The ASAS-SN Bright Supernova Catalog -- V. 2018-2020

We catalog the 443 bright supernovae discovered by the All-Sky Automated Survey for Supernovae (ASAS-SN) in $2018-2020$ along with the 519 supernovae recovered by ASAS-SN and 516 additional $m_{peak}\leq18$ mag supernovae missed by ASAS-SN. Our statistical analysis focuses primarily on the 984 supernovae discovered or recovered in ASAS-SN $g$-band observations. The complete sample of 2427 ASAS-SN supernovae includes earlier $V$-band samples and unrecovered supernovae. For each supernova, we identify the host galaxy, its UV to mid-IR photometry, and the offset of the supernova from the center of the host. Updated light curves, redshifts, classifications, and host galaxy identifications supersede earlier results. With the increase of the limiting magnitude to $g\leq18$ mag, the ASAS-SN sample is roughly complete up to $m_{peak}=16.7$ mag and is $90\%$ complete for $m_{peak}\leq17.0$ mag. This is an increase from the $V$-band sample where it was roughly complete up to $m_{peak}=16.2$ mag and $70\%$ complete for $m_{peak}\leq17.0$ mag.

==> anc/Table1.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- V. 2018-2020
Authors: K. D. Neumann et al.
Table: Table 1 - ASAS-SN Supernovae
================================================================================
Byte-by-byte Description of file: Table1.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label        Explanations
--------------------------------------------------------------------------------
   1- 12 A12    ---      SNName       Name of supernova
  14- 24 A11    ---      IAUName      IAU name of supernova
  26- 38 A13    ---      DiscDate     Discovery Date
  40- 50 A11    ---      RA           Right Ascension (1)
  52- 63 A12    ---      Dec          Declination (1)
  65- 73 A9     ---      Redshift     Redshift of supernova
  75- 78 F4.1   mag      DiscMag      Discovery V-band or g-band Magnitude (2)
  80- 84 A5     mag      PeakMagV     Peak V-band Magnitude (3,4)
  86- 90 A5     mag      PeakMagg     Peak g-band Magnitude (3,4)
  92- 97 F6.2   arcsec   Offset       Offset from host nucleus (5)
  99-105 A7     ---      Type         Type of supernova
 107-109 A3     d        DiscAge      Age of supernova at discovery, relative to peak (6)
 111-140 A30    ---      HostName     Host galaxy name
 142-169 A28    ---      DiscReport   Discovery report
 171-204 A34    ---      ClassReport  Classification report
--------------------------------------------------------------------------------
Note (1):   Right ascension and declination are given in the J2000 epoch.
Note (2):   Discovery magnitudes are V- or g-band magnitudes from ASAS-SN, depending on the camera used for discovery. 
Note (3):   Peak V- and g-band magnitudes are measured from ASAS-SN data. "---" indicates the supernova was not detected in that filter in ASAS-SN data.
Note (4):   Magnitudes marked with a "*" are derived from maximum detected magnitude rather than a fit peak.
Note (5):   Offset indicates the offset of the supernova in arcseconds from the coordinates of the host nucleus, taken from NED.
Note (6):   Discovery ages are given in days relative to peak. All ages are approximate and are only listed if a clear age was given in the classification telegram.
--------------------------------------------------------------------------------
ASASSN-18ae  SN 2018br   2018-01-06.06 03:07:52.53 -45:44:22.74   0.06281 18.0 ---   17.5    7.52 Ia      --- 2MASX J03075327-4544235        Shields & Stanek (2018d)     Berton et al. (2018b)              
ASASSN-18ab  AT 2018bh   2018-01-06.81 00:57:40.07 -41:52:23.63   0.02452 17.2 ---   16.8    5.60 Unk     --- LCRS B005521.0-420840          Brimacombe & Stanek (2018m)  ---                                
ASASSN-18aa  SN 2018bg   2018-01-07.01 05:11:47.86 -40:11:43.30   0.03000 16.5 ---   16.5    0.84 Ia        0 GALEXMSC J051147.86-401142.5   Stanek (2018bd)              Berton et al. (2018a)              
ASASSN-18ac  SN 2018bq   2018-01-08.38 11:05:59.60 -12:31:37.70   0.02563 16.2 ---   16.0    0.57 Ia      --- LCRS B110329.3-121524          Stanek (2018bl)              Lin et al. (2018a)                 
ASASSN-18af  SN 2018bs   2018-01-09.09 03:23:20.73 -22:07:00.66   0.07000 18.0 ---   17.7*   6.23 Ia       -8 2MASX J03232113-2207024        Stanek (2018bn)              Rojas-bravo et al. (2018)          
ASASSN-18ag  SN 2018ds   2018-01-09.46 14:48:53.57 +38:46:03.68   0.03166 16.9 ---   17.2    4.17 Ia       -2 MCG +07-30-065                 Stanek (2018bn)              Lunnan et al. (2018)               
ASASSN-18aj  SN 2018dx   2018-01-10.21 09:16:12.28 +39:03:42.77   0.06000 17.3 ---   17.3    1.06 Ia       -1 SDSS J091612.25+390341.8       Brimacombe & Stanek (2018q)  Lin et al. (2018b)                 
ASASSN-18al  SN 2018ep   2018-01-12.39 11:22:40.75 +12:01:31.66   0.03984 17.1 ---   16.8*   3.16 Ia        2 IC 2777                        Stanek (2018bv)              Rojas-bravo et al. (2018)          
ASASSN-18an  SN 2018gl   2018-01-13.57 09:58:06.11 +10:21:33.62   0.01791 16.8 ---   16.1   12.50 Ia       -6 NGC 3070                       Brimacombe et al. (2018q)    Dimitriadis et al. (2018c)         
ASASSN-18am  SN 2018gk   2018-01-13.64 16:35:53.90 +40:01:58.30   0.03101 16.6 ---   16.1    8.55 II       -3 WISE J163554.27+400151.8       Brimacombe et al. (2018q)    Falco et al. (2018c)               
ASASSN-18ap  SN 2018gn   2018-01-14.12 01:46:42.38 +32:30:27.18   0.03750 17.7 ---   16.7*   1.79 II      --- KUG 0143+322                   Krannich et al. (2018b)      Falco et al. (2018c)               
ASASSN-18ao  AT 2018gm   2018-01-14.32 10:21:19.14 +20:54:37.33   0.04104 18.1 ---   17.7    0.77 Ia       -2 SDSS J102119.17+205436.5       Stanek (2018cj)              Falco et al. (2018a)               
ASASSN-18ar  SN 2018hv   2018-01-15.18 03:30:11.15 -13:31:22.84   0.04098 18.3 ---   17.4    3.00 Ia       -2 2MASX J03301134-1331226        Farfan et al. (2018)         Falco et al. (2018c)               
ASASSN-18aq  AT 2018hj   2018-01-16.12 04:33:27.21 -38:41:34.98       --- 18.0 ---   17.8*   4.37 Unk     --- LCRS B043143.0-384747          Bersier & Stanek (2018h)     ---                                
ASASSN-18av  AT 2018hy   2018-01-18.06 01:40:07.54 -06:25:41.81   0.05117 17.4 16.8  ---     0.69 Unk     --- 2MASX J01400755-0625426        Stanek (2018dd)              ---                                
ASASSN-18ax  AT 2018ir   2018-01-19.26 07:42:47.42 +19:09:48.10       --- 18.3 ---   18.0*  10.38 Unk     --- SDSS J074246.92+190955.6       Fernandez et al. (2018)      ---                                
ASASSN-18ba  SN 2018jm   2018-01-20.05 05:08:11.96 -54:38:41.21   0.06400 18.1 ---   17.6    1.50 Ia        0 GALEXASC J050811.97-543842.4   Cacella & Stanek (2018a)     Cartier et al. (2018e)             
ASASSN-18az  SN 2018jh   2018-01-21.43 14:21:17.50 -06:37:38.78   0.02720 16.8 ---   16.5    6.05 Ia      -10 2MASX J14211713-0637416        Prieto & Team (2018)         Neill (2018a)                      
ASASSN-18be  AT 2018jt   2018-01-22.12 06:13:11.53 -49:06:11.66       --- 17.9 ---   17.8   11.28 Unk     --- 2MASX J06131068-4906047        Holoien (2018)               ---                                
ASASSN-18bj  SN 2018kq   2018-01-24.34 09:24:57.27 +40:23:56.15   0.02780 17.7 ---   17.4    7.45 Ic-BL    13 KUG 0921+406                   Krannich & Stanek (2018)     Neill (2018b)                      
ASASSN-18bi  SN 2018ko   2018-01-24.43 12:21:35.22 +15:59:08.92   0.03330 17.0 ---   16.5    8.95 Ia       -8 VCC 0485                       Brown (2018)                 Prieto et al. (2018a)              
ASASSN-18bk  SN 2018kz   2018-01-26.45 14:31:44.15 +45:46:41.95   0.03517 18.1 ---   17.2    0.60 Ia       -7 2MASX J14314417+4546407        Stanek (2018l)               Prieto et al. (2018a)              
ASASSN-18bm  SN 2018lm   2018-01-28.31 10:32:04.87 -36:37:29.28   0.04500 17.5 ---   17.1    9.12 Ia       -7 GALEXASC J103204.97-363738.3   Brimacombe & Stanek (2018d)  Cartier et al. (2018e)             
ASASSN-18bq  SN 2018mc   2018-01-29.51 18:01:00.83 +61:41:46.93   0.03500 17.4 ---   17.2    2.80 IIb     -13 WISEA J180100.44+614146.8      Stanek (2018x)               Harmanen (2018)                    
ASASSN-18bu  SN 2018pg   2018-02-03.05 05:07:01.07 -32:41:09.85   0.06667 18.1 ---   17.7    5.97 Ia        4 2MASX J05070078-3241051        Kiyota et al. (2018a)        Cartier et al. (2018f)             
ASASSN-18bw  SN 2018pj   2018-02-04.18 07:10:31.73 +32:38:45.96   0.05500 18.0 ---   17.5   14.38 Ia       -7 2MASX J07103280+3238411        Brimacombe et al. (2018f)    Dimitriadis et al. (2018b)         
ASASSN-18bt  SN 2018oh   2018-02-04.41 09:06:39.65 +19:20:17.56   0.01098 15.2 ---   14.3    8.40 Ia       -7 UGC 04780                      Stanek (2018ad)              Leadbeater (2018a)                 
ASASSN-18bx  SN 2018po   2018-02-06.94 11:32:51.93 -38:45:42.91   0.03200 16.9 ---   16.8   23.03 Ia       -8 WISEA J113252.03-384605.8      Stanek (2018ar)              Strader (2018f)                    
ASASSN-18cb  SN 2018pq   2018-02-08.38 12:55:31.25 -50:03:16.96   0.00711 15.7 15.9  ---    60.46 II       15 IC 3896A                       Prieto & Stanek (2018)       Smith et al. (2018a)               
ASASSN-18cc  SN 2018qp   2018-02-09.66 14:14:32.39 +03:11:22.16   0.02693 16.3 ---   16.6    5.85 Ia        2 IC 0988                        Brimacombe et al. (2018k)    Palmerio et al. (2018a)            
ASASSN-18ce  SN 2018rw   2018-02-10.13 06:09:39.22 -33:35:23.56   0.03719 18.1 ---   17.9    9.69 Ia       -2 FAIRALL 1138                   Brimacombe & Stanek (2018k)  Smith et al. (2018a)               
ASASSN-18cj  SN 2018tq   2018-02-10.28 12:41:51.32 +23:30:43.63   0.02868 18.1 ---   17.1    5.28 Ia      -10 IC 3671                        Stone et al. (2018c)         Tomasella (2018b)                  
ASASSN-18co  SN 2018tt   2018-02-13.18 09:54:23.21 -14:39:15.19   0.06001 18.0 ---   16.8   10.63 Ia       -3 2MASX J09542381-1439215        Brimacombe & Stanek (2018n)  Palmerio et al. (2018d)            
ASASSN-18cl  AT 2018ts   2018-02-13.25 11:09:14.58 -12:55:53.36   0.02557 17.7 ---   17.8    0.75 Unk     --- 2MASX J11091457-1255536        Brimacombe et al. (2018l)    Palmerio et al. (2018c)            
ASASSN-18cp  SN 2018tz   2018-02-13.29 11:05:56.78 +37:37:30.50   0.04720 17.9 ---   17.3    1.01 Ia       -6 KUG 1103+378                   Stanek (2018be)              Tomasella (2018b)                  
ASASSN-18ck  SN 2018tr   2018-02-13.30 10:51:50.10 +25:02:41.14   0.04556 17.8 ---   17.6    0.28 Ia      -10 2MASX J10515007+2502409        Bersier & Stanek (2018c)     Tomasella (2018b)                  
ASASSN-18cq  SN 2018ub   2018-02-13.38 11:54:58.71 +06:19:47.24   0.02336 18.2 ---   17.5    2.98 II       14 CGCG 040-065                   Brimacombe & Stanek (2018n)  Tomasella (2018b)                  
ASASSN-18cy  SN 2018vs   2018-02-14.13 07:02:22.50 -49:43:31.87   0.04583 17.7 ---   17.8    3.49 Ia        2 ESO 207- G 015                 Marples et al. (2018)        Smith et al. (2018b)               
ASASSN-18cu  AT 2018vo   2018-02-15.08 05:16:55.15 -38:39:41.15       --- 18.7 ---   17.3    7.90 Unk     --- 2MASX J05165462-3839357        Brimacombe & Stanek (2018o)  ---                                
ASASSN-18da  AT 2018vw   2018-02-17.09 03:29:16.64 -23:58:43.10   0.02000 16.5 ---   15.4    3.91 Ia       -8 GALEXASC J032916.48-235840.2   Stanek (2018bf)              Dong et al. (2018a)                
ASASSN-18du  SN 2018yi   2018-02-17.23 13:38:20.19 -06:15:10.15   0.05497 18.1 ---   17.4    7.90 Ia       -4 LCRS B133543.8-060003          Stanek (2018bj)              Tucker et al. (2018f)              
ASASSN-18db  SN 2018vx   2018-02-17.43 14:43:10.42 +17:28:17.08   0.04300 17.1 ---   17.0    0.65 Ia-91T   -3 PSO J220.7936+17.4713          Stanek (2018bf)              Zhang et al. (2018b)               
ASASSN-18dd  SN 2018wd   2018-02-17.48 16:53:55.89 +35:15:15.16   0.03731 17.3 ---   17.2    4.65 Ia        1 2MASX J16535612+3515186        Stone & Stanek (2018b)       Tucker (2021)                      
ASASSN-18dj  AT 2018xv   2018-02-19.83 06:00:58.90 -17:59:33.04   0.02210 17.6 ---   17.4    2.95 Ic-BL   --- 2MASX J06005908-1759313        Vallely & Stanek (2018e)     Bose et al. (2018b)                
ASASSN-18dk  SN 2018xy   2018-02-21.16 09:16:22.10 +10:13:54.70   0.03088 17.3 ---   16.9    0.45 Ia        0 CGCG 062-012                   Stanek (2018bg)              Arcavi (2018)                      
ASASSN-18dl  AT 2018xz   2018-02-21.25 10:02:31.44 +13:43:41.48   0.03354 17.6 ---   17.0    0.29 Ia      --- 2MASX J10023148+1343409        Stone et al. (2018d)         Pessi et al. (2018b)               
ASASSN-18dn  AT 2018yd   2018-02-22.09 06:10:58.95 -33:41:18.38   0.03848 17.9 ---   17.7    1.06 Ia      -12 2MASX J06105892-3341177        Brimacombe et al. (2018m)    Pessi et al. (2018a)               
ASASSN-18dm  SN 2018yc   2018-02-22.32 11:52:45.49 +37:51:15.26   0.03500 17.7 ---   17.6    2.33 Ia       -3 WISEA J115245.36+375117.0      Stanek (2018bh)              Zhang & Wang (2018b)               
ASASSN-18ef  SN 2018yq   2018-02-22.33 12:15:23.14 +27:37:35.11   0.03595 18.3 ---   17.5    0.72 Ia       -8 2MASX J12152315+2737346        Brimacombe et al. (2018n)    Prieto et al. (2018b)              
ASASSN-18dr  SN 2018yg   2018-02-23.23 12:25:58.53 +04:28:26.28   0.01847 17.3 ---   16.4    0.44 Ic-BL   -10 ARK 364                        Stanek (2018bi)              Prieto et al. (2018c)              
ASASSN-18dt  SN 2018yh   2018-02-24.26 14:09:01.40 -30:33:25.99   0.02344 16.6 ---   16.9    6.53 Ia        2 2MASX J14090127-3033321        Brimacombe & Stanek (2018p)  Vogl et al. (2018a)                
ASASSN-18dv  SN 2018yj   2018-02-25.11 05:03:19.69 -10:58:18.05   0.03500 17.1 ---   16.8    3.22 Ia        0 2MASX J05031988-1058163        Stanek (2018bk)              Zhang & Wang (2018a)               
ASASSN-18ex  SN 2018abo  2018-02-26.30 11:51:59.84 +09:42:11.20   0.05082 18.2 ---   17.5    0.46 Ic       -7 2MASX J11515984+0942111        Kiyota et al. (2018b)        Benetti (2018b)                    
ASASSN-18el  SN 2018zf   2018-03-03.50 19:27:19.48 +65:33:54.36   0.01700 15.3 ---   15.4    0.37 II      --- 2MASX J19271951+6533539        Stanek (2018bm)              Prieto et al. (2018d)              
ASASSN-18en  SN 2018zz   2018-03-03.92 14:03:39.03 -33:58:42.82   0.01376 16.0 ---   15.0    4.07 Ia       -5 NGC 5419                       Chen et al. (2018a)          Benetti (2018a)                    
ASASSN-18ev  SN 2018abn  2018-03-04.02 03:31:52.96 -52:07:24.71   0.03946 17.5 ---   16.7    0.81 Ia       -5 ESO 200-IG 037 NED01           Bersier & Stanek (2018e)     Bose et al. (2018n)                
ASASSN-18em  SN 2018zv   2018-03-04.03 02:23:01.71 -36:52:59.23   0.04309 17.0 ---   16.8   11.83 Ia       -2 ESO 355-IG 013 NED02           Nicholls et al. (2018b)      Bose et al. (2018n)                
ASASSN-18eo  SN 2018aad  2018-03-05.08 03:58:01.50 -65:30:24.52   0.02500 16.7 ---   16.2    1.36 II-pec  -10 GALEXASC J035801.64-653024.6   Nicholls & Stanek (2018)     Hosseinzadeh et al. (2018a)        
ASASSN-18et  SN 2018aay  2018-03-06.08 10:32:34.75 -02:41:18.82   0.03090 17.5 ---   17.1    0.54 Ia       -2 LCRS B103002.1-022549          Bersier & Stanek (2018d)     Benetti (2018a)                    
ASASSN-18ez  AT 2018abr  2018-03-07.06 04:51:20.28 -18:41:53.74       --- 18.2 ---   17.1*   5.02 Unk     --- 2MASX J04512041-1841487        Nicholls et al. (2018c)      ---                                
ASASSN-18fc  AT 2018acv  2018-03-07.09 04:59:45.39 -21:50:33.50   0.05350 17.9 ---   17.7    6.14 Unk     --- 2MASX J04594562-2150283        Nicholls et al. (2018d)      ---                                
ASASSN-18ew  SN 2018aca  2018-03-07.17 10:22:50.79 +14:03:16.99   0.04169 17.1 ---   17.2    1.35 Ia       -2 SDSS J102250.88+140316.5       Vallely (2018e)              Benetti (2018b)                    
ASASSN-18ff  SN 2018agb  2018-03-13.13 04:57:31.62 -50:10:26.80   0.04201 17.7 ---   16.7    9.13 Ia      --- ESO 203- G 013                 Brimacombe et al. (2018o)    Bose et al. (2018n)                
ASASSN-18fo  AT 2018ait  2018-03-16.29 14:56:51.22 +50:04:00.12   0.07235 18.0 ---   16.1*   4.58 Unk     --- SDSS J145650.75+500400.7       Brimacombe & Stanek (2018r)  ---                                
ASASSN-18fm  AT 2018ahv  2018-03-16.38 14:48:15.88 +26:17:04.63   0.05162 18.4 ---   17.3    0.26 Ia      --- 2MASX J14481584+2617048        Stanek (2018bo)              Bose et al. (2018b)                
ASASSN-18fn  SN 2018ais  2018-03-17.93 11:38:47.17 -33:10:05.23   0.03566 17.5 ---   16.8    1.09 Ia        2 2MASX J11384720-3310063        Stanek (2018bp)              Vogl et al. (2018d)                
ASASSN-18ft  SN 2018ajp  2018-03-18.82 06:27:03.79 -25:38:23.24   0.02423 17.3 ---   16.3    2.74 Ia      -10 2MASX J06270377-2538204        Nicholls et al. (2018e)      Malesani et al. (2018b)            
ASASSN-18fw  SN 2018aki  2018-03-21.15 08:17:06.91 +56:00:19.01   0.03021 17.3 ---   16.6    0.16 Ia       -9 2MASX J08170689+5600187        Stanek (2018bq)              Ochner et al. (2018b)              
ASASSN-18ga  SN 2018aks  2018-03-22.26 10:29:51.63 +09:00:46.84   0.04797 18.0 ---   17.8    9.88 Ic       -1 2MASX J10295135+0900385        Ochner et al. (2018)         Ochner et al. (2018c)              
ASASSN-18gg  SN 2018amc  2018-03-23.26 10:58:00.78 +72:26:26.56   0.01000 17.1 ---   17.0    2.64 II       -5 GALEXASC J105800.28+722628.0   Stanek (2018bt)              Fremling et al. (2018d)            
ASASSN-18ge  SN 2018alc  2018-03-24.24 14:33:19.87 +41:16:01.49   0.01814 17.3 ---   16.8    4.78 Ib      --- SDSS J143319.96+411556.8       Stanek (2018br)              Fremling et al. (2018c)            
ASASSN-18gf  SN 2018aly  2018-03-24.26 15:01:57.29 +25:46:16.32   0.04460 17.8 ---   17.3    0.60 Ia        2 2MASX J15015731+2546168        Stanek (2018bs)              Vogl et al. (2018b)                
ASASSN-18gk  SN 2018amp  2018-03-25.96 13:37:36.14 -31:57:52.16   0.04700 17.1 ---   16.7    6.71 Ia-SC    12 WISEA J133735.98-315758.5      Stanek (2018bu)              Vogl et al. (2018c)                
ASASSN-18gi  SN 2018amo  2018-03-26.27 13:14:25.41 +50:58:40.12   0.02966 17.5 ---   16.2    8.05 Ia      -13 CGCG 271-025                   Stanek (2018bt)              Blagorodnova (2018)                
ASASSN-18gt  SN 2018apo  2018-04-02.88 12:45:05.25 -44:00:23.62   0.01625 16.3 ---   15.4    4.06 Ia-91T   -9 ESO 268-G 037                  Chen et al. (2018b)          Malesani et al. (2018c)            
ASASSN-18gs  SN 2018apn  2018-04-03.27 15:50:03.54 +42:05:18.49   0.03900 17.0 ---   16.8    0.24 Ia       -2 SDSS J155003.56+420518.3       Stanek (2018bw)              Bose et al. (2018l)                
ASASSN-18gu  SN 2018aqa  2018-04-04.18 09:12:20.28 +13:40:23.59   0.02883 16.5 ---   16.6    2.40 Ia        2 CGCG 062-004                   Vallely & Stanek (2018f)     Rubin et al. (2018b)               
ASASSN-18he  SN 2018aqk  2018-04-05.11 12:04:58.32 +32:23:28.79   0.05405 17.8 ---   17.8    8.56 Ia      --- CGCG 187-001                   Stanek (2018bz)              Bose et al. (2018m)                
ASASSN-18hh  SN 2018are  2018-04-05.17 13:49:27.10 +26:27:42.55   0.07636 18.3 ---   17.7    4.71 Ia-91T   -7 2MASX J13492678+2627426        Brimacombe & Stanek (2018t)  Rubin et al. (2018a)               
ASASSN-18gz  SN 2018aqe  2018-04-05.23 14:35:53.71 +35:17:15.22   0.04456 17.2 ---   16.4*   1.28 Ia       -7 2MASX J14355382+3517148        Stanek (2018bx)              Bose et al. (2018l)                
ASASSN-18hb  SN 2018aqi  2018-04-06.08 10:48:25.44 -25:09:35.82   0.01251 16.4 ---   15.6   27.93 Ia       -7 NGC 3393                       Stanek (2018by)              Malesani et al. (2018c)            
ASASSN-18hd  SN 2018aqj  2018-04-06.27 12:01:43.10 +08:08:04.13   0.04109 17.0 ---   17.1    0.43 Ia       -1 2MASX J12014308+0808037        Brimacombe & Stanek (2018s)  Malesani et al. (2018c)            
ASASSN-18hf  SN 2018aqn  2018-04-07.35 13:33:52.57 -37:43:59.02   0.02459 17.1 ---   17.1   55.51 IIn     --- ESO 383-G 019                  Stanek (2018bz)              Malesani et al. (2018c)            
ASASSN-18hg  SN 2018ard  2018-04-08.28 13:31:19.60 -33:13:54.16   0.05000 17.5 ---   17.1    0.45 Ia        3 WINGS J133119.62-331354.0      Stanek (2018ca)              Hosseinzadeh et al. (2018b)        
ASASSN-18hq  SN 2018arx  2018-04-09.18 14:06:34.81 -32:34:44.08   0.03385 17.2 ---   17.5    7.12 IIb     --- ESO 446-G 008                  Stanek (2018cb)              Bose et al. (2018o)                
ASASSN-18hv  AT 2018auj  2018-04-09.45 14:53:46.96 +72:35:52.91       --- 17.6 ---   17.4    0.70 Unk     --- 2MASX J14534719+7235530        Stone et al. (2018e)         ---                                
ASASSN-18hu  AT 2018atn  2018-04-12.03 13:27:57.60 -24:29:44.92   0.02649 17.3 ---   16.6   35.31 Ia      --- ESO 509-G 018                  Stanek (2018cc)              Falco et al. (2018b)               
ASASSN-18hw  SN 2018aum  2018-04-13.33 14:22:02.16 -28:02:31.92   0.02516 18.0 ---   16.8    5.46 II      --- 2MASX J14220184-2802358        Bersier & Stanek (2018f)     Pan et al. (2018a)                 
ASASSN-18hz  SN 2018aur  2018-04-14.30 12:44:38.49 +06:18:04.75   0.05609 18.2 ---   17.5    0.15 Ia      --- 2MASX J12443847+0618049        Krannich et al. (2018a)      Fremling et al. (2018e)            
ASASSN-18hy  SN 2018aun  2018-04-14.39 21:31:48.13 -46:02:30.98   0.03000 16.6 ---   16.6    3.61 Ia        8 2MASS J21314844-4602319        Stanek (2018cd)              Heintz et al. (2018)               
ASASSN-18ia  SN 2018aus  2018-04-14.94 11:00:11.08 -36:31:40.44   0.06000 17.9 ---   17.4    3.21 Ia        0 2MASX J11001114-3631436        Brimacombe & Stanek (2018u)  Heintz et al. (2018)               
ASASSN-18ii  SN 2018avp  2018-04-16.26 13:00:26.53 +18:37:09.84   0.05272 17.9 ---   17.4    4.54 Ia      -12 SDSS J130026.83+183711.1       Brimacombe & Stanek (2018v)  Cappellaro (2018)                  
ASASSN-18ie  AT 2018avh  2018-04-16.27 13:11:39.38 +06:19:10.27   0.04576 17.4 ---   17.4    0.95 Unk     --- VIII Zw 260W                   Stanek (2018ce)              ---                                
ASASSN-18im  SN 2018avv  2018-04-17.22 13:51:34.32 -05:53:25.08   0.06000 17.8 ---   17.2*   1.14 Ia        8 WISEA J135134.34-055325.7      Stanek (2018cf)              Malesani et al. (2018d)            
ASASSN-18it  SN 2018awt  2018-04-19.93 11:48:45.28 -18:24:36.11   0.07000 18.2 ---   17.6    2.71 Ia       -2 GALEXASC J114845.20-182438.5   Stanek (2018cg)              Cappellaro (2018)                  
ASASSN-18is  AT 2018awo  2018-04-19.96 12:16:22.85 -35:01:04.94   0.06000 18.1 ---   17.6   10.00 Ia       -5 GALEXASC J121622.42-350056.3   Stanek (2018cg)              Malesani et al. (2018a)            
ASASSN-18io  SN 2018awn  2018-04-20.23 11:30:11.64 +04:24:55.57   0.02912 16.9 ---   16.6    0.62 Ia       -7 2MASX J11301164+0424561        Stanek (2018cg)              Malesani et al. (2018e)            
ASASSN-18iw  SN 2018ayg  2018-04-21.28 14:43:39.15 +18:52:12.25   0.03097 18.1 ---   16.7    1.23 Ia       -8 2MASX J14433925+1852124        Brimacombe et al. (2018p)    Cappellaro (2018)                  
ASASSN-18iu  SN 2018aye  2018-04-21.32 17:57:40.18 +50:02:18.92   0.01700 18.0 ---   15.8   25.31 Ia      -10 SDSS J175740.70+500154.1       Brimacombe & Stanek (2018w)  Cappellaro (2018)                  
ASASSN-18iv  SN 2018ayf  2018-04-21.74 09:41:10.65 +24:01:21.00   0.07003 17.2 ---   17.3    3.34 Ia-91T   -2 2MASX J09411042+2401218        Tomasella & Stanek (2018)    Cappellaro (2018)                  
ASASSN-18ji  SN 2018beh  2018-05-04.04 09:31:23.03 +17:48:27.90   0.06000 17.4 ---   17.2    1.67 Ib/c    --- WISEA J093123.04+174828.2      Stone & Stanek (2018c)       Mcbrien et al. (2018)              
ASASSN-18jp  SN 2018bfr  2018-05-04.74 11:04:47.46 -15:37:59.20   0.07175 17.9 ---   17.8    9.61 Ia       -3 2MASX J11044706-1538068        Cacella et al. (2018b)       Dimitriadis & Foley (2018)         
ASASSN-18jk  SN 2018bfa  2018-05-05.04 10:15:30.23 -72:42:37.01   0.02900 16.8 ---   16.6    8.68 Ia       -1 2MASS J10153212-7242350        Stanek (2018ch)              Clark et al. (2018a)               
ASASSN-18jl  SN 2018bfc  2018-05-05.41 23:22:58.45 -01:01:39.18   0.03427 17.0 ---   17.1    2.58 Ia       -6 SDSS J232258.36-010141.2       Brimacombe & Stanek (2018x)  Foley & Rojas-bravo (2018)         
ASASSN-18jo  SN 2018bfq  2018-05-05.72 09:38:14.91 -08:47:17.70   0.06000 17.7 ---   17.5    0.46 Ia       -2 2MASXi J0938149-084717         Cacella & Stanek (2018b)     McBrien et al. (2018)              
ASASSN-18jm  SN 2018bfg  2018-05-05.84 11:41:01.79 -33:40:47.32   0.05300 17.6 ---   17.5    1.23 Ia       -1 WISEA J114101.88-334047.6      Stanek (2018ci)              Clark et al. (2018a)               
ASASSN-18jn  SN 2018bfh  2018-05-06.16 10:22:41.13 +15:56:21.48   0.04454 17.0 ---   17.0    0.44 Ia        3 CGCG 094-019                   Stanek (2018ci)              Dimitriadis & Foley (2018)         
ASASSN-18jv  AT 2018bkw  2018-05-13.04 10:22:52.67 -19:40:14.02   0.02151 17.3 ---   17.1    2.27 Unk     --- 2MASX J10225269-1940116        Stanek (2018ck)              ---                                
ASASSN-18kn  SN 2018btm  2018-05-13.61 23:19:44.46 +22:30:08.24   0.04051 17.3 ---   16.6    8.76 Ia        0 2MASX J23194510+2230081        Brimacombe et al. (2018r)    Tucker et al. (2018g)              
ASASSN-18kd  SN 2018brz  2018-05-15.07 08:33:22.28 -76:37:39.86   0.01900 16.5 ---   16.2    3.69 Ia       -9 2MASX J08332211-7637363        Stanek (2018cl)              Galbany et al. (2018)              
ASASSN-18ke  SN 2018bsg  2018-05-15.75 10:10:28.16 +02:13:48.76   0.02169 17.9 ---   17.3    8.36 IIb      -8 UGC 05487                      Stone et al. (2018f)         Clark et al. (2018b)               
ASASSN-18kh  SN 2018bsh  2018-05-15.97 14:39:30.17 -35:11:21.12   0.06000 17.9 ---   17.7   10.31 Ia        3 WISEA J143930.63-351112.5      Stanek (2018cm)              Clark et al. (2018c)               
ASASSN-18kl  SN 2018bsr  2018-05-16.32 19:27:38.75 +61:56:50.06   0.04000 17.3 ---   16.5   41.55 Ia      -11 VII Zw 884                     Shields & Stanek (2018e)     Bersier (2018a)                    
ASASSN-18km  SN 2018bsz  2018-05-17.00 16:09:39.10 -32:03:45.72   0.02667 17.2 ---   16.1    1.92 SLSN-I  --- 2MASX J16093905-3203443        Stanek (2018cn)              Blanchard et al. (2018)            
ASASSN-18kq  SN 2018buh  2018-05-17.22 14:53:25.44 +33:16:59.99   0.03331 17.2 ---   16.8    0.64 Ia        1 LCSB S2104O                    Stanek (2018cp)              Hiramatsu et al. (2018i)           
ASASSN-18kp  SN 2018btr  2018-05-17.71 10:02:05.82 -15:17:54.46   0.03128 17.6 ---   16.8    0.41 Ia       -9 MCG -02-26-021                 Cacella et al. (2018c)       Hiramatsu et al. (2018e)           
ASASSN-18ko  SN 2018btn  2018-05-17.92 13:33:36.46 -33:12:25.81   0.04862 18.0 ---   17.3    1.35 Ia       -9 2MASX J13333656-3312251        Stanek (2018co)              Clark et al. (2018c)               
ASASSN-18kr  SN 2018bui  2018-05-18.15 14:20:43.43 +13:41:42.61   0.02034 17.9 ---   17.0    7.24 II        8 KUG 1418+139                   Bersier & Stanek (2018g)     Clark et al. (2018d)               
ASASSN-18ks  SN 2018buz  2018-05-20.28 20:49:37.71 -55:06:17.78   0.05200 17.5 ---   17.2   14.32 Ia        8 WISEA J204938.32-550605.3      Stanek (2018cp)              Clark et al. (2018c)               
ASASSN-18ky  SN 2018bvi  2018-05-20.37 14:14:18.42 +10:40:41.56   0.02417 17.6 ---   17.6    6.66 Ib       -1 SDSS J141418.55+104047.9       Krannich et al. (2018c)      Hiramatsu et al. (2018f)           
ASASSN-18kz  SN 2018bwv  2018-05-23.41 00:57:09.85 -43:43:38.28   0.02377 16.2 ---   15.7    1.84 Ia      -10 NGC 0322                       Stanek (2018cq)              Hiramatsu et al. (2018g)           
ASASSN-18ld  AT 2018bxq  2018-05-24.13 16:36:53.50 -85:09:00.28       --- 17.1 ---   15.5   20.17 Unk     --- WISEA J163639.27-850851.2      Stanek (2018cr)              ---                                
ASASSN-18le  SN 2018byw  2018-05-24.27 21:38:16.82 -27:33:28.15   0.02999 17.0 ---   17.2    0.56 Ia       -2 2MASX J21381685-2733285        Shields & Stanek (2018f)     Hiramatsu et al. (2018h)           
ASASSN-18lh  SN 2018bzn  2018-05-26.06 10:37:46.10 +05:28:01.92   0.02824 16.7 ---   16.2    0.23 Ia       -7 SDSS J103746.12+052802.0       Stanek (2018cs)              Bersier (2018b)                    
ASASSN-18lk  AT 2018mbj  2018-05-31.98 09:09:04.71 +20:05:45.06   0.02762 16.5 ---   16.5    5.27 Unk     --- CGCG 091-005                   Stanek (2018ct)              ---                                
ASASSN-18ll  AT 2018cdh  2018-06-02.31 15:11:42.60 +06:25:12.00   0.03192 17.0 ---   16.6    0.04 Ibn     --- SDSS J151142.60+062511.9       Stanek (2018cu)              Bose et al. (2018c)                
ASASSN-18lz  SN 2018cib  2018-06-04.39 00:59:30.35 -52:54:21.38   0.02727 16.6 ---   15.5    0.85 Ia-91T  --- 2MASX J00593045-5254215        Stanek (2018cx)              Dong et al. (2018c)                
ASASSN-18lv  SN 2018cgj  2018-06-04.82 12:51:06.75 -47:39:01.87   0.01238 17.4 ---   17.3    6.48 II        6 ESO 268-G 047                  Brimacombe & Stanek (2018y)  Khlat et al. (2018c)               
ASASSN-18lr  AT 2018cey  2018-06-05.02 10:46:23.00 +18:40:25.82       --- 17.4 ---   17.3    1.42 Unk     --- SDSS J104623.08+184026.7       Stanek (2018cv)              ---                                
ASASSN-18ls  SN 2018cez  2018-06-05.39 01:24:55.84 -19:48:10.73   0.02700 16.7 ---   16.9    3.05 II      --- GALEXASC J012455.64-194808.6   Stanek (2018cv)              Khlat et al. (2018a)               
ASASSN-18lw  AT 2018cgo  2018-06-05.93 19:28:50.75 -19:32:53.92       --- 16.8 ---   16.7   10.08 Unk     --- WISEA J192850.22-193302.1      Stanek (2018cw)              ---                                
ASASSN-18ma  AT 2018chb  2018-06-06.93 15:16:02.02 -38:42:46.76   0.03921 17.5 ---   17.3    3.03 Unk     --- 2MASX J15160198-3842498        Chen & Stanek (2018)         ---                                
ASASSN-18mb  SN 2018cif  2018-06-08.36 22:03:00.93 +02:35:51.32   0.02900 17.0 ---   16.7   13.83 Ia      --- IC 1422                        Brimacombe & Stanek (2018z)  Sharma et al. (2018a)              
ASASSN-18mv  SN 2018cnp  2018-06-10.32 13:49:39.75 +47:49:07.90   0.02788 16.5 ---   16.2    0.20 Ia      --- 2MASX J13493979+4749084        Brimacombe et al. (2018t)    Bose et al. (2018p)                
ASASSN-18mc  SN 2018cjd  2018-06-10.93 14:58:20.16 -37:33:24.34   0.02607 16.9 ---   15.8    4.93 Ia      -11 ESO 386-G 043                  Stanek (2018cy)              Khlat et al. (2018b)               
ASASSN-18mo  SN 2018cmu  2018-06-12.14 09:17:59.85 +50:00:07.81   0.03415 17.5 ---   16.8    0.11 Ia      --- 2MASX J09175988+5000079        Brimacombe & Stanek (2018aa) Bose et al. (2018q)                
ASASSN-18mk  SN 2018cmk  2018-06-12.99 11:38:29.66 +20:31:43.86   0.02572 17.0 ---   16.1    4.94 Ia      --- UGC 06609                      Brimacombe et al. (2018s)    Lin et al. (2018c)                 
ASASSN-18mn  SN 2018cmt  2018-06-13.14 23:56:55.84 -24:59:47.18   0.07438 18.3 ---   15.4    0.85 Ia        2 2MASX J23565589-2459468        Stanek (2018cz)              Pan et al. (2018b)                 
ASASSN-18ms  AT 2018cnh  2018-06-13.17 11:19:27.21 +29:22:25.32   0.06057 18.2 ---   17.4*   3.42 Unk     --- 2MASX J11192721+2922223        Stanek (2018da)              ---                                
ASASSN-18mj  SN 2018cmj  2018-06-13.37 01:38:53.22 -42:35:22.52   0.02078 17.2 ---   17.2   15.80 II      --- NGC 0644                       Stanek (2018cz)              Hiramatsu et al. (2018k)           
ASASSN-18mu  SN 2018cno  2018-06-13.41 02:10:32.56 -06:52:26.54   0.04350 17.3 ---   17.0    0.40 Ia        5 2MASX J02103258-0652265        Stanek (2018db)              Hiramatsu et al. (2018j)           
ASASSN-18ml  SN 2018cmo  2018-06-13.54 23:14:22.08 -02:02:01.46   0.02600 16.1 ---   16.0    0.23 Ia        9 NGC 7533                       Stanek (2018cz)              Jones et al. (2018)                
ASASSN-18mr  SN 2018cnf  2018-06-14.35 23:39:31.17 -03:08:54.78   0.02376 17.7 ---   17.0    5.69 IIn     --- 2MASX J23393156-0308565        Brimacombe & Stanek (2018ab) Sharma et al. (2018b)              
ASASSN-18mx  SN 2018coq  2018-06-16.58 22:55:06.25 +11:15:27.65   0.02500 16.6 ---   16.6    6.76 II      --- GALEXASC J225506.47+111533.5   Stanek (2018dc)              Cartier (2018b)                    
ASASSN-18mz  SN 2018cqi  2018-06-17.01 13:57:40.89 +17:30:29.02   0.02212 17.7 ---   16.9    6.85 II      --- IC 0964                        Cacella & Stanek (2018c)     Jones et al. (2018)                
ASASSN-18my  SN 2018cov  2018-06-17.38 23:49:48.32 -14:07:10.78   0.05146 17.4 ---   16.4    0.13 Ia        0 2MASX J23494835-1407107        Stanek (2018de)              Cartier et al. (2018g)             
ASASSN-18na  SN 2018cqw  2018-06-18.21 18:17:32.21 +19:26:40.49   0.00984 16.8 ---   14.6    0.23 Ia       14 CGCG 113-034                   Stanek (2018df)              Strader (2018g)                    
ASASSN-18nr  SN 2018ctb  2018-06-19.55 22:01:08.08 +20:03:04.25   0.02900 16.5 ---   16.6    5.98 Ia       11 KUG 2158+198B                  Stanek (2018dg)              Cartier et al. (2018g)             
ASASSN-18ns  SN 2018cti  2018-06-21.10 22:17:30.69 +11:43:16.72   0.03500 17.7 ---   16.8    3.10 Ia      --- SDSS J221730.91+114316.3       Stanek (2018dh)              Bose et al. (2018q)                
ASASSN-18nt  AT 2018ctv  2018-06-21.19 01:25:52.03 -01:22:01.67   0.01800 17.2 ---   16.7  221.78 Ia       -1 ABELL 0194                     Chen et al. (2018c)          Dong et al. (2018b)                
ASASSN-18nu  SN 2018cue  2018-06-22.31 19:31:59.95 -62:40:16.28   0.01300 18.2 ---   17.6    6.98 II       -3 GALEXASC J193159.40-624022.2   Brimacombe & Stanek (2018ac) Khlat et al. (2018b)               
ASASSN-18nx  SN 2018cvk  2018-06-25.40 19:55:31.94 -49:53:11.26   0.02473 18.1 ---   17.3   20.64 IIn     --- ESO 233-G 007                  Nicholls et al. (2018f)      Cartier et al. (2018g)             
ASASSN-18oa  SN 2018cvn  2018-06-26.34 01:30:27.12 -26:47:05.96   0.02014 16.7 ---   16.2   24.02 IIn     -16 ESO 476-G 016                  Brimacombe & Stanek (2018ad) Cartier et al. (2018g)             
ASASSN-18oi  SN 2018ddi  2018-07-02.44 03:39:35.09 -06:19:30.28   0.02060 15.9 ---   15.5    1.04 Ia      --- SDSS J033935.15-061929.9       Stanek (2018dj)              Strader (2018a)                    
ASASSN-18od  SN 2018dda  2018-07-04.96 22:08:14.15 -25:03:41.57   0.01823 16.0 ---   15.5    4.59 Ia       -8 ESO 532-G 021                  Stanek (2018di)              Siebert et al. (2018)              
ASASSN-18oe  SN 2018ddb  2018-07-05.05 00:02:49.71 -66:11:06.14   0.02900 16.7 ---   16.4    5.44 Ia       -7 IC 5380                        Stanek (2018di)              Pan et al. (2018c)                 
ASASSN-18oo  SN 2018dei  2018-07-05.78 13:23:43.06 -25:24:32.72   0.04100 18.1 ---   17.6    3.11 Ia       -4 GALEXASC J132343.14-252429.8   Stanek (2018dk)              Khlat et al. (2018c)               
ASASSN-18op  SN 2018dej  2018-07-06.98 21:09:46.00 -50:14:13.63   0.05800 17.4 ---   16.6*   2.53 Ia      --- GALEXASC J210946.18-501414.9   Stanek (2018dl)              Strader (2018a)                    
ASASSN-18on  SN 2018ddy  2018-07-07.15 22:59:57.24 -45:25:54.41   0.05130 17.9 ---   17.4    1.99 Ia        1 GALEXASC J225957.21-452556.4   Stanek (2018dk)              Khlat et al. (2018c)               
ASASSN-18om  SN 2018ddx  2018-07-07.24 22:04:59.92 -56:04:57.28   0.02290 17.3 ---   16.7    3.51 II      -14 APMUKS(BJ) B220137.90-561932.4 Stanek (2018dk)              Khlat et al. (2018b)               
ASASSN-18ou  SN 2018dfh  2018-07-10.44 05:11:33.40 -21:16:10.45   0.01384 16.2 ---   16.1    9.49 II        3 ESO 553-G 019                  Dong & Stanek (2018)         Khlat et al. (2018c)               
ASASSN-18pb  SN 2018djd  2018-07-12.36 02:14:33.99 -00:45:55.57   0.02639 16.2 ---   16.6    7.83 Ia       -4 NGC 0863                       Brimacombe & Stanek (2018ae) Khlat et al. (2018b)               
ASASSN-18pi  SN 2018dyv  2018-07-15.06 19:43:17.28 -54:34:14.48   0.03984 17.7 ---   17.2   20.08 IIn     --- 2MASX J19431917-5434257        Nicholls et al. (2018g)      Cartier et al. (2018b)             
ASASSN-18ph  SN 2018dys  2018-07-15.06 12:55:10.14 -05:34:07.79   0.05500 17.5 ---   17.7    0.19 Ic       -4 GALEXASC J125510.22-053406.8   Cacella & Stanek (2018d)     Tucker et al. (2018a)              
ASASSN-18pl  AT 2018dzt  2018-07-17.22 21:27:52.88 -51:19:56.78   0.05313 17.4 ---   17.2   22.41 Ia       -8 ESO 236-IG 015                 Stanek (2018dm)              Cartier et al. (2018a)             
ASASSN-18pr  SN 2018ebj  2018-07-20.37 03:53:06.63 -45:10:51.82   0.05100 17.1 17.1  ---     0.84 Ia      --- LCRS B035129.8-451941          Stanek (2018a)               Strader (2018b)                    
ASASSN-18px  SN 2018ebx  2018-07-21.91 00:55:26.32 -74:18:39.71   0.03400 17.3 ---   16.4*   2.78 Ia      --- 2MASX J00552674-7418379        Stanek (2018c)               Cartier et al. (2018b)             
ASASSN-18pu  AT 2018ebu  2018-07-22.05 21:57:19.82 -45:34:40.12   0.06100 18.1 ---   17.8    1.48 Ia       -8 2MASX J21571983-4534417        Brimacombe & Stanek (2018a)  Cartier et al. (2018a)             
ASASSN-18pv  AT 2018ebv  2018-07-22.18 02:04:06.80 -17:43:24.96       --- 17.8 ---   17.7    4.54 Unk     --- 2MASX J02040678-1743294        Stanek (2018b)               ---                                
ASASSN-18pw  SN 2018ebw  2018-07-22.54 02:41:16.37 +20:30:16.45   0.03000 16.5 ---   16.4    1.67 Ia        9 WISEA J024116.48+203017.0      Stanek (2018c)               Stritzinger (2018)                 
ASASSN-18qk  SN 2018emt  2018-08-01.13 22:10:35.57 -27:14:58.96   0.02395 16.8 ---   16.5    3.11 II      --- 2MASS J22103576-2714557        Nicholls et al. (2018a)      Onori et al. (2018a)               
ASASSN-18qq  AT 2018ena  2018-08-02.06 19:12:39.79 -66:32:27.35       --- 17.2 ---   17.1*   2.83 Unk     --- WISEA J191239.99-663229.9      Brimacombe & Stanek (2018b)  ---                                
ASASSN-18qr  AT 2018end  2018-08-02.34 20:51:32.71 -46:11:31.13       --- 17.1 ---   16.8*   1.32 Unk     --- GALEXASC J205132.58-461131.1   Brimacombe et al. (2018a)    ---                                
ASASSN-18qs  SN 2018enj  2018-08-02.82 20:05:41.06 -47:58:41.30   0.03000 17.0 ---   16.5   11.71 Ia       -3 NGC 6851B                      Bock & Bersier (2018)        Onori et al. (2018a)               
ASASSN-18qv  SN 2018eph  2018-08-04.31 04:55:50.15 -61:45:23.98   0.03000 16.7 ---   16.5*   2.18 II      --- 2MASXi J0455502-614521         Stanek (2018d)               Onori et al. (2018b)               
ASASSN-18qw  SN 2018epq  2018-08-05.39 00:31:26.26 -49:35:23.56   0.02191 16.6 ---   16.6    9.38 II      -14 ESO 194-G 024                  Stanek (2018e)               Tucker et al. (2018c)              
ASASSN-18re  SN 2018eui  2018-08-08.51 03:13:33.29 -15:15:19.22   0.03139 16.7 ---   16.8   26.85 Ia       -4 MCG -03-09-010                 Stanek (2018f)               Tucker & Shappee (2018)            
ASASSN-18rf  SN 2018euj  2018-08-08.84 19:52:29.82 -60:45:51.41   0.03400 17.1 ---   16.9   10.69 Ia      --- 2MASX J19523057-6045422        Brimacombe & Bersier (2018)  Strader (2018c)                    
ASASSN-18rn  SN 2018evo  2018-08-08.85 21:48:38.45 -43:22:48.43   0.07389 18.0 ---   17.7    2.24 Ia       -3 2MASS J21483845-4322470        Stanek & Vallely (2018a)     Tucker et al. (2018b)              
ASASSN-18ro  SN 2018evt  2018-08-11.00 13:46:39.21 -09:38:35.74   0.02497 16.5 16.2* ---    13.00 Ia      --- MCG -01-35-011                 Nicholls & Dong (2018)       Stein et al. (2018)                
ASASSN-18rp  AT 2018evv  2018-08-11.05 13:37:39.07 -29:08:04.67   0.01818 17.4 ---   17.2    9.55 Unk     --- 2MASX J13373954-2907572        Stanek (2018g)               Kostrzewa-rutkowska et al. (2018)  
ASASSN-18rq  SN 2018evw  2018-08-11.22 21:15:14.33 +02:11:32.32   0.05034 17.6 ---   17.5    0.69 Ia      --- IC 1370                        Stanek (2018g)               Stein et al. (2018)                
ASASSN-18rs  SN 2018ezx  2018-08-12.38 04:08:08.16 -08:50:00.28   0.03290 17.2 ---   17.5    8.56 Ia      --- NGC 1516B                      Stanek (2018h)               Strader (2018c)                    
ASASSN-18rt  SN 2018fav  2018-08-12.91 00:45:58.57 -21:56:44.34   0.03792 18.1 ---   17.9*   9.49 Ic       -3 2MASX J00455851-2156353        Stanek (2018h)               Stritzinger et al. (2018)          
ASASSN-18sd  SN 2018fcu  2018-08-13.07 04:17:54.46 -49:54:28.48   0.05000 17.4 ---   16.7    0.46 Ia      --- 2MASX J04175445-4954290        Shields & Stanek (2018a)     Callis et al. (2018)               
ASASSN-18sg  SN 2018fcw  2018-08-14.99 00:50:55.03 -07:45:59.90   0.05500 17.6 ---   16.9   11.69 Ia       -5 2MASS J00505596-0745536        Stanek (2018i)               Fynbo et al. (2018)                
ASASSN-18sl  SN 2018feq  2018-08-17.24 01:15:18.73 -44:55:11.17   0.03151 17.8 ---   16.4    0.94 Ia-91T  --- ESO 244-G 007                  Stanek (2018j)               Callis et al. (2018)               
ASASSN-18ss  SN 2018fex  2018-08-17.33 03:55:20.76 -56:45:14.62   0.02428 17.8 ---   17.4*  28.88 IIb      -1 IC 2014                        Stanek (2018k)               Kostrzewa-rutkowska et al. (2018)  
ASASSN-18sv  SN 2018ffb  2018-08-17.94 22:58:11.42 -20:17:03.16   0.07000 17.9 ---   17.5    0.82 Ia        3 GALEXASC J225811.55-201702.1   Stanek (2018k)               Kostrzewa-rutkowska et al. (2018)  
ASASSN-18st  SN 2018fey  2018-08-18.03 01:22:19.53 -02:29:47.80   0.05680 17.9 ---   17.7    4.46 Ia        3 GALEXASC J012219.32-022950.9   Stanek (2018k)               Kostrzewa-rutkowska et al. (2018)  
ASASSN-18sw  SN 2018ffz  2018-08-18.63 06:36:01.09 +83:47:33.76   0.01000 16.2 16.4  ---    22.95 Ic      -12 MCG +14-04-002                 Brimacombe et al. (2018b)    Bose et al. (2018g)                
ASASSN-18ta  SN 2018fgj  2018-08-20.37 04:47:32.32 -02:18:25.34   0.03098 17.3 ---   16.5   17.24 Ia       -9 UGC 03168                      Stanek (2018m)               Bose et al. (2018d)                
ASASSN-18tb  SN 2018fhw  2018-08-21.31 04:18:06.15 -63:36:56.66   0.01700 16.8 ---   16.4    4.83 Ia       -1 2MASX J04180598-6336523        Brimacombe & Vallely (2018a) Jha (2018a)                        
ASASSN-18tc  SN 2018fhx  2018-08-21.39 06:24:37.95 -23:43:59.34   0.02327 17.0 ---   16.1    5.86 Ia        0 2MASX J06243821-2343546        Stanek (2018n)               Gromadzki et al. (2018a)           
ASASSN-18to  SN 2018fpm  2018-08-31.08 22:24:21.64 -33:41:33.28   0.01119 17.0 ---   17.0    5.81 Ia        6 NGC 7267                       Castro & Stanek (2018)       Chen et al. (2020c)                
ASASSN-18ti  SN 2018fnq  2018-08-31.08 20:12:29.92 -44:06:36.07   0.01900 17.0 ---   15.6    1.74 Ia       -7 WISEA J201230.05-440635.0      Stanek (2018o)               Gromadzki et al. (2018b)           
ASASSN-18tn  SN 2018fpb  2018-08-31.55 23:59:42.79 +34:20:39.91   0.01480 16.8 ---   16.8    3.18 IIb     --- KUG 2357+340                   Brimacombe & Stanek (2018c)  Zhang et al. (2018a)               
ASASSN-18tr  SN 2018frv  2018-09-01.12 20:40:31.14 -46:34:38.03   0.04313 18.0 ---   17.6    0.64 Ia       -3 2MASX J20403120-4634385        Stanek (2018q)               Gromadzki et al. (2018e)           
ASASSN-18tp  SN 2018fqd  2018-09-01.13 20:51:51.38 -36:50:12.08   0.03939 17.2 ---   17.1    9.06 Ia       -6 2MASX J20515213-3650127        Stanek (2018p)               Gromadzki et al. (2018c)           
ASASSN-18tq  SN 2018fqn  2018-09-02.27 22:39:38.14 -15:05:09.89   0.05200 17.8 ---   17.0    1.54 Ia      -11 GALEXASC J223938.25-150510.0   Stanek (2018p)               Gromadzki et al. (2018c)           
ASASSN-18ts  SN 2018fsa  2018-09-03.11 22:25:37.06 -13:04:30.28   0.04300 17.7 ---   16.9    2.50 Ia       -1 WISEA J222536.90-130431.5      Stanek (2018q)               Prentice et al. (2018a)            
ASASSN-18tu  SN 2018ftc  2018-09-04.25 23:28:03.96 +09:46:14.92   0.05000 17.5 ---   17.5*   0.59 Ia       -5 2MASX J23280396+0946153        Stone et al. (2018a)         Wevers et al. (2018)               
ASASSN-18ug  SN 2018fvi  2018-09-04.31 01:57:42.56 -67:11:13.60   0.04042 16.7 ---   17.2   13.90 Ia      --- AM 0156-672                    Stanek (2018s)               Strader (2018d)                    
ASASSN-18ty  SN 2018fub  2018-09-05.26 00:40:30.67 -50:41:15.07   0.02880 17.4 ---   16.2    0.14 Ia      --- 2MASX J00403068-5041153        Stanek (2018r)               Strader (2018d)                    
ASASSN-18ud  SN 2018fuk  2018-09-05.31 05:45:07.12 -79:23:47.90   0.01758 17.1 ---   15.8   16.20 Ia       -8 ESO 016-G 011                  Brimacombe & Vallely (2018b) Gromadzki et al. (2018c)           
ASASSN-18tz  AT 2018fuc  2018-09-05.33 04:49:54.50 -41:56:16.84   0.01966 17.4 ---   16.9   24.83 Unk     --- ESO 304-G 024                  Stanek (2018r)               ---                                
ASASSN-18uc  SN 2018fuj  2018-09-05.38 04:30:58.50 -26:46:54.52   0.05075 18.1 ---   17.3*   4.35 Ia        1 2MASX J04305853-2646501        Vallely (2018a)              Gromadzki et al. (2018c)           
ASASSN-18ue  SN 2018fvh  2018-09-06.21 01:15:10.23 -18:10:59.16   0.07300 17.7 ---   17.2    1.44 Ia        6 2MASX J01151030-1810578        Stanek (2018s)               Gromadzki et al. (2018d)           
ASASSN-18uh  SN 2018fvj  2018-09-06.28 04:29:31.21 -11:01:51.42   0.06600 17.9 ---   17.3    5.44 Ia       -4 2MASS J04293073-1101519        Brimacombe & Vallely (2018c) Gromadzki et al. (2018d)           
ASASSN-18un  SN 2018fzm  2018-09-09.09 21:03:19.80 -51:32:48.08   0.04681 17.3 ---   16.9    3.07 Ia       -4 2MASX J21031998-5132509        Stanek (2018t)               Gromadzki et al. (2018d)           
ASASSN-18uo  SN 2018fzz  2018-09-09.22 21:53:29.19 -53:58:52.39   0.05000 18.2 ---   17.3    2.54 Ia-91T   10 GALEXASC J215329.40-535850.6   Brimacombe & Stanek (2018e)  Wevers et al. (2018)               
ASASSN-18ve  SN 2018gex  2018-09-10.11 21:31:28.57 -50:44:59.32   0.03044 18.1 ---   17.3    3.71 II      --- 2MASX J21312888-5044570        Stanek (2018v)               Wevers et al. (2018)               
ASASSN-18ux  SN 2018gec  2018-09-10.46 07:09:53.38 +54:58:07.72   0.03714 17.2 ---   15.4*   4.00 Ia      --- UGC 03700                      Stanek (2018u)               Ochner et al. (2018a)              
ASASSN-18vc  SN 2018get  2018-09-10.61 07:34:09.11 +04:32:57.70   0.00409 16.5 ---   16.5   53.69 II      100 UGC 03912                      Brimacombe & Stanek (2018f)  Prentice (2018a)                   
ASASSN-18vf  SN 2018gfi  2018-09-12.40 00:58:53.92 -24:11:46.79   0.02000 17.4 ---   16.0    1.86 Ia       -7 GALEXASC J005853.87-241144.9   Stanek (2018w)               Wevers et al. (2018)               
ASASSN-18vo  SN 2018gkj  2018-09-14.16 22:02:26.96 -64:21:04.56   0.04158 17.5 ---   17.1    9.34 Ia      --- 2MASX J22022606-6421118        Stanek (2018aa)              Bose et al. (2018e)                
ASASSN-18vm  SN 2018ghb  2018-09-14.36 06:58:27.51 -28:45:48.85   0.00760 15.1 ---   14.6   22.23 Ia       -8 ESO 427-G 022                  Stanek (2018y)               Wevers et al. (2018)               
ASASSN-18vp  SN 2018gio  2018-09-15.25 04:20:41.24 -14:46:52.64   0.03079 17.3 ---   17.1    3.75 Ia        0 IC 0367                        Stanek (2018z)               Gromadzki et al. (2018e)           
ASASSN-18wd  SN 2018gva  2018-09-25.48 07:51:09.58 +62:05:12.16   0.02147 16.0 ---   16.1*  25.04 Ia        2 CGCG 286-070                   Stone & Stanek (2018a)       Tomasella (2018a)                  
ASASSN-18wf  SN 2018gyr  2018-09-30.02 00:49:47.21 -61:39:13.03   0.03455 17.2 ---   17.0    0.08 Ia        6 2MASX J00494722-6139127        Vallely (2018b)              Reynolds et al. (2018a)            
ASASSN-18wg  SN 2018gys  2018-09-30.71 23:17:53.46 -42:12:47.38   0.06000 18.0 ---   17.6    0.61 Ia      --- LCRS B231508.2-422911          Stanek (2018ab)              Cartier et al. (2018c)             
ASASSN-18wq  SN 2018hay  2018-10-02.63 09:23:17.66 +42:22:48.57   0.00900 16.4 ---   16.5*   0.60 II       13 SDSS J092317.60+422248.7       Stanek (2018ac)              Tomasella (2018a)                  
ASASSN-18wr  SN 2018hbh  2018-10-03.01 22:20:35.89 -30:11:59.06   0.07010 17.7 ---   16.8    3.25 Ia      --- GALEXASC J222036.16-301159.2   Brimacombe et al. (2018c)    Cartier et al. (2018d)             
ASASSN-18wx  AT 2018hch  2018-10-04.87 20:29:35.59 -54:28:44.36       --- 17.0 ---   16.8    1.33 Unk     --- GALEXASC J202935.44-542844.5   Stanek (2018ae)              ---                                
ASASSN-18xa  SN 2018hck  2018-10-05.01 04:34:46.27 -13:29:02.22   0.03323 17.6 ---   17.4*   6.83 Ia      --- 2MASX J04344671-1329047        Stanek (2018ae)              Sai et al. (2018b)                 
ASASSN-18xb  SN 2018hcq  2018-10-06.33 08:20:25.85 -65:20:30.52   0.03549 17.0 ---   16.9    5.45 Ia-91T    0 ESO 089-G 019                  Vallely & Stanek (2018a)     Moran et al. (2018b)               
ASASSN-18xj  AT 2018hek  2018-10-07.17 00:01:27.94 -42:25:15.42   0.05371 18.0 ---   17.5    0.32 Unk     --- LCRS B235854.2-424158          Stanek (2018ag)              ---                                
ASASSN-18xd  AT 2018hdm  2018-10-07.33 23:53:40.39 -34:04:29.03   0.05600 18.0 ---   17.2    2.55 Unk     --- 2MASS J23534025-3404302        Stanek (2018af)              ---                                
ASASSN-18xm  SN 2018hfp  2018-10-07.76 20:59:47.86 -16:38:11.90   0.02904 16.7 ---   16.3    6.60 Ia      -11 MCG -03-53-015                 Stone et al. (2018b)         Dimitriadis et al. (2018a)         
ASASSN-18xe  AT 2018hdn  2018-10-07.86 21:01:34.25 -09:26:09.89   0.03700 17.5 ---   17.3    0.59 Ia       -5 WISEA J210134.24-092610.6      Stanek (2018af)              de Jaeger et al. (2018)            
ASASSN-18xg  SN 2018hdp  2018-10-08.02 02:13:45.04 +04:06:08.17   0.01146 16.9 ---   16.9    0.25 Ic      --- UGC 01716                      Stanek (2018af)              Reynolds et al. (2018b)            
ASASSN-18xf  SN 2018hdo  2018-10-08.08 04:42:37.85 -53:16:01.16   0.04100 17.4 ---   17.1    3.77 Ia       -1 2MASX J04423745-5316010        Stanek & Vallely (2018b)     Hiramatsu et al. (2018a)           
ASASSN-18xk  SN 2018hfg  2018-10-09.49 08:52:56.18 +42:24:46.66   0.02386 16.9 ---   16.3    9.14 IIn     --- UGC 04642                      Stanek (2018ag)              Sai et al. (2018a)                 
ASASSN-18xl  SN 2018hfm  2018-10-09.63 09:36:08.69 +06:15:27.72   0.00809 15.0 ---   15.1    2.83 II      --- 2MASS J09360855+0615258        Stanek (2018ah)              Zheng et al. (2018)                
ASASSN-18xp  SN 2018hfu  2018-10-09.90 23:54:50.92 +05:42:58.18   0.04980 17.8 ---   17.0   13.77 Ia-91T  --- WISEA J235451.41+054309.6      Stanek (2018ah)              Prentice (2018b)                   
ASASSN-18xr  SN 2018hgc  2018-10-10.04 00:42:04.55 -02:37:44.51   0.05178 18.2 ---   16.9   19.70 Ia       -9 2MASX J00420581-0237394        Brimacombe & Stanek (2018g)  Dimitriadis et al. (2018a)         
ASASSN-18xq  AT 2018hgb  2018-10-10.10 04:18:56.24 -02:33:22.03   0.01727 18.1 ---   18.0    0.05 Unk     --- 2MASX J04185624-0233220        Stanek (2018ah)              ---                                
ASASSN-18xn  SN 2018hfr  2018-10-10.49 09:30:55.04 -04:34:16.64   0.02260 15.9 ---   15.8    1.09 Ia-91T  -10 2MASX J09305509-0434173        Stanek (2018ah)              Reynolds et al. (2018c)            
ASASSN-18xs  SN 2018hgd  2018-10-10.99 00:22:05.32 +07:03:50.72   0.02500 17.3 ---   16.3    1.51 II      --- GALEXASC J002205.41+070351.5   Brimacombe et al. (2018d)    Dimitriadis et al. (2018a)         
ASASSN-18xv  AT 2018hgp  2018-10-11.13 22:14:03.75 +37:34:52.75       --- 17.9 ---   16.8*   0.78 Unk     --- GALEXASC J221403.80+373452.2   Stanek (2018ai)              ---                                
ASASSN-18xy  SN 2018hjw  2018-10-11.59 07:53:02.16 +07:16:35.18   0.03832 16.9 ---   16.7    1.98 Ia-91T  -12 CGCG 030-025                   Brimacombe et al. (2018e)    Moran et al. (2018a)               
ASASSN-18xw  SN 2018hhp  2018-10-14.19 02:42:33.42 -09:28:04.15   0.03096 17.3 ---   17.0    0.18 Ia      --- MCG -02-07-072                 Stanek (2018aj)              Fremling et al. (2018a)            
ASASSN-18ya  SN 2018hkq  2018-10-15.38 10:05:47.95 -17:26:04.34   0.01660 15.9 ---   15.5    0.83 Ia      --- IC 2541                        Stanek (2018ak)              Bose et al. (2018j)                
ASASSN-18yb  SN 2018hkw  2018-10-16.25 02:38:22.73 -11:44:19.90   0.02690 17.6 ---   17.0    5.06 Ia-91bg  -1 2MASX J02382311-1144215        Stanek (2018al)              Moran et al. (2018a)               
ASASSN-18yc  SN 2018hkx  2018-10-16.37 04:00:53.81 -66:40:30.61   0.02500 17.4 ---   16.4    5.72 Ia       -9 2MASX J04005460-6640336        Vallely & Stanek (2018b)     Jha (2018b)                        
ASASSN-18yp  SN 2018hrq  2018-10-17.42 23:51:06.24 +01:03:24.23   0.02706 17.5 ---   17.2    0.15 II      --- UGC 12810                      Vallely (2018c)              Bose et al. (2018h)                
ASASSN-18yn  SN 2018hpu  2018-10-17.86 03:18:21.23 -41:36:34.85   0.06700 18.2 ---   17.7    0.33 Ia      -12 LCRS B031632.6-414727          Shields & Vallely (2018)     Hiramatsu et al. (2018b)           
ASASSN-18yf  SN 2018hme  2018-10-20.37 09:35:39.25 -17:23:11.28   0.01412 15.8 ---   15.7    8.65 Ia      --- MCG -03-25-010                 Stanek (2018am)              Strader (2018e)                    
ASASSN-18yk  SN 2018hox  2018-10-27.07 16:36:15.69 +66:14:24.50   0.02413 16.1 ---   15.9    1.36 Ia       -1 UGCA 413                       Stanek (2018an)              Leadbeater (2018b)                 
ASASSN-18yo  SN 2018hrp  2018-11-01.06 19:14:12.47 -49:32:51.07   0.03500 17.6 ---   17.1    0.35 Ia      --- 2MASX J19141248-4932513        Vallely (2018c)              Bose et al. (2018f)                
ASASSN-18ys  AT 2018hsk  2018-11-01.11 06:42:39.09 -53:14:26.12   0.02701 16.5 ---   16.3    3.79 Unk     --- 6dF J0642387-531423            Vallely & Stanek (2018c)     ---                                
ASASSN-18yr  SN 2018hsh  2018-11-01.24 23:11:49.64 -40:22:18.08   0.03696 17.2 ---   16.7    3.83 Ia       -7 2MASX J23114995-4022172        Stanek et al. (2018a)        Bose et al. (2018j)                
ASASSN-18yy  SN 2018hts  2018-11-01.91 23:24:32.96 +17:05:37.54   0.04200 16.8 ---   16.6   11.47 Ia       -3 GALEXMSC J232433.40+170528.0   Stanek (2018ap)              Kilpatrick et al. (2018)           
ASASSN-18yv  SN 2018hss  2018-11-02.13 04:13:00.26 -53:59:31.49   0.04300 17.5 ---   17.6   10.22 Ia       -3 FAIRALL 0765                   Brimacombe & Stanek (2018h)  Hiramatsu et al. (2018c)           
ASASSN-18zf  AT 2018hxg  2018-11-02.26 06:07:19.80 -49:13:08.57       --- 17.8 ---   17.4    0.48 Unk     --- 2MASX J06071977-4913084        Bersier & Stanek (2018a)     ---                                
ASASSN-18yx  SN 2018hsz  2018-11-02.30 03:56:20.64 -54:00:38.77   0.06171 17.7 ---   17.6    0.29 Ia       -4 FAIRALL 0761                   Stanek (2018ao)              Burke et al. (2018)                
ASASSN-18yu  AT 2018hsr  2018-11-03.17 00:53:48.57 -60:47:44.81   0.02767 17.5 ---   17.2   10.55 Unk     --- 2MASX J00534739-6047509        Brimacombe & Stanek (2018h)  ---                                
ASASSN-18yw  SN 2018hsy  2018-11-03.46 09:30:29.80 +16:20:37.32   0.02825 17.0 ---   16.6    1.15 Ia        4 CGCG 091-100                   Stanek (2018ao)              Kilpatrick et al. (2018)           
ASASSN-18zg  AT 2018hxh  2018-11-04.07 21:48:36.14 -62:44:38.26   0.06460 18.1 ---   17.7    0.56 Unk     --- 2MASX J21483624-6244383        Shields & Stanek (2018b)     ---                                
ASASSN-18yz  AT 2018huu  2018-11-05.01 17:55:04.46 +41:23:54.42       --- 17.8 ---   17.4    0.43 Unk     --- 2MASX J17550444+4123549        Stanek (2018aq)              ---                                
ASASSN-18zq  AT 2018idp  2018-11-06.18 22:46:59.68 -26:57:27.79   0.05842 17.7 ---   17.9    0.16 Unk     --- 2MASX J22465971-2657280        Castro et al. (2018a)        ---                                
ASASSN-18zi  AT 2018hyx  2018-11-06.21 04:29:27.07 -47:04:23.38       --- 18.3 ---   17.6    0.57 Unk     --- 2MASS J04292713-4704232        Stanek et al. (2018b)        ---                                
ASASSN-18zh  AT 2018hxj  2018-11-06.25 01:33:56.18 -39:05:08.81   0.02969 17.9 ---   17.7   28.22 Unk     --- ESO 297-IG 001                 Stanek & Kochanek (2018a)    ---                                
ASASSN-18ze  SN 2018hxf  2018-11-06.37 04:22:17.91 -05:28:05.56   0.02960 17.3 ---   17.2    7.19 II      --- 2MASX J04221796-0527576        Brimacombe et al. (2018g)    Bose et al. (2018j)                
ASASSN-18zk  SN 2018hzg  2018-11-06.63 11:42:23.66 +10:15:51.16   0.02169 16.0 ---   15.9    1.02 Ia      -10 NGC 3825                       Stanek (2018as)              Bose et al. (2018i)                
ASASSN-18zl  AT 2018hzy  2018-11-07.35 10:48:33.84 -39:02:38.22   0.04466 17.4 ---   17.2    0.54 Unk     --- 2MASX J10483385-3902375        Stanek (2018at)              ---                                
ASASSN-18zy  AT 2018ipz  2018-11-07.48 09:20:16.55 +86:03:00.83       --- 17.9 ---   17.5    0.47 Unk     --- 2MASX J09201657+8603002        Vallely & Stanek (2018d)     ---                                
ASASSN-18zs  AT 2018ifr  2018-11-07.91 00:01:21.91 -25:11:44.20   0.02770 17.6 ---   17.4    0.30 Unk     --- 2MASX J00012190-2511446        Stanek & Bersier (2018)      ---                                
ASASSN-18zp  AT 2018ido  2018-11-08.19 01:15:27.37 -31:23:52.04   0.05310 17.3 ---   17.4    0.72 Unk     --- 2MASX J01152744-3123520        Stanek (2018au)              ---                                
ASASSN-18zt  AT 2018ihk  2018-11-08.21 00:04:08.68 -33:36:37.76   0.07352 18.1 ---   17.0    0.71 Unk     --- 2MASS J00040874-3336378        Stanek (2018av)              ---                                
ASASSN-18zx  SN 2018ino  2018-11-16.45 11:26:42.50 +20:43:37.42   0.02094 17.6 ---   17.1    2.63 II      --- SDSS J112642.32+204336.7       Vallely (2018d)              Fremling et al. (2018b)            
ASASSN-18zz  SN 2018ioa  2018-11-18.27 04:20:32.10 -38:57:35.93   0.04123 17.5 ---   17.1    7.21 Ia      --- LCRS B041846.9-390434          Stanek (2018aw)              Bose et al. (2018k)                
ASASSN-18aac AT 2018itt  2018-11-20.04 19:16:19.96 -60:11:54.85   0.01563 16.5 ---   15.7   16.47 Unk     --- IC 4836                        Castro et al. (2018b)        ---                                
ASASSN-18aaf SN 2018jbm  2018-11-26.09 01:42:17.62 -45:24:51.95   0.06250 17.7 ---   17.3    4.31 Ia      --- LCRS B014013.3-453958          Brimacombe & Stanek (2018i)  Pursiainen et al. (2018b)          
ASASSN-18aaj SN 2018jff  2018-11-27.04 23:48:06.41 -44:58:49.04   0.06258 17.5 ---   17.3    1.03 Ia      --- LCRS B234528.8-451528          Vallely & Brimacombe (2018)  Pursiainen et al. (2018b)          
ASASSN-18aah SN 2018jdq  2018-11-27.60 11:25:25.71 -08:27:58.90   0.02800 16.3 ---   16.3    0.80 Ia       -6 2MASS J11252566-0827587        Stanek (2018ax)              Tucker et al. (2018d)              
ASASSN-18aai SN 2018jeo  2018-11-28.47 09:04:36.92 -19:47:09.74   0.01865 16.1 ---   16.0   72.67 Ia       -5 ESO 564-G 014                  Brimacombe et al. (2018h)    Prentice (2018c)                   
ASASSN-18aar SN 2018jgn  2018-12-01.14 00:02:55.84 -26:54:51.12   0.06659 17.3 ---   17.7    0.52 Ia       -2 2MASX J00025583-2654505        Stanek (2018ay)              Pursiainen et al. (2018b)          
ASASSN-18aax SN 2018jkd  2018-12-03.18 01:56:50.46 -67:43:27.59   0.04300 17.6 ---   17.1   26.82 Ia       -1 WISEA J015651.38-674354.1      Bersier et al. (2018)        Pursiainen et al. (2018a)          
ASASSN-18aay SN 2018jky  2018-12-05.15 03:26:02.12 -17:33:46.94   0.01458 17.7 ---   15.4  102.68 Ia      --- NGC 1329                       Brimacombe et al. (2018i)    Hiramatsu et al. (2018d)           
ASASSN-18aba SN 2018jlo  2018-12-05.18 02:02:17.46 -13:56:34.76   0.05000 18.1 ---   17.2    3.73 II      --- GALEXASC J020217.47-135638.3   Brimacombe et al. (2018j)    Fremling et al. (2019b)            
ASASSN-18abg AT 2018jri  2018-12-07.11 04:33:55.38 -48:57:53.24   0.05553 18.3 ---   17.5    1.51 Unk     --- SARS 068.13762-49.06811        Shields & Stanek (2018c)     ---                                
ASASSN-18abd AT 2018jpd  2018-12-10.12 23:42:03.81 -42:28:19.74   0.06128 18.1 ---   16.9*   0.75 Unk     --- ESO 292-IG 012 NED01           Stanek (2018az)              ---                                
ASASSN-18abi SN 2018jrn  2018-12-11.08 12:52:35.46 -21:54:56.34   0.02246 16.9 ---   16.7    7.02 Ia        1 ESO 575-IG 016 NED01           Bersier & Stanek (2018b)     Tucker et al. (2018e)              
ASASSN-18abk SN 2018jrv  2018-12-11.84 00:48:03.10 +16:00:58.07   0.05027 17.3 ---   16.2    0.10 Ia      --- 2MASX J00480308+1600583        Stanek (2018ba)              Fremling et al. (2019a)            
ASASSN-18abr SN 2018jwi  2018-12-14.12 06:18:39.28 -54:28:14.30   0.01546 17.1 ---   15.1    0.40 Ia       -4 2MASX J06183926-5428139        Cacella et al. (2018a)       Pursiainen et al. (2018c)          
ASASSN-18abs AT 2018kad  2018-12-16.85 23:33:12.59 -60:34:29.10   0.01483 17.3 ---   16.3    9.40 Unk     --- 2MASX J23331223-6034201        Castro et al. (2018c)        ---                                
ASASSN-18abt SN 2018kag  2018-12-17.07 08:55:48.47 +03:38:29.33   0.02721 17.2 ---   16.8    6.17 IIn     --- SDSS J085548.84+033827.9       Brimacombe & Stanek (2018j)  Prentice et al. (2018b)            
ASASSN-18abx SN 2018kcw  2018-12-19.05 22:16:07.86 -36:50:55.46   0.01142 15.3 ---   15.4   23.46 II      --- IC 5179                        Stanek & Kochanek (2018b)    Rodriguez et al. (2019)            
ASASSN-18abz SN 2018khh  2018-12-20.05 22:03:16.17 -55:58:36.55   0.02290 16.4 ---   15.6*  18.07 IIn     --- 2MASX J22031497-5558516        Brimacombe & Stanek (2018l)  Cartier (2018a)                    
ASASSN-18acg AT 2018kwx  2018-12-28.16 01:04:32.53 -54:38:13.63       --- 17.8 ---   17.4    1.59 Unk     --- 2MASX J01043245-5438119        Stanek (2018bb)              ---                                
ASASSN-19ab  SN 2019B    2018-12-28.21 00:13:02.47 +22:06:07.96   0.02161 17.8 ---   16.9   85.30 II      --- UGC 00118                      Stanek (2019y)               Tomasella (2019)                   
ASASSN-18acl SN 2018lei  2018-12-31.16 02:33:34.32 -39:02:42.40   0.00659 16.9 ---   16.1    0.27 Ic      -10 NGC 0986                       Stanek (2018bc)              Tucker et al. (2019f)              
ASASSN-19aa  SN 2019A    2019-01-01.01 11:39:08.58 -21:32:30.80   0.07229 17.8 ---   17.5   11.05 Ia      --- 2MASX J11390794-2132244        Brimacombe et al. (2019a)    Pignata et al. (2019)              
ASASSN-19af  SN 2019cj   2019-01-03.26 04:56:22.92 -46:02:13.38   0.04452 18.3 ---   17.2   20.79 II      --- AM 0454-460                    Nicholls & Stanek (2019b)    Pignata et al. (2019)              
ASASSN-19ai  AT 2019kh   2019-01-07.19 04:29:01.62 -61:16:51.82   0.06816 18.2 ---   17.3*   0.16 Unk     --- GALEXASC J042901.67-611651.0   Nicholls & Stanek (2019c)    ---                                
ASASSN-19ah  SN 2019im   2019-01-08.03 13:17:53.65 -21:24:11.34   0.04322 17.8 ---   17.7   12.08 Ia        4 2MASX J13175286-2124156        Stanek (2019be)              Tucker et al. (2019b)              
ASASSN-19aj  SN 2019mh   2019-01-09.58 12:02:36.14 +04:32:58.60   0.01885 16.2 ---   16.2    3.11 II      --- SDSS J120236.32+043259.7       Stanek & Kochanek (2019l)    Prentice et al. (2019)             
ASASSN-19ao  AT 2019oy   2019-01-10.09 02:45:28.60 -62:07:27.55   0.02570 17.7 ---   17.2    8.57 Unk     --- 2MASX J02452974-6207300        Bersier & Stanek (2019c)     ---                                
ASASSN-19at  SN 2019rm   2019-01-12.24 05:53:13.25 -73:06:56.88   0.02000 16.2 ---   16.1    2.22 Ia      --- 2MASX J05531375-7306576        Stanek (2019bp)              Olivares et al. (2019)             
ASASSN-19au  AT 2019rv   2019-01-13.21 09:07:31.75 -72:11:17.34       --- 17.0 ---   16.6   18.16 Unk     --- WISEA J090733.47-721133.7      Vallely (2019d)              ---                                
ASASSN-19av  SN 2019rz   2019-01-14.42 06:50:25.76 +43:03:11.95   0.01885 17.4 ---   16.4    0.58 IIn     --- UGC 03554                      Stanek (2019bt)              Tomasella et al. (2019a)           
ASASSN-19bj  AT 2019aeg  2019-01-26.09 06:33:33.64 -61:00:27.07   0.04668 18.2 ---   17.6   13.24 Unk     --- ESO 121-G 038                  Stanek (2019g)               ---                                
ASASSN-19bk  SN 2019aex  2019-01-27.09 00:39:15.69 +06:41:18.38   0.03868 17.4 ---   16.9    0.26 Ia       -5 2MASX J00391571+0641188        Stanek (2019i)               Tucker et al. (2019b)              
ASASSN-19bs  SN 2019ahh  2019-01-30.09 14:02:15.14 +09:46:58.94   0.02255 17.4 ---   16.6    6.49 Ia-91bg  -1 2MASX J14021471+0946557        Stanek (2019o)               Tucker et al. (2019b)              
ASASSN-19bx  SN 2019aja  2019-02-01.48 16:23:08.03 +19:00:20.77   0.03623 16.8 ---   16.7    0.88 Ia        7 CGCG 109-010 NED01             Stanek (2019r)               Tucker et al. (2019b)              
ASASSN-19cf  SN 2019amr  2019-02-05.35 14:16:27.73 -45:25:12.65   0.03591 17.3 ---   16.8   10.17 Ia      --- 2MASX J14162872-4525137        Brimacombe & Stanek (2019e)  Carini et al. (2019)               
ASASSN-19ci  SN 2019ano  2019-02-06.14 08:49:20.66 +11:11:56.69   0.07200 18.1 ---   17.8    4.83 Ia-91T  -10 SDSS J084920.46+111152.7       Stanek (2019ab)              Falco et al. (2019a)               
ASASSN-19co  SN 2019aos  2019-02-06.20 13:12:38.63 -30:01:23.95   0.03000 17.5 ---   16.5    4.54 Ia-91T   -6 GALEXASC J131238.32-300121.7   Brimacombe & Stanek (2019f)  Carini et al. (2019)               
ASASSN-19cy  SN 2019axf  2019-02-13.49 16:24:26.42 +82:47:41.71   0.02300 16.0 ---   16.0    2.32 Ia       -5 WISEA J162425.57+824744.8      Stanek (2019ah)              Leadbeater (2019b)                 
ASASSN-19dh  SN 2019azf  2019-02-22.02 01:12:31.46 -45:48:49.86   0.03057 17.0 ---   16.7    5.96 Ia       -2 GALEXASC J011231.92-454853.4   Stanek & Kochanek (2019h)    Strader (2019b)                    
ASASSN-19di  AT 2019azg  2019-02-22.03 02:04:21.51 -53:28:35.11       --- 17.8 ---   17.1   12.06 Unk     --- GALEXASC J020422.26-532846.9   Stanek (2019ar)              ---                                
ASASSN-19dk  SN 2019bcf  2019-02-25.38 19:16:21.46 -40:07:43.97   0.01986 16.6 ---   15.6   23.21 Ia      --- ESO 337-G 016                  Stanek (2019ax)              Holoien et al. (2019d)             
ASASSN-19du  SN 2019bju  2019-02-28.82 06:06:45.71 -48:50:53.12   0.02900 17.5 ---   17.0    3.57 II      --- 2MASX J06064578-4850572        Stanek (2019ay)              Carracedo et al. (2019)            
ASASSN-19dv  SN 2019bjv  2019-03-01.46 16:25:38.64 +47:26:14.06   0.02650 17.8 ---   18.0    0.33 Ic        5 SDSS J162538.62+472614.3       Stanek (2019ay)              Hiramatsu et al. (2019h)           
ASASSN-19dz  SN 2019bjz  2019-03-02.10 16:02:11.83 +15:55:05.45   0.03326 16.8 ---   15.3*   0.46 Ia        6 III Zw 075 NOTES01             Brimacombe et al. (2019d)    Payne et al. (2019b)               
ASASSN-19dx  AT 2019bjx  2019-03-02.11 06:25:17.32 -85:41:54.46   0.04167 17.7 ---   17.4   16.21 Unk     --- 2MASX J06253176-8541548        Stanek (2019ay)              ---                                
ASASSN-19ea  SN 2019bka  2019-03-02.15 11:44:25.80 +19:42:48.20   0.02400 16.8 ---   15.8    5.75 Ia-91T  -10 ABELL 1367:[GP82] 0726         Stanek (2019ay)              Schuldt et al. (2019)              
ASASSN-19dy  SN 2019bjy  2019-03-02.24 13:06:00.94 -37:36:57.92   0.04901 17.9 ---   17.1    1.02 Ia      --- 2MASX J13060097-3736577        Stanek (2019ay)              Carracedo et al. (2019)            
ASASSN-19dw  SN 2019bjw  2019-03-02.41 10:55:47.43 +27:40:17.57   0.03005 17.0 ---   16.4    0.68 Ia       -1 2MASX J10554741+2740166        Stanek & Kochanek (2019j)    Schuldt et al. (2019)              
ASASSN-19eb  SN 2019bkg  2019-03-02.81 04:53:17.96 -32:50:49.20   0.03652 17.9 ---   17.4    1.91 II      --- GALEXASC J045317.84-325047.7   Brimacombe et al. (2019e)    Carracedo et al. (2019)            
ASASSN-19ec  SN 2019bkh  2019-03-03.39 13:08:57.32 +28:16:52.56   0.01951 17.6 ---   16.1    3.38 Ia      -12 MCG +05-31-141                 Stanek (2019az)              Leadbeater (2019c)                 
ASASSN-19ed  AT 2019bkz  2019-03-03.83 03:28:40.99 -47:14:09.38   0.03883 17.7 ---   17.4    8.57 Unk     --- GALEXASC J032840.28-471403.3   Stanek & Kochanek (2019k)    ---                                
ASASSN-19et  SN 2019bnc  2019-03-06.05 13:31:28.44 +25:12:12.31   0.04565 18.0 ---   17.9    0.83 Ia        0 2MASXi J1331285+251212         Stanek (2019ba)              Dimitriadis & Foley (2019)         
ASASSN-19ev  SN 2019bpb  2019-03-07.14 05:12:09.77 -43:55:16.39   0.06000 17.5 ---   16.9    6.50 Ia      --- 2MASX J05120920-4355163        Stanek (2019bb)              Carracedo et al. (2019)            
ASASSN-19fh  SN 2019brq  2019-03-07.32 17:48:38.21 -66:25:40.66   0.04004 17.6 ---   17.1    9.79 Ia      --- 2MASX J17483658-6625421        Brimacombe & Stanek (2019j)  Holoien & Bose (2019)              
ASASSN-19ew  SN 2019bpc  2019-03-07.43 12:34:43.78 +46:57:31.64   0.02445 17.5 ---   16.5    5.14 Ia      --- UGC 07744                      Stanek (2019bb)              Dimitriadis & Foley (2019)         
ASASSN-19fa  AT 2019bqd  2019-03-08.05 03:22:54.10 -36:45:53.10   0.04106 17.5 ---   17.5   17.92 Unk     --- ESO 357-G 024                  Marples et al. (2019)        ---                                
ASASSN-19fi  SN 2019bsa  2019-03-12.89 11:10:51.75 +28:42:10.98   0.03400 17.0 ---   16.4    3.32 Ia      --- MCG +05-27-004 NED02           Stanek (2019bc)              Do et al. (2019c)                  
ASASSN-19fx  SN 2019bse  2019-03-13.35 09:26:02.54 +18:56:24.72   0.02500 17.2 ---   16.1    0.36 Ia       -8 SDSS J092602.52+185624.8       Stanek (2019bc)              Hiramatsu et al. (2019f)           
ASASSN-19gl  SN 2019btp  2019-03-15.35 17:43:26.01 +05:38:19.46   0.04186 17.6 ---   17.5   25.69 Ia       -3 2MASX J17432751+0538323        Stanek (2019bd)              Hiramatsu et al. (2019g)           
ASASSN-19ik  SN 2019csd  2019-03-24.15 20:45:24.30 -67:33:11.74   0.03407 16.7 ---   16.7   13.88 Ia      --- IC 5032                        Brimacombe et al. (2019h)    Holoien et al. (2019e)             
ASASSN-19hg  AT 2019cdb  2019-03-25.05 04:20:31.85 -38:57:34.74   0.04123 17.3 ---   17.2    5.33 Unk     --- LCRS B041846.9-390434          Brimacombe et al. (2019f)    ---                                
ASASSN-19hm  SN 2019clh  2019-03-27.12 13:27:12.99 -31:08:41.96   0.04633 17.8 ---   17.4    5.45 Ia      --- GALEXASC J132713.29-310837.3   Brimacombe et al. (2019g)    Payne et al. (2019d)               
ASASSN-19hu  SN 2019cmh  2019-03-27.46 10:34:39.39 +53:58:23.41   0.04639 18.0 ---   17.3    4.72 Ia      --- SDSS J103439.83+535820.8       Vallely & Shields (2019)     Do et al. (2019d)                  
ASASSN-19ih  SN 2019cqs  2019-03-28.01 04:34:12.99 -12:51:21.60   0.03835 18.0 ---   16.1    1.21 Ia      --- GALEXASC J043412.96-125119.7   Stanek (2019bf)              Holoien et al. (2019e)             
ASASSN-19hp  SN 2019clp  2019-03-28.34 12:13:39.84 +16:07:24.28   0.02418 17.1 ---   17.1    7.33 II      --- UGC 07230 NED02                Stanek & Bersier (2019a)     Balam (2019)                       
ASASSN-19hq  SN 2019clq  2019-03-28.38 07:36:37.43 +74:26:46.93   0.01236 16.8 ---   16.5   13.85 Ib-pec  -10 UGC 03906                      Bersier (2019d)              Balam (2019)                       
ASASSN-19hv  SN 2019com  2019-03-31.21 18:31:06.91 -71:41:32.82   0.01218 16.7 ---   16.0    4.39 II      --- IC 4712                        Brimacombe & Stanek (2019k)  Holoien & Bose (2019)              
ASASSN-19hw  AT 2019cqp  2019-03-31.91 02:35:17.55 -63:11:48.08       --- 17.5 ---   16.8    1.14 Unk     --- 2MASX J02351770-6311480        Brimacombe & Bersier (2019b) ---                                
ASASSN-19ip  SN 2019cvl  2019-04-04.08 19:32:22.10 -29:23:07.87   0.02377 16.9 ---   16.2   33.06 Ia       -6 ESO 460-G 010                  Brimacombe & Bersier (2019c) Payne et al. (2019c)               
ASASSN-19io  AT 2019ctz  2019-04-04.14 21:33:10.65 -18:20:24.50       --- 17.7 ---   17.3    4.65 Unk     --- 2MASX J21331035-1820223        Stanek (2019bg)              ---                                
ASASSN-19iz  AT 2019cwi  2019-04-07.31 22:02:27.55 -53:22:10.74       --- 17.7 ---   17.4    6.20 Unk     --- GALEXASC J220226.96-532206.9   Stanek (2019bh)              ---                                
ASASSN-19jg  SN 2019cwt  2019-04-08.37 20:00:40.17 -34:47:42.57   0.01809 17.1 ---   16.9   85.81 Ic-pec  --- ESO 399-G 014                  Stanek (2019bh)              Cartier et al. (2019)              
ASASSN-19jl  SN 2019cxy  2019-04-09.01 10:27:31.73 -26:24:39.53   0.05746 18.0 ---   17.0    1.42 Ia      --- 2MASX J10273182-2624406        Stanek & Shappee (2019)      Holoien et al. (2019e)             
ASASSN-19ku  SN 2019dwy  2019-04-09.31 11:14:10.82 +70:46:04.55   0.04500 18.2 ---   17.0    0.71 Ic      --- 2MASX J11141082+7046053        Stanek (2019bk)              Tomasella et al. (2019c)           
ASASSN-19jo  AT 2019dex  2019-04-09.42 22:43:18.73 -59:24:49.97   0.01718 16.8 ---   15.8*   0.94 Unk     --- ESO 147-G 006                  Stanek & Shields (2019)      ---                                
ASASSN-19jr  SN 2019dez  2019-04-10.10 21:16:01.30 -58:38:08.59   0.03400 17.5 ---   17.3    4.90 II      --- APMBGC 144-129-063             Brimacombe & Stanek (2019l)  Hiramatsu et al. (2019i)           
ASASSN-19jy  SN 2019dke  2019-04-11.88 12:53:38.21 -26:17:31.34   0.01064 17.0 ---   16.7   29.93 II      --- ESO 507-G 042                  Vallely (2019a)              Stritzinger & Holmbo (2019)        
ASASSN-19jx  SN 2019dkd  2019-04-12.12 21:02:42.10 -60:06:19.51   0.04740 17.3 ---   17.0   17.94 Ia      --- 2MASX J21024231-6006375        Stanek (2019bi)              Strader (2019c)                    
ASASSN-19jz  SN 2019dkq  2019-04-12.41 22:24:28.92 -56:30:47.09   0.03637 17.0 ---   17.1    0.69 Ia        5 ESO 190-G 005                  Stanek & Kochanek (2019m)    Strader (2019c)                    
ASASSN-19ka  AT 2019dkr  2019-04-13.03 18:48:13.50 -63:23:38.15   0.01447 17.3 ---   17.1   43.37 Unk     --- IC 4770                        Nicholls & Stanek (2019d)    ---                                
ASASSN-19kb  AT 2019dlc  2019-04-13.26 12:45:51.03 -09:45:21.17       --- 18.3 ---   17.4    2.03 Unk     --- 2MASXi J1245511-094519         Stanek (2019bj)              ---                                
ASASSN-19kc  AT 2019dlj  2019-04-14.26 06:58:42.07 +20:53:42.72       --- 14.7 ---   15.3   10.70 Unk     --- WISEA J065841.31+205343.0      Stanek & Kochanek (2019n)    ---                                
ASASSN-19kn  SN 2019dps  2019-04-15.36 20:58:41.57 -54:11:06.94   0.04411 17.9 ---   17.8   14.61 Ic      --- ESO 187-G 038                  Brimacombe & Stanek (2019m)  Holoien & Bose (2019)              
ASASSN-19kh  SN 2019dnt  2019-04-16.33 21:00:01.56 -49:57:57.10   0.04905 17.5 ---   17.1    3.45 Ia      --- ESO 235-IG 030                 Stanek & Kochanek (2019o)    Strader (2019c)                    
ASASSN-19my  SN 2019fmm  2019-04-26.45 22:26:48.53 +35:31:07.54   0.02006 16.2 ---   16.1    0.95 Ia        4 UGC 12039                      Stanek & Bersier (2019b)     Bersier (2019b)                    
ASASSN-19ky  SN 2019edz  2019-04-27.15 15:13:12.16 +71:12:40.10   0.03712 17.4 ---   17.0    0.06 Ia      --- UGC 09786                      Stanek (2019bl)              Bersier (2019c)                    
ASASSN-19kx  SN 2019edo  2019-04-27.32 12:11:51.57 +24:08:11.69   0.00857 16.7 ---   16.5   48.10 II      --- NGC 4162                       Stanek (2019bl)              Hiramatsu et al. (2019j)           
ASASSN-19kw  SN 2019edm  2019-04-27.42 23:47:45.21 -27:29:08.16   0.03026 16.0 ---   16.1    9.28 Ia      --- ESO 471-G 018                  Stanek (2019bl)              Nicholl et al. (2019a)             
ASASSN-19kz  AT 2019eez  2019-04-27.99 06:16:22.26 -21:21:35.14   0.00914 16.8 ---   16.4   46.58 II      --- NGC 2207                       Stanek (2019bm)              Strader et al. (2019)              
ASASSN-19le  SN 2019ehg  2019-04-29.00 11:51:17.80 -34:09:37.80   0.04200 17.7 ---   17.7    0.49 Ia       -7 2MASX J11511776-3409381        Vallely (2019b)              Hiramatsu et al. (2019k)           
ASASSN-19lf  SN 2019ehn  2019-04-30.31 17:14:35.60 -71:36:46.15   0.03000 17.3 ---   16.7    1.74 Ia      --- 2MASX J17143533-7136446        Stanek (2019bn)              Holoien & Bose (2019)              
ASASSN-19lg  SN 2019eho  2019-04-30.37 21:25:53.29 +00:24:52.81   0.03177 17.9 ---   17.1    8.59 Ia      --- 2MASX J21255379+0024583        Stanek (2019bn)              Holoien & Bose (2019)              
ASASSN-19ln  SN 2019eim  2019-05-01.39 23:49:42.97 -69:42:03.31   0.03900 17.3 ---   16.2*   1.48 Ia      --- 2MASS J23494319-6942038        Stanek (2019bo)              Nicholl et al. (2019a)             
ASASSN-19lp  SN 2019ejf  2019-05-02.37 22:52:29.32 -11:05:25.30   0.02527 16.8 ---   16.7    6.90 II      -25 2MASX J22522926-1105320        Stanek & Kochanek (2019p)    Bredall et al. (2019b)             
ASASSN-19ls  SN 2019emh  2019-05-03.17 17:52:58.00 -70:00:03.71   0.05795 17.7 ---   17.7    2.39 Ia        2 2MASX J17525816-7000014        Brimacombe & Stanek (2019n)  Short et al. (2019)                
ASASSN-19mb  SN 2019etp  2019-05-06.62 23:57:23.08 +30:59:26.63   0.01562 16.7 ---   16.9   12.65 II      -15 UGC 12864                      Brimacombe & Vallely (2019b) Bredall et al. (2019a)             
ASASSN-19ma  SN 2019eto  2019-05-07.30 09:49:50.67 +12:41:43.48   0.02992 17.1 ---   16.8    0.70 Ic-BL   -17 NGC 3016                       Bersier & Prieto (2019a)     Bersier (2019d)                    
ASASSN-19md  AT 2019ewc  2019-05-08.15 09:10:37.59 -09:30:10.91   0.05470 17.9 ---   17.0    0.22 Unk     --- 2MASX J09103759-0930108        Bersier & Prieto (2019b)     ---                                
ASASSN-19ml  SN 2019fcn  2019-05-08.97 08:07:08.00 -28:03:22.97   0.00340 16.3 ---   15.2   15.96 II      --- ESO 430-G 020                  Stanek et al. (2019)         Nicholl et al. (2019b)             
ASASSN-19mh  SN 2019exy  2019-05-11.14 23:45:41.96 -38:31:04.66   0.04900 17.3 ---   17.2    0.23 Ia      --- LCRS B234304.2-384744          Vallely (2019c)              Nicholl et al. (2019b)             
ASASSN-19mi  SN 2019fbz  2019-05-11.14 23:30:55.56 -38:00:46.44   0.04649 17.8 ---   17.4    0.38 Ia      --- LCRS B232815.0-381721          Stanek & Kochanek (2019q)    Swann et al. (2019a)               
ASASSN-19mj  SN 2019fcb  2019-05-12.32 18:30:29.01 +74:07:15.89   0.02476 17.5 ---   17.2    4.13 Ia      --- CGCG 340-049                   Stanek (2019bq)              Do et al. (2019f)                  
ASASSN-19mk  SN 2019fcg  2019-05-12.38 21:30:28.48 -32:36:44.21   0.05500 17.2 ---   17.0    1.02 IIn     --- 2MASX J21302854-3236436        Stanek (2019br)              Nicholl et al. (2019b)             
ASASSN-19mm  SN 2019fcr  2019-05-13.46 13:33:19.62 +41:12:56.99   0.02724 16.9 ---   16.2    0.27 Ia      --- 2MASX J13331961+4112571        Stanek & Kochanek (2019r)    Brown (2019)                       
ASASSN-19nb  SN 2019fmr  2019-05-16.37 23:17:38.75 -59:15:42.23   0.02692 16.8 ---   15.8   11.78 Ia-91T  --- GALEXASC J231739.47-591551.0   Stanek (2019bs)              Stritzinger (2019b)                
ASASSN-19nd  SN 2019fpc  2019-05-18.31 00:09:47.63 -57:59:50.21   0.03575 16.7 ---   16.9   10.87 Ia       -4 2MASX J00094894-5759478        Brimacombe & Stanek (2019o)  Stritzinger (2019b)                
ASASSN-19ng  SN 2019fum  2019-05-21.81 12:41:12.28 -16:56:40.88   0.03556 17.1 ---   17.0    0.41 Ia      --- 2MASX J12411229-1656404        Stanek (2019bu)              Payne et al. (2019e)               
ASASSN-19nk  SN 2019fxk  2019-05-23.39 00:52:12.98 -59:14:02.94   0.02600 17.1 ---   15.6*   0.69 Ia      --- 2MASX J00521308-5914031        Vallely & Stanek (2019)      Holoien et al. (2019c)             
ASASSN-19nm  SN 2019fyw  2019-05-25.32 13:07:18.46 +02:00:11.56   0.01943 17.8 ---   16.9    7.64 II      --- CGCG 016-002                   Nicholls et al. (2019)       Fremling et al. (2019c)            
ASASSN-19ns  SN 2019gcc  2019-05-26.33 17:34:06.40 +25:20:38.33   0.02616 17.1 ---   16.5    0.36 Ia      --- UGC 10905                      Stanek (2019bw)              Bersier (2019e)                    
ASASSN-19nn  SN 2019fzm  2019-05-27.31 14:56:32.88 -02:06:23.08   0.02313 17.2 ---   16.2    4.14 Ia      --- CGCG 020-034                   Stanek (2019bv)              Swann et al. (2019b)               
ASASSN-19nq  SN 2019gak  2019-05-28.12 17:50:29.55 -65:37:21.47   0.04500 17.6 ---   17.3    1.76 Ia      --- 2MASS J17502947-6537206        Bersier (2019e)              Holoien et al. (2019c)             
ASASSN-19nw  SN 2019gqk  2019-05-29.61 00:55:51.78 +43:29:23.75   0.01300 17.0 ---   17.3    6.81 IIP     --- CGCG 536-010                   Vallely (2019f)              Bredall et al. (2019b)             
ASASSN-19nv  SN 2019gfb  2019-05-30.60 23:47:25.87 +00:56:58.13   0.02748 17.1 ---   16.4    1.38 Ia      --- 2MASX J23472586+0056596        Stanek (2019bx)              Swann et al. (2019b)               
ASASSN-19nx  SN 2019gql  2019-06-01.12 00:51:40.85 -13:19:05.38   0.02100 17.4 ---   16.9    0.69 II      --- 2MASS J00514093-1319057        Vallely (2019e)              Swann et al. (2019c)               
ASASSN-19oe  SN 2019gvo  2019-06-01.14 00:54:31.01 -49:08:52.22   0.05000 18.1 ---   17.2    5.76 Ia      --- GALEXASC J005431.13-490857.1   Brimacombe et al. (2019i)    Swann et al. (2019c)               
ASASSN-19ny  SN 2019gqv  2019-06-01.74 07:50:19.08 -72:52:35.33   0.01755 16.7 ---   16.4    6.73 Ia      -10 ESO 035-G 017                  Stanek & Kochanek (2019s)    Dimitriadis (2019b)                
ASASSN-19nz  AT 2019grp  2019-06-02.43 02:49:46.50 -55:37:32.59   0.02125 18.0 ---   14.4*  16.06 Unk     --- 2MASX J02494744-5537188        Stanek (2019by)              ---                                
ASASSN-19oi  SN 2019gxa  2019-06-04.42 23:53:51.78 -40:01:20.03   0.04000 17.4 ---   16.4*   6.62 Ia      --- APMUKS(BJ) B235115.71-401758.3 Shields & Stanek (2019)      Swann et al. (2019c)               
ASASSN-19op  SN 2019hcg  2019-06-07.39 16:04:43.32 +27:57:11.63   0.07730 18.3 ---   16.2    3.30 Ia       -2 2MASX J16044353+2757082        Wiethoff et al. (2019)       Do et al. (2019e)                  
ASASSN-19ol  SN 2019has  2019-06-07.42 02:46:55.07 -24:48:24.23   0.02210 16.4 ---   15.5   20.15 Ia      --- 2MASX J02465637-2448329        Bersier (2019f)              Swann et al. (2019c)               
ASASSN-19or  SN 2019hcn  2019-06-08.18 13:15:31.69 -86:04:07.03   0.01800 17.4 ---   17.0    3.33 II      --- 2MASS J13152953-8604094        Stanek & Vallely (2019)      Frohmaier et al. (2019b)           
ASASSN-19oq  AT 2019hcm  2019-06-08.51 01:43:14.88 +31:18:26.17       --- 17.2 ---   16.1   10.29 Unk     --- KUG 0140+310                   Stanek (2019bz)              ---                                
ASASSN-19pj  AT 2019hlv  2019-06-12.18 19:40:27.92 -51:01:10.31   0.04300 17.0 ---   16.7    7.31 Ia       11 WISEA J194027.87-510116.4      Stanek (2019a)               Uddin et al. (2019a)               
ASASSN-19pk  AT 2019hmp  2019-06-14.12 18:21:33.20 -49:33:52.49   0.06109 16.4 ---   17.0   25.07 Unk     --- 2MASX J18213216-4933293        Bock et al. (2019a)          ---                                
ASASSN-19pn  SN 2019hsw  2019-06-18.13 09:20:33.75 +64:04:22.76   0.00578 15.4 ---   15.0  138.40 II      --- NGC 2805                       Stanek (2019b)               Ciroi et al. (2019)                
ASASSN-19pt  SN 2019hyk  2019-06-22.35 14:17:57.89 +26:25:17.44   0.01474 17.1 ---   16.4   34.08 II      --- IC 4397                        Stanek (2019c)               Fraser et al. (2019a)              
ASASSN-19qo  AT 2019ikp  2019-06-23.16 12:12:13.00 -59:00:30.64   0.01736 17.2 ---   17.1   78.20 Unk     --- HIZOA J1212-59                 Stanek (2019d)               ---                                
ASASSN-19qg  SN 2019igz  2019-06-26.73 10:59:41.64 +10:50:01.14   0.03458 18.0 ---   16.5    4.00 Ia       -7 2MASX J10594188+1049591        Bersier et al. (2019a)       Tucker et al. (2019a)              
ASASSN-19qm  AT 2019ijf  2019-06-28.11 11:52:11.94 -34:24:46.19   0.04344 18.0 ---   17.6   10.54 Unk     --- 2MASX J11521276-3424422        Stanek (2019d)               ---                                
ASASSN-19qr  SN 2019khf  2019-07-03.03 11:41:27.53 -38:38:03.08   0.01376 17.3 ---   15.2    7.56 Ia      --- TOLOLO 00091                   Brimacombe et al. (2019b)    Chen et al. (2019)                 
ASASSN-19qw  SN 2019knt  2019-07-03.80 10:35:50.28 -34:16:22.48   0.01283 17.2 ---   14.8   15.18 Ia      --- ESO 375-G 070                  Brimacombe & Stanek (2019a)  Chen et al. (2019)                 
ASASSN-19qu  AT 2019klf  2019-07-03.94 22:13:18.85 -68:28:33.28   0.03700 17.8 ---   17.2    4.71 Ia      --- 2MASS J22131812-6828370        Bersier et al. (2019b)       Macri et al. (2019)                
ASASSN-19qt  AT 2019khk  2019-07-03.96 09:47:40.25 -14:11:13.31       --- 17.3 ---   16.5*   1.80 Unk     --- 2MASX J09474025-1411112        Stanek (2019e)               ---                                
ASASSN-19qx  SN 2019knu  2019-07-05.40 03:17:52.67 -07:18:11.88   0.01706 17.7 ---   16.6    7.24 II      --- 2MASS J03175281-0718048        Stanek & Kochanek (2019a)    Dahiwale et al. (2019)             
ASASSN-19rf  AT 2019ksa  2019-07-07.72 12:13:30.48 -42:39:37.26   0.01622 15.6 ---   15.6   14.67 Unk     --- 2MASX J12133085-4239232        Bersier (2019a)              ---                                
ASASSN-19ro  AT 2019lcx  2019-07-14.18 04:58:57.60 -22:06:05.80   0.03950 17.3 ---   17.0    3.23 Ia        7 2MASX J04585777-2206038        Brimacombe & Stanek (2019b)  Uddin et al. (2019b)               
ASASSN-19rv  SN 2019llt  2019-07-20.16 13:33:55.46 +29:33:25.74   0.03724 17.5 ---   16.8    0.25 Ia       -7 2MASX J13335542+2933255        Stanek & Kochanek (2019b)    Tomasella et al. (2019b)           
ASASSN-19sb  SN 2019lrb  2019-07-21.77 13:07:03.00 +13:04:29.64   0.02744 17.1 ---   16.7    0.29 Ic       -2 MRK 0784                       Stanek & Kochanek (2019c)    Tomasella et al. (2019b)           
ASASSN-19sf  SN 2019lsm  2019-07-25.28 14:35:02.60 +14:46:37.60   0.04168 17.9 ---   17.2*   7.28 Ibn     --- SDSS J143502.16+144639.5       Bersier (2019b)              Angus et al. (2019b)               
ASASSN-19sj  SN 2019ltw  2019-07-25.88 16:18:38.50 +21:58:23.27   0.01608 17.1 ---   15.2    0.40 IIb      -2 CGCG 137-076                   Stanek & Kochanek (2019d)    Angus et al. (2019a)               
ASASSN-19sv  SN 2019lyb  2019-07-29.21 15:11:03.33 +52:03:00.68   0.03688 17.8 ---   16.8    5.74 Ia      --- CGCG 274-031                   Farfan et al. (2019)         Dugas et al. (2019)                
ASASSN-19sx  AT 2019lzw  2019-07-30.27 21:05:29.16 -52:10:39.57   0.04896 17.6 ---   17.3    0.48 Unk     --- 2MASX J21052915-5210389        Stanek & Way (2019a)         ---                                
ASASSN-19sy  SN 2019meo  2019-07-31.42 05:34:07.12 -29:36:39.78   0.03631 17.4 ---   17.3    6.27 Ia-91T  --- 2MASX J05340703-2936335        Brimacombe & Stanek (2019c)  Stritzinger (2019a)                
ASASSN-19tc  SN 2019mkv  2019-08-02.03 22:52:30.21 -46:41:44.23   0.05114 17.7 ---   17.1    5.52 Ia      --- 2MASX J22523075-4641446        Stanek (2019f)               Wiseman et al. (2019)              
ASASSN-19to  SN 2019msz  2019-08-03.30 20:32:09.39 -59:11:58.85   0.06050 17.6 ---   17.0    6.72 Ia      --- 2MASX J20320857-5912013        Bock & Stanek (2019a)        Wiseman et al. (2019)              
ASASSN-19tr  SN 2019muj  2019-08-07.41 02:26:18.46 -09:50:09.92   0.00704 17.4 ---   16.2   45.13 Iax     --- VV 525                         Stanek & Kochanek (2019e)    Hiramatsu et al. (2019a)           
ASASSN-19tt  SN 2019mxk  2019-08-08.29 02:12:04.55 -25:44:40.20   0.05634 18.0 ---   17.5    0.72 Ia        1 2MASX J02120459-2544404        Stanek (2019h)               Hiramatsu et al. (2019b)           
ASASSN-19tx  SN 2019nyn  2019-08-20.09 01:07:37.22 -41:51:11.74   0.02395 17.1 ---   16.8    7.63 II      --- AM 0105-420 NED02              Bock et al. (2019b)          Fraser et al. (2019b)              
ASASSN-19ub  SN 2019odl  2019-08-22.28 21:45:25.01 -62:00:24.12   0.06320 18.1 ---   17.5    0.58 Ia       -8 2MASX J21452513-6200240        Stanek (2019j)               Hiramatsu et al. (2019c)           
ASASSN-19ui  SN 2019omk  2019-08-23.34 23:21:30.82 -61:36:56.63   0.04100 17.2 ---   16.9    1.21 Ia      --- GALEXASC J232130.77-613657.8   Nicholls & Stanek (2019a)    Callis et al. (2019a)              
ASASSN-19uo  SN 2019oqj  2019-08-24.26 16:13:13.16 +17:48:34.67   0.03719 18.2 ---   17.3    6.48 Ia        6 2MASX J16131301+1748283        Stanek (2019k)               Tucker et al. (2019d)              
ASASSN-19uj  SN 2019omo  2019-08-24.31 03:12:27.89 -64:55:38.89   0.03350 17.6 ---   17.1    4.64 II      --- APMUKS(BJ) B031141.45-650647.3 Bock & Stanek (2019b)        Brennan et al. (2019)              
ASASSN-19ul  AT 2019opf  2019-08-24.75 17:37:12.21 -84:10:57.00       --- 18.1 ---   17.1   10.64 Unk     --- 2MASX J17371018-8411071        Brimacombe & Stanek (2019d)  ---                                
ASASSN-19uk  SN 2019ope  2019-08-25.14 23:06:52.50 -37:51:00.54   0.06044 17.8 ---   17.7    3.94 Ia      --- 2MASX J23065255-3750566        Bock et al. (2019c)          Callis et al. (2019a)              
ASASSN-19up  SN 2019oqr  2019-08-26.23 23:51:15.83 -37:42:40.39   0.05065 17.8 ---   17.4*   1.05 Ia      --- 2MASX J23511587-3742412        Stanek (2019k)               Callis et al. (2019a)              
ASASSN-19vh  SN 2019ovu  2019-08-28.26 02:10:05.74 -32:56:19.64   0.01117 17.2 ---   16.7    6.20 Iax     --- IC 1783                        Stanek (2019l)               Brennan et al. (2019)              
ASASSN-19vg  AT 2019ovt  2019-08-28.48 02:37:39.89 +34:25:54.59   0.01640 17.8 ---   17.5    1.27 Unk     --- UGC 02105                      Stanek (2019l)               ---                                
ASASSN-19vi  AT 2019oyo  2019-08-28.74 14:38:49.56 -42:02:42.76       --- 17.8 ---   17.6   22.60 Unk     --- 2MASS J14384754-4202410        Stanek (2019m)               ---                                
ASASSN-19vj  SN 2019ozb  2019-08-29.99 13:44:41.93 -29:54:13.03   0.04200 17.5 ---   16.3*   5.61 Ia       -4 WISEA J134442.13-295419.8      Stanek (2019n)               Stritzinger (2019a)                
ASASSN-19vk  SN 2019ozz  2019-08-30.20 19:20:01.80 -60:49:06.49   0.03623 17.6 ---   17.2    1.09 Ia      --- FAIRALL 0056                   Stanek (2019n)               Brennan et al. (2019)              
ASASSN-19vo  SN 2019phq  2019-09-02.27 00:35:30.30 -52:10:56.06   0.04203 17.5 ---   17.1   14.76 Ia-91T  --- FAIRALL 0368                   Stanek (2019p)               Brennan et al. (2019)              
ASASSN-19vp  SN 2019pig  2019-09-03.14 15:01:33.46 +49:06:35.24   0.02602 16.6 ---   16.6    7.01 Ia       -7 SDSS J150132.77+490633.3       Brimacombe & Bersier (2019a) Tucker et al. (2019c)              
ASASSN-19vq  SN 2019pil  2019-09-03.57 03:37:21.12 +05:21:17.68   0.03229 18.0 ---   18.0    1.04 Ia      --- MCG +01-10-002                 Stanek (2019q)               Callis et al. (2019b)              
ASASSN-19we  AT 2019pky  2019-09-04.22 19:05:49.46 -54:32:53.30       --- 17.2 ---   17.1    2.87 Unk     --- GALEXASC J190549.75-543254.4   Bradshaw et al. (2019)       ---                                
ASASSN-19wf  SN 2019pkz  2019-09-04.25 19:58:29.58 +61:13:08.76   0.05000 17.2 ---   17.2    0.34 Ia      -10 VII Zw 923                     Brimacombe & Vallely (2019a) Tucker et al. (2019c)              
ASASSN-19xj  AT 2019qwc  2019-09-20.93 00:00:41.67 -61:35:43.66       --- 17.7 ---   17.3    0.52 Unk     --- 2MASX J00004176-6135434        Stanek & Way (2019b)         ---                                
ASASSN-19xa  AT 2019qmj  2019-09-21.39 03:22:46.21 -54:13:39.65   0.05000 17.2 ---   16.9    1.84 Ia       -5 2MASX J03224607-5413381        Stanek (2019s)               Uddin et al. (2019c)               
ASASSN-19xc  AT 2019qqi  2019-09-22.01 21:09:03.37 -42:35:51.11   0.06279 17.9 ---   17.8    0.11 Ia        2 2MASX J21090333-4235508        Stanek (2019t)               Uddin et al. (2019c)               
ASASSN-19xg  SN 2019qti  2019-09-22.35 06:43:16.51 -49:29:30.91   0.03751 17.5 ---   17.3   12.87 Ia        1 ESO 206-G 021                  Brimacombe et al. (2019c)    Bose & Holoien (2019)              
ASASSN-19xb  SN 2019qqh  2019-09-22.37 02:38:58.04 -53:20:57.41   0.05000 17.9 ---   17.6    5.26 Ia      --- GALEXASC J023858.68-532054.6   Stanek (2019t)               Bose & Holoien (2019)              
ASASSN-19xl  SN 2019qwd  2019-09-24.38 07:12:08.74 -49:23:06.72   0.03190 17.6 ---   17.5    0.87 Ia      --- 2MASX J07120867-4923063        Stanek (2019u)               Bose & Holoien (2019)              
ASASSN-19xp  AT 2019riz  2019-09-26.25 23:46:29.30 -73:00:04.54       --- 17.4 ---   17.3    0.16 Unk     --- GALEXASC J234629.25-730004.4   Stanek & Way (2019c)         ---                                
ASASSN-19xt  SN 2019rix  2019-09-27.35 06:28:11.11 -49:08:51.14   0.04600 17.4 ---   17.2    4.17 Ia      --- 2MASX J06281076-4908540        Bersier & Stanek (2019a)     Bose & Holoien (2019)              
ASASSN-19xu  AT 2019riy  2019-09-28.13 16:20:09.51 +37:47:53.59   0.03365 17.6 ---   17.6*   0.14 Unk     --- NGC 6122                       Stanek (2019v)               ---                                
ASASSN-19xv  SN 2019rjm  2019-09-28.34 04:18:33.75 +08:53:32.06   0.02900 17.3 ---   17.2    1.67 Ia       -1 KUG 0415+087                   Stanek (2019v)               Payne et al. (2019a)               
ASASSN-19yo  AT 2019scp  2019-09-29.29 06:37:02.35 -44:09:31.61   0.01699 17.8 ---   17.3    0.22 Unk     --- 2MASX J06370231-4409318        Stanek (2019z)               ---                                
ASASSN-19yi  AT 2019rqt  2019-10-02.19 19:45:11.99 -55:20:27.35   0.01494 17.2 ---   17.0    0.20 Unk     --- 2MASX J19451202-5520269        Stanek (2019w)               ---                                
ASASSN-19yl  AT 2019rws  2019-10-05.00 06:10:32.63 -62:32:17.95   0.02797 16.5 ---   16.4    0.77 Ia       -2 NGC 2205                       Stanek (2019x)               Uddin et al. (2019d)               
ASASSN-19yk  SN 2019rwq  2019-10-05.22 02:18:57.68 -66:23:30.19   0.02550 17.7 ---   16.5    1.66 Ic        3 2MASS J02185760-6623310        Stanek (2019x)               Strader (2019a)                    
ASASSN-19yx  SN 2019shq  2019-10-08.37 08:44:28.64 -31:41:25.69   0.01617 16.7 ---   15.8   21.62 Ia       10 ESO 432-IG 006                 Stanek (2019aa)              Strader (2019a)                    
ASASSN-19ze  SN 2019spq  2019-10-16.76 00:01:19.10 -43:18:03.13   0.03600 17.4 ---   16.8    0.26 Ia      --- WISEA J000119.11-431803.6      Stanek (2019ac)              Charalampopoulos et al. (2019)     
ASASSN-19zh  SN 2019sss  2019-10-18.31 03:02:49.92 -60:52:16.46   0.04000 16.7 ---   16.9    4.24 Ia      --- WISEA J030250.18-605212.7      Stanek (2019ad)              Leloudas et al. (2019a)            
ASASSN-19zr  AT 2019tib  2019-10-19.27 23:49:23.87 -45:29:08.81       --- 17.5 ---   17.2    0.81 Unk     --- WISEA J234923.93-452908.9      Stanek (2019ae)              ---                                
ASASSN-19zu  SN 2019tiz  2019-10-24.41 03:34:51.03 -02:49:48.28   0.03800 18.1 ---   17.1    0.13 Ia       -2 WISEA J033451.06-024948.3      Stanek & Way (2019d)         Rojas-Bravo et al. (2019)          
ASASSN-19zs  AT 2019tif  2019-10-25.05 20:36:41.31 -38:07:30.90   0.02483 17.9 ---   17.3    0.28 Unk     --- WISEA J203641.28-380730.7      Stanek (2019ae)              ---                                
ASASSN-19zv  SN 2019tja  2019-10-25.21 22:14:32.46 -69:22:11.96   0.01062 17.5 ---   14.0   33.81 Ia      -13 IC 5173B                       Bersier & Stanek (2019b)     Burke et al. (2019)                
ASASSN-19zt  AT 2019tiy  2019-10-25.21 06:17:06.82 -62:40:03.61       --- 17.8 ---   17.2    3.46 Unk     --- WISEA J061707.23-624005.4      Stanek (2019ae)              ---                                
ASASSN-19zw  SN 2019tjm  2019-10-26.29 01:16:45.17 -28:33:39.96   0.03666 17.2 ---   16.7    4.66 Ia-91T  --- AM 0114-284 NED03              Stanek & Kochanek (2019f)    Leloudas et al. (2019b)            
ASASSN-19aah AT 2019trp  2019-10-27.07 16:26:19.10 +43:24:22.46   0.03173 17.6 ---   16.9    5.80 Unk     --- WISE J162618.78+432427.1       Stanek & Way (2019e)         ---                                
ASASSN-19aak SN 2019tym  2019-11-02.24 22:19:43.75 +36:24:35.28   0.02000 17.3 ---   16.2    9.04 Ia        2 2MFGC 16828                    Stanek (2019af)              Do et al. (2019a)                  
ASASSN-19aat SN 2019ufq  2019-11-05.05 23:07:55.17 -57:41:26.70   0.04400 17.1 ---   16.9    8.74 Ia      --- 2MASS J23075596-5741326        Bersier (2019c)              Malesani et al. (2019)             
ASASSN-19abg AT 2019uxv  2019-11-15.05 19:45:32.03 -56:33:11.70   0.01748 17.1 ---   16.5   39.88 Unk     --- IC 4890                        Stanek (2019ag)              ---                                
ASASSN-19abl AT 2019vig  2019-11-20.27 02:37:58.39 -62:03:44.78   0.05210 17.6 ---   17.4    6.78 Unk     --- FAIRALL 0224                   Stanek (2019ai)              ---                                
ASASSN-19abk AT 2019vif  2019-11-20.78 03:45:35.97 -38:27:54.54   0.04851 17.7 ---   17.1    1.05 Unk     --- LCRS B034346.5-383713          Stanek & Kochanek (2019g)    ---                                
ASASSN-19abt SN 2019von  2019-11-21.27 02:09:47.59 -11:37:46.70   0.03991 17.2 ---   17.0    0.23 Ia        5 WISEA J020947.59-113746.9      Way & Stanek (2019a)         Hiramatsu et al. (2019d)           
ASASSN-19abm AT 2019vjf  2019-11-21.94 06:40:19.00 -39:54:20.70       --- 17.5 ---   17.1    0.29 Unk     --- WISEA J064019.01-395419.4      Stanek (2019aj)              ---                                
ASASSN-19abn AT 2019vjk  2019-11-23.06 21:48:20.17 -68:36:50.72       --- 16.5 ---   16.3    1.78 Unk     --- WISEA J214819.86-683650.4      Stanek (2019aj)              ---                                
ASASSN-19abp SN 2019vjm  2019-11-23.50 10:04:41.00 +04:48:59.15   0.02984 17.0 ---   16.6    6.36 Ia      --- CGCG 036-029                   Stanek (2019aj)              Falco et al. (2019b)               
ASASSN-19abo SN 2019vjl  2019-11-23.50 09:49:23.67 +01:08:47.57   0.02502 17.3 ---   16.7   12.08 II      --- NGC 3015                       Brimacombe & Stanek (2019g)  Ihanec et al. (2019a)              
ASASSN-19abw SN 2019vqc  2019-11-24.27 05:00:47.34 -45:52:24.92   0.04919 17.6 ---   16.6*   0.58 Ia      --- WISEA J050047.37-455225.3      Way & Stanek (2019b)         Ihanec et al. (2019b)              
ASASSN-19abq SN 2019vnj  2019-11-25.33 11:09:01.23 -14:38:10.32   0.02000 16.6 ---   16.2    3.84 Ia      --- WISEA J110901.48-143811.1      Stanek (2019ak)              Siebert (2019)                     
ASASSN-19aby AT 2019vqh  2019-11-25.34 11:36:54.22 -24:35:54.02   0.02707 17.1 ---   16.8   13.51 Unk     --- ESO 504-G 004                  Brimacombe & Stanek (2019h)  ---                                
ASASSN-19abx SN 2019vqf  2019-11-26.04 06:15:16.94 -45:19:05.66   0.06600 17.9 ---   17.8    2.59 Ia      --- WISEA J061517.03-451903.1      Stanek (2019al)              Wevers et al. (2019)               
ASASSN-19acb AT 2019vsp  2019-11-26.18 01:17:39.31 -81:10:38.89       --- 17.5 ---   17.4    3.91 Unk     --- WISEA J011740.85-811037.9      Stanek (2019an)              ---                                
ASASSN-19aca SN 2019vrq  2019-11-28.25 03:04:21.42 -16:01:26.98   0.01308 17.0 ---   14.5    2.21 Ia-91T   -7 GALEXASC J030421.67-160124.7   Stanek (2019am)              Ihanec et al. (2019a)              
ASASSN-19abz SN 2019vrp  2019-11-28.31 01:07:21.32 +09:45:36.86   0.03907 17.7 ---   17.1    0.46 Ia       -5 2MFGC 00814                    Bersier & Kochanek (2019)    Bersier (2019a)                    
ASASSN-19acc SN 2019vxm  2019-12-01.04 19:58:28.53 +62:08:15.79   0.01900 15.4 ---   14.7    8.46 IIn     --- WISEA J195828.75+620824.8      Stanek (2019ao)              Leadbeater (2019a)                 
ASASSN-19acx SN 2019wdx  2019-12-07.39 08:23:41.45 +21:26:05.17   0.01716 16.6 ---   16.6    0.44 Ia      --- IC 2341                        Stanek (2019ap)              Ihanec et al. (2019c)              
ASASSN-19adg SN 2019wrz  2019-12-15.48 12:03:07.12 +20:48:20.77   0.02367 16.8 ---   16.5    1.23 Ia      --- CGCG 128-002                   Stanek (2019aq)              Dimitriadis (2019a)                
ASASSN-19adi AT 2019wxr  2019-12-18.09 22:12:43.28 -61:53:11.57   0.05640 17.9 ---   16.9   12.13 Unk     --- WISEA J221242.67-615322.9      Stanek (2019as)              ---                                
ASASSN-19adn AT 2019xgq  2019-12-19.91 06:28:18.73 -54:15:08.89   0.05206 17.8 ---   17.8    0.06 Unk     --- WISEA J062818.75-541508.8      Stanek (2019au)              ---                                
ASASSN-19adm SN 2019xfi  2019-12-20.33 12:39:47.96 -48:17:41.10   0.01797 16.3 ---   16.3   10.21 Ia       -3 ESO 218-G 013                  Stanek (2019at)              Chen et al. (2020b)                
ASASSN-19adq SN 2019xit  2019-12-22.29 04:37:17.92 -22:12:57.42   0.06826 18.0 ---   17.8    0.61 Ia-91T  -10 WISEA J043717.95-221257.4      Stanek (2019av)              Do et al. (2019b)                  
ASASSN-19adp SN 2019xin  2019-12-22.39 09:44:48.89 -16:55:59.81   0.06000 17.8 ---   17.7    2.55 Ia        0 WISEA J094449.09-165600.1      Stanek (2019av)              Do et al. (2019b)                  
ASASSN-19adv AT 2019xtx  2019-12-23.89 02:52:13.80 -39:16:16.54       --- 17.7 ---   17.1   14.83 Unk     --- WISEA J025214.97-391610.4      Stanek (2019aw)              ---                                
ASASSN-19adu SN 2019xtw  2019-12-24.24 02:43:33.61 -38:37:30.50   0.01596 17.1 ---   16.6    8.14 II      --- ESO 299-G 013                  Stanek (2019aw)              Hiramatsu et al. (2019e)           
ASASSN-19adz SN 2019ybv  2019-12-27.24 06:50:08.94 -45:57:38.48   0.04000 17.6 ---   17.0    3.39 Ia-91T  --- WISEA J065009.20-455737.5      Brimacombe & Stanek (2019i)  Meza et al. (2020)                 
ASASSN-19aeb SN 2019ymy  2019-12-28.24 22:20:21.35 +18:56:38.00   0.03058 16.3 ---   16.3   11.27 Ia       -4 KUG 2217+186                   Stanek & Kochanek (2019i)    Tucker et al. (2019e)              
ASASSN-20ag  SN 2020ga   2020-01-05.36 13:54:24.23 -48:30:44.86   0.00918 15.5 ---   13.9    0.30 Ia      --- NGC 5333                       Stanek (2020ah)              Cartier et al. (2020c)             
ASASSN-20ah  SN 2020np   2020-01-07.14 00:55:47.85 -51:25:51.46   0.02500 16.0 ---   15.8    1.47 Ia      --- WISEA J005547.91-512550.5      Stanek (2020al)              Bose et al. (2020)                 
ASASSN-20ao  AT 2020aap  2020-01-15.11 00:54:46.18 -51:30:39.46   0.02493 17.3 ---   16.0    3.45 Unk     --- WISEA J005446.43-513036.9      Stanek (2020b)               ---                                
ASASSN-20aq  SN 2020afp  2020-01-18.66 12:55:41.25 +27:15:01.98   0.02373 16.7 ---   15.9    0.87 Ia      --- IC 3900                        Stanek (2020e)               Falco et al. (2020)                
ASASSN-20ar  SN 2020agu  2020-01-19.41 11:58:31.60 -20:41:53.74   0.02500 17.4 ---   17.5    2.76 II      --- WISEA J115831.49-204155.9      Stanek & Kochanek (2020d)    Irani et al. (2020a)               
ASASSN-20as  SN 2020ais  2020-01-19.61 11:44:28.62 +10:47:01.32   0.01971 18.0 ---   17.6    0.49 Ia-91bg  -9 IC 0727                        Brimacombe & Stanek (2020a)  Bersier (2020b)                    
ASASSN-20bl  SN 2020big  2020-01-29.32 05:01:15.78 -14:01:27.59   0.02447 17.7 ---   17.2    4.35 Ibn     --- WISEA J050115.92-140124.3      Stanek (2020v)               Irani et al. (2020c)               
ASASSN-20bm  SN 2020bkp  2020-01-30.29 13:34:00.45 -50:29:55.97   0.01323 17.0 ---   16.7   45.53 II      --- ESO 220-G 019                  Stanek (2020w)               Irani et al. (2020b)               
ASASSN-20bn  AT 2020bou  2020-02-01.36 08:58:40.10 -73:19:31.57   0.03847 17.1 ---   16.2    5.60 Unk     --- ESO 036-G 015                  Marples et al. (2020b)       ---                                
ASASSN-20bo  AT 2020bql  2020-02-02.27 06:18:40.35 -57:40:13.57   0.04007 17.5 ---   17.4   11.06 Unk     --- WISEA J061838.77-574009.4      Stanek (2020aa)              ---                                
ASASSN-20bu  SN 2020bwr  2020-02-03.61 16:34:59.35 +36:12:27.07   0.06064 17.4 ---   17.0    1.00 II      --- 2MASS J16345923+3612274        Stanek & Kochanek (2020p)    Do et al. (2020a)                  
ASASSN-20bs  SN 2020bvc  2020-02-04.63 14:33:57.02 +40:14:38.11   0.02524 17.1 ---   16.7   18.60 Ic-BL   -10 UGC 09379                      Stanek (2020ac)              Hiramatsu et al. (2020b)           
ASASSN-20bx  AT 2020chs  2020-02-11.81 02:12:39.89 -40:13:50.59       --- 17.0 ---   16.8    0.17 Unk     --- WISEA J021239.88-401350.5      Stanek (2020ag)              ---                                
ASASSN-20bz  SN 2020cwd  2020-02-19.20 06:06:59.06 -49:00:24.84   0.05200 17.4 ---   17.4    3.50 Ibn     --- WISEA J060658.80-490023.1      Stanek (2020ai)              Moller et al. (2020a)              
ASASSN-20cj  SN 2020dht  2020-02-24.21 13:53:12.58 -40:21:51.80   0.03900 17.8 ---   17.2    8.02 Ia      --- WISEA J135312.42-402144.0      Stanek (2020aj)              Moller et al. (2020b)              
ASASSN-20cq  AT 2020drr  2020-02-27.78 02:01:10.14 -33:12:30.10   0.03556 16.9 ---   16.3    2.63 Unk     --- WISEA J020110.33-331231.8      Stanek (2020ak)              ---                                
ASASSN-20dk  SN 2020eqv  2020-03-21.31 08:49:13.18 -14:17:37.75   0.01771 16.8 ---   16.7    1.46 Ia      --- NGC 2674                       Stanek (2020am)              Do et al. (2020b)                  
ASASSN-20dl  SN 2020esm  2020-03-22.37 14:07:18.26 -05:07:37.31   0.03619 17.7 ---   17.4   15.91 IIP      -4 WISEA J140717.48-050726.1      Stanek (2020an)              Tucker et al. (2020)               
ASASSN-20dn  SN 2020euy  2020-03-23.34 13:36:29.48 +47:34:26.36   0.06231 17.7 ---   16.6    0.37 Ic      -14 WISEA J133629.46+473426.1      Bersier (2020c)              Tomasella et al. (2020c)           
ASASSN-20ed  SN 2020hvn  2020-04-20.32 11:19:38.02 +30:06:43.20   0.02339 17.8 ---   17.7    0.66 II      --- 2MASX J11193797+3006422        Stanek (2020a)               Dahiwale & Fremling (2020a)        
ASASSN-20ep  AT 2020jfw  2020-05-09.16 00:12:39.27 -27:15:30.89   0.02656 16.1 ---   15.9*   1.12 Unk     --- WISEA J001239.27-271530.7      Stanek & Kochanek (2020a)    ---                                
ASASSN-20es  AT 2020jvv  2020-05-13.61 04:47:07.03 -50:03:01.62   0.01808 16.0 ---   16.0*  11.48 Unk     --- ESO 203-G 002                  Stanek & Kochanek (2020b)    ---                                
ASASSN-20fh  AT 2020kny  2020-05-19.97 18:23:06.41 -77:43:18.34   0.00450 17.3 ---   16.5    0.95 Unk     --- ESO 024-IG 015 NED01           Nicholls et al. (2020)       ---                                
ASASSN-20fo  AT 2020lgs  2020-05-28.31 21:40:25.42 -14:15:12.56   0.06077 17.9 ---   17.8    1.12 Unk     --- WISEA J214025.48-141512.9      Stanek (2020c)               ---                                
ASASSN-20fp  AT 2020lgt  2020-05-28.60 00:38:32.10 +23:36:48.13   0.02487 17.3 ---   17.1    0.51 Unk     --- MRK 0344                       Stanek (2020c)               ---                                
ASASSN-20fu  AT 2020lkp  2020-05-30.15 01:27:02.39 -10:15:54.43   0.02303 16.8 ---   16.7    0.48 Unk     --- NGC 0567                       Stanek (2020d)               ---                                
ASASSN-20fv  SN 2020llx  2020-05-31.02 21:52:14.01 -55:33:44.75   0.00995 15.0 ---   15.0   28.28 II      --- NGC 7140                       Stanek & Kochanek (2020c)    Burke et al. (2020a)               
ASASSN-20gb  SN 2020lyo  2020-06-08.30 11:22:13.30 +24:19:02.42   0.02568 16.6 ---   16.5*   0.69 Ia      -11 IC 2759                        Bersier (2020a)              Bersier (2020a)                    
ASASSN-20gq  AT 2020naw  2020-06-19.18 03:48:24.51 -26:43:08.44       --- 17.5 ---   16.9    0.96 Unk     --- WISEA J034824.52-264308.7      Stanek (2020f)               ---                                
ASASSN-20gv  AT 2020nbt  2020-06-19.72 09:07:26.62 -16:29:11.47       --- 17.3 ---   16.9*   0.84 Unk     --- WISEA J090726.56-162911.5      Stanek (2020g)               ---                                
ASASSN-20gw  AT 2020nbu  2020-06-20.51 01:55:00.84 -04:41:03.73       --- 16.9 ---   16.7*   0.69 Unk     --- WISEA J015500.83-044103.4      Stanek (2020g)               ---                                
ASASSN-20hd  AT 2020ngz  2020-06-22.82 10:29:02.12 -40:05:20.54   0.00935 17.0 ---   16.6   27.81 Unk     --- NGC 3250E                      Bersier et al. (2020)        ---                                
ASASSN-20he  AT 2020nhi  2020-06-23.12 02:24:26.00 -51:44:52.51       --- 16.7 ---   16.4    2.70 Unk     --- WISEA J022426.05-514453.8      Stanek (2020h)               ---                                
ASASSN-20hg  AT 2020nju  2020-06-23.72 09:51:06.54 -00:24:26.75       --- 17.1 ---   16.1*   1.06 Unk     --- WISEA J095106.55-002425.8      Bersier & Cornect (2020)     ---                                
ASASSN-20hh  AT 2020nkm  2020-06-24.77 11:00:56.71 +10:30:15.70   0.03627 17.0 ---   17.1    4.68 Unk     --- NGC 3492                       Stanek (2020i)               ---                                
ASASSN-20hk  AT 2020nni  2020-06-26.27 18:08:22.46 +17:03:12.92       --- 16.9 ---   16.8    3.07 Unk     --- WISEA J180822.35+170309.5      Stanek (2020j)               ---                                
ASASSN-20ho  SN 2020nub  2020-06-30.11 02:03:56.03 -23:18:50.33   0.01656 16.8 ---   16.7   11.58 IIn     --- NGC 0808                       Stanek & Kochanek (2020e)    Dimitriadis et al. (2020)          
ASASSN-20il  AT 2020pom  2020-07-08.19 05:03:11.47 -22:48:49.72   0.01584 16.2 ---   16.4*   0.81 Unk     --- ESO 486-G 017                  Brimacombe et al. (2020a)    ---                                
ASASSN-20hx  AT 2020ohl  2020-07-10.34 17:03:36.53 +62:01:32.38   0.01666 16.7 ---   16.2    0.19 Unk     --- NGC 6297                       Stanek (2020k)               ---                                
ASASSN-20in  AT 2020pqe  2020-07-15.97 22:19:46.67 -56:37:49.40       --- 17.3 ---   16.5    8.08 Unk     --- WISEA J221947.45-563746.2      Stanek (2020l)               ---                                
ASASSN-20im  SN 2020ppi  2020-07-17.74 19:13:45.42 -59:18:02.66   0.01464 17.5 ---   17.4   33.17 II      --- IC 4830                        Marples et al. (2020a)       Burke et al. (2020b)               
ASASSN-20io  AT 2020pua  2020-07-19.72 11:53:44.85 -54:06:19.22   0.02242 17.0 ---   17.0   20.94 Unk     --- ESO 171-G 001                  Stanek (2020m)               ---                                
ASASSN-20iu  AT 2020pyh  2020-07-20.90 21:48:05.66 -35:00:22.14       --- 17.4 ---   17.1    6.27 Unk     --- GALEXASC J214805.10-350023.4   Stanek (2020n)               ---                                
ASASSN-20iw  AT 2020qbt  2020-07-21.18 06:14:46.97 -63:00:14.00   0.03670 17.3 ---   16.9    9.33 Unk     --- ESO 087-G 001                  Brimacombe et al. (2020b)    ---                                
ASASSN-20jb  SN 2020qes  2020-07-24.06 00:13:26.14 -28:01:58.94   0.02610 16.7 ---   15.7    0.72 Ia       -8 WISEA J001326.15-280159.3      Stanek & Kochanek (2020f)    Siebert et al. (2020)              
ASASSN-20je  AT 2020qll  2020-07-26.12 04:01:18.01 -52:48:04.18   0.03352 17.4 ---   16.5    1.46 Unk     --- IC 2029                        Stanek (2020o)               ---                                
ASASSN-20jf  AT 2020qlo  2020-07-29.01 00:05:27.87 -28:52:38.64   0.06210 17.4 ---   16.5    0.62 Unk     --- WISEA J000527.90-285238.1      Stanek (2020o)               ---                                
ASASSN-20jj  SN 2020qmz  2020-07-29.01 03:43:56.32 -20:31:40.15   0.04050 17.3 ---   16.8    6.37 Ia      --- WISEA J034356.16-203146.4      Stanek (2020p)               Dahiwale & Fremling (2020b)        
ASASSN-20jq  SN 2020qxp  2020-08-08.13 13:10:37.84 +36:37:43.72   0.00364 16.8 ---   16.2*  18.52 Ia       -7 NGC 5002                       Stanek (2020q)               Stritzinger & Ashall (2020)        
ASASSN-20jr  AT 2020ral  2020-08-10.25 15:17:17.44 +54:45:46.76   0.03877 16.8 ---   16.7    0.14 Unk     --- WISEA J151717.46+544546.0      Stanek & Kochanek (2020g)    ---                                
ASASSN-20ju  AT 2020reu  2020-08-11.27 13:14:17.23 +77:43:26.00       --- 17.9 ---   17.2*   5.63 Unk     --- WISEA J131416.19+774329.0      Brimacombe & Bersier (2020)  ---                                
ASASSN-20jz  AT 2020rim  2020-08-14.39 22:16:45.85 -22:53:29.62   0.05570 17.8 ---   17.2*   1.71 Unk     --- WISEA J221645.89-225329.7      Stanek (2020r)               ---                                
ASASSN-20ki  AT 2020rsy  2020-08-19.81 23:20:51.17 -41:15:46.33       --- 17.0 ---   16.9*  19.81 Unk     --- WISEA J232051.64-411606.6      Vallely (2020a)              ---                                
ASASSN-20kn  AT 2020ruq  2020-08-19.95 20:34:00.85 -44:16:50.38   0.02295 17.2 ---   16.2    8.24 Unk     --- ESO 285-G 031                  Stanek (2020s)               ---                                
ASASSN-20km  AT 2020rub  2020-08-21.23 22:17:06.15 -26:38:38.98   0.06007 17.0 ---   17.1*   6.76 Unk     --- WISEA J221705.91-263845.0      Brimacombe et al. (2020c)    ---                                
ASASSN-20ko  SN 2020rvf  2020-08-22.13 03:54:16.00 +15:55:42.92   0.02222 17.5 ---   16.8    1.30 Ia        7 CGCG 465-012                   Stanek (2020t)               Tomasella et al. (2020a)           
ASASSN-20ky  AT 2020sde  2020-08-26.81 01:04:59.96 -46:04:33.10   0.02989 16.8 ---   16.7    0.81 Unk     --- WISEA J010459.90-460432.8      Stanek (2020u)               ---                                
ASASSN-20ld  SN 2020sjw  2020-09-01.96 18:37:09.03 -65:15:37.44   0.01549 15.7 ---   15.2   10.72 II      --- AM 1832-652 NED01              Brimacombe et al. (2020d)    Hiramatsu et al. (2020a)           
ASASSN-20le  AT 2020svh  2020-09-07.87 00:54:18.44 -61:53:34.57   0.02775 16.5 ---   16.6    0.31 Unk     --- WISEA J005418.42-615334.0      Stanek & Kochanek (2020h)    ---                                
ASASSN-20lk  AT 2020svp  2020-09-08.72 13:50:32.65 -30:02:55.86   0.01789 15.9 ---   15.9*   0.97 Unk     --- ESO 445-G 054                  Stanek & Kochanek (2020i)    ---                                
ASASSN-20ll  AT 2020swi  2020-09-08.86 00:58:44.99 -67:13:13.12       --- 17.8 ---   17.3   13.94 Unk     --- WISEA J005845.40-671259.3      Brimacombe & Stanek (2020b)  ---                                
ASASSN-20ls  SN 2020tld  2020-09-15.91 00:29:41.54 -51:32:09.46   0.01120 17.0 ---   15.4   55.05 Ia       -5 ESO 194-G 021                  Brimacombe & Stanek (2020c)  Burke et al. (2020c)               
ASASSN-20lu  AT 2020tll  2020-09-16.06 00:09:57.34 -57:01:28.45   0.03157 16.8 ---   16.9   20.78 Unk     --- NGC 0025                       Vallely (2020b)              ---                                
ASASSN-20lv  SN 2020tnq  2020-09-16.14 08:34:33.04 -01:57:28.87   0.03033 17.1 ---   16.9*  10.64 Ia      --- WISEA J083433.71-015732.7      Brimacombe & Stanek (2020d)  Dahiwale & Fremling (2020c)        
ASASSN-20mi  AT 2020ual  2020-09-23.01 21:15:40.24 -49:04:34.61   0.03110 17.1 ---   16.7    2.30 Unk     --- WISEA J211540.40-490436.2      Stanek & Kochanek (2020j)    ---                                
ASASSN-20mr  SN 2020ukx  2020-09-28.14 09:12:20.53 -24:10:19.27   0.00231 15.1 ---   15.0   14.35 Ia      --- NGC 2784                       Brimacombe et al. (2020e)    Cartier et al. (2020a)             
ASASSN-20nh  AT 2020ybf  2020-10-20.21 04:29:47.39 -67:03:20.23       --- 17.2 ---   17.1    0.36 Unk     --- WISEA J042947.41-670319.8      Brimacombe et al. (2020f)    ---                                
ASASSN-20nx  AT 2020zbx  2020-11-06.07 19:41:38.61 -50:10:11.82   0.02470 16.4 ---   16.2    5.55 Unk     --- WISEA J194139.08-501008.2      Brimacombe & Stanek (2020e)  ---                                
ASASSN-20nt  SN 2020yzn  2020-11-06.08 19:33:22.41 -58:07:22.12   0.01464 16.5 ---   16.4   41.17 Ia-91bg --- ESO 142-G 019                  Stanek (2020x)               Ihanec et al. (2020a)              
ASASSN-20nv  SN 2020zbo  2020-11-06.28 03:22:16.12 -33:49:17.80   0.04327 17.0 ---   17.0    0.32 Ia       -7 WISEA J032216.20-334917.9      Stanek & Vallely (2020)      Burke et al. (2020d)               
ASASSN-20nu  SN 2020yzo  2020-11-06.35 06:43:32.10 -72:35:25.55   0.01850 15.9 ---   15.7   16.18 II      --- ESO 034-G 012                  Stanek (2020x)               Gromadzki et al. (2020)            
ASASSN-20nw  AT 2020zbw  2020-11-09.83 19:30:47.90 -71:04:17.28   0.01423 16.5 ---   16.5    5.95 Unk     --- IC 4853                        Stanek & Kochanek (2020k)    ---                                
ASASSN-20nz  SN 2020zdm  2020-11-09.91 06:29:22.21 -48:51:58.10   0.05000 17.8 ---   17.4    4.35 Ia      --- WISEA J062922.45-485200.8      Brimacombe et al. (2020g)    Ihanec et al. (2020b)              
ASASSN-20oe  AT 2020zre  2020-11-11.96 06:54:00.75 -65:25:01.31   0.04092 17.0 ---   16.8    2.92 Unk     --- WISEA J065400.82-652458.2      Brimacombe et al. (2020i)    ---                                
ASASSN-20ob  AT 2020zmw  2020-11-13.15 21:36:25.21 -15:02:33.61   0.03848 17.2 ---   16.8    1.27 Unk     --- WISEA J213625.22-150234.4      Stanek (2020y)               ---                                
ASASSN-20od  SN 2020zqo  2020-11-13.31 04:02:55.17 -31:20:17.02   0.05966 18.3 ---   17.7    2.22 Ia      --- WISEA J040255.26-312018.9      Stanek & Bersier (2020)      Ihanec et al. (2020c)              
ASASSN-20oc  SN 2020zoq  2020-11-14.56 10:36:21.57 +13:43:07.36   0.01004 17.5 ---   16.7   26.50 II      --- UGC 05760                      Brimacombe et al. (2020h)    Ihanec et al. (2020c)              
ASASSN-20oj  AT 2020aaix 2020-11-16.50 11:06:49.42 +47:51:11.59   0.06427 17.5 ---   15.5    0.39 Unk     --- CGCG 241-080 NED02             Stanek & Way (2020)          ---                                
ASASSN-20ol  SN 2020aakp 2020-11-18.18 06:43:06.11 -74:12:49.56   0.02335 17.4 ---   16.1    5.13 Ia      --- ESO 034-IG 011 NED01           Bersier (2020b)              Ihanec et al. (2020c)              
ASASSN-20op  AT 2020aary 2020-11-22.19 03:21:29.87 -61:46:12.32   0.02600 16.6 ---   16.2    0.43 Ia       -1 WISEA J032130.17-614613.0      Stanek (2020z)               Contreras et al. (2020)            
ASASSN-20pa  AT 2020ablj 2020-12-03.07 23:12:12.50 -57:59:36.10   0.04266 17.0 ---   17.0    0.85 Unk     --- WISEA J231212.63-575936.1      Stanek & Kochanek (2020l)    ---                                
ASASSN-20pe  AT 2020aboy 2020-12-05.13 02:31:08.72 -57:41:51.25   0.03773 17.7 ---   16.8    1.95 Unk     --- 2MASX J02310876-5741509        Stanek & Kochanek (2020m)    ---                                
ASASSN-20pf  SN 2020abql 2020-12-05.35 08:21:32.21 -80:33:59.90   0.01500 15.9 ---   15.5   34.53 Ia      --- ESO 018-G 006                  Stanek (2020ab)              Cartier et al. (2020b)             
ASASSN-20pi  SN 2020abww 2020-12-07.14 03:14:25.07 -62:27:02.70   0.05900 17.6 ---   17.3    2.48 Ia      --- WISEA J031424.99-622705.1      Bersier & Stanek (2020)      Anderson et al. (2020)             
ASASSN-20pm  SN 2020abzv 2020-12-09.00 02:01:39.65 -68:26:12.19   0.02699 16.6 ---   16.1   21.70 Ia      --- NGC 0813                       Vallely (2020c)              Smith et al. (2021)                
ASASSN-20pu  SN 2020acpc 2020-12-12.52 09:42:37.42 +24:18:07.60   0.05137 18.0 ---   17.7   30.03 Ia      --- WISEA J094236.66+241835.8      Brimacombe & Stanek (2020f)  Tomasella et al. (2020b)           
ASASSN-20pz  SN 2020adaf 2020-12-14.08 02:25:08.11 -61:33:19.94   0.04800 17.9 ---   17.2    8.60 Ia      --- ESO 115-IG 010 NED02           Brimacombe et al. (2020j)    Pessi et al. (2020a)               
ASASSN-20qb  SN 2020adgf 2020-12-18.82 05:14:12.14 -51:09:08.32   0.06000 18.1 ---   17.5   19.83 Ia-91T  --- WISEA J051414.04-510859.3      Brimacombe & Stanek (2020g)  Pessi et al. (2020b)               
ASASSN-20qc  AT 2020adgm 2020-12-20.27 04:13:02.37 -53:04:21.79   0.05600 17.4 ---   15.9    0.35 IIn     --- WISEA J041302.39-530422.2      Stanek (2020ad)              This Work                          
ASASSN-20qi  SN 2020adnu 2020-12-22.29 11:38:08.32 -32:51:07.88   0.03063 17.2 ---   16.3    0.67 Ia      --- WISEA J113808.29-325108.4      Brimacombe & Stanek (2020h)  Gillanders et al. (2021)           
ASASSN-20qh  SN 2020adlh 2020-12-22.34 13:38:26.10 -31:15:50.04   0.03801 17.0 ---   16.9    3.02 Ia      --- ESO 444-IG 089 NED02           Stanek (2020ae)              Gillanders et al. (2021)           
ASASSN-20qg  SN 2020adkz 2020-12-22.49 11:37:30.16 +19:02:33.76   0.02960 17.2 ---   16.5    8.15 Ia      --- KUG 1134+193                   Stanek & Kochanek (2020n)    Pessi et al. (2020b)               
ASASSN-20qk  SN 2020adox 2020-12-24.28 04:53:40.27 -31:09:10.55   0.07400 17.5 ---   17.3    4.95 Ia       -5 WISEA J045340.31-310913.1      Stanek (2020af)              Hinkle (2020)                      
ASASSN-20qj  SN 2020adow 2020-12-26.41 08:33:42.27 +27:42:43.85   0.00751 16.2 ---   15.0    4.06 Ic-BL   --- KUG 0830+278                   Stanek & Kochanek (2020o)    Zheltoukhov et al. (2020)          


==> anc/Table2.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- V. 2018-2020
Authors: K. D. Neumann et al.
Table: Table 2 - Non-ASAS-SN Supernovae
================================================================================
Byte-by-byte Description of file: Table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label         Explanations
--------------------------------------------------------------------------------
   1- 30 A30    ---      SNName        Name of supernova
  32- 42 A11    ---      IAUName       IAU name of supernova
  44- 56 A13    ---      DiscDate      Discovery Date
  58- 68 A11    ---      RA            Right Ascension (1)
  70- 81 A12    ---      Dec           Declination (1)
  83- 89 F7.5   ---      Redshift      Redshift of supernova
  91- 94 F4.1   mag      PeakMag       Peak magnitude from Latest Supernova website (2)
  96-100 A5     mag      PeakMagV      Peak ASAS-SN V-band magnitude (3,4)
 102-106 A5     mag      PeakMagg      Peak ASAS-SN g-band magnitude (3,4)
 108-113 F6.2   arcsec   Offset        Offset from host nucleus (5)
 115-123 A9     ---      Type          Type of supernova
 125-154 A30    ---      HostName      Host galaxy name
 156-226 A71    ---      DiscoveredBy  Discovery group (6)
 228-231 A4     ---      Recovered     Recovered in ASAS-SN data? (7)
--------------------------------------------------------------------------------
Note (1):   Right ascension and declination are given in the J2000 epoch.
Note (2):   Peak magnitudes are taken from D. W. Bishop’s Bright Supernova website, as described in the text, and may be from different filters.
Note (3):   Peak V- and g-band magnitudes are measured from ASAS-SN data. "---" indicates the supernova was not detected in that filter in ASAS-SN data.
Note (4):   Magnitudes marked with a "*" are derived from maximum detected magnitude rather than a fit peak.
Note (5):   Offset indicates the offset of the SN in arcseconds from the coordinates of the host nucleus, taken from NED.
Note (6):   “Amateurs” indicates discovery by any number of non-professional astronomers, as described in the text. Names of amateur discoverers are listed in parentheses.
Note (7):   Indicates whether the supernova was independently recovered in ASAS-SN data or not.
--------------------------------------------------------------------------------
2018K                          SN 2018K    2018-01-03.13 01$50$50.48 +48$21$13.70 0.02350 17.2 ---   ---    22.14 Ia-91T    UGC 01303                      Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) No   
2018ec                         SN 2018ec   2018-01-03.40 10$27$50.77 -43$54$06.30 0.00935 15.1 16.0* ---     9.01 Ic        NGC 3256                       Amateurs (SUNBIRD)                                                      No   
2018bi                         SN 2018bi   2018-01-05.29 02$19$53.28 +29$02$02.70 0.01663 17.1 ---   ---    10.71 Ia        UGC 01792                      Amateurs (J. Grzegorzek)                                                No   
ATLAS18eaa                     SN 2018dv   2018-01-05.35 02$32$01.03 +08$35$16.15 0.03069 16.9 ---   16.8   21.20 Ia        WISEA J023202.09+083530.7      ATLAS                                                                   No   
Gaia18abp                      SN 2018bl   2018-01-06.44 08$24$11.59 -77$47$16.55 0.01782 16.8 ---   16.9*  22.56 II        ESO 018- G 009                 Gaia                                                                    Yes  
Gaia18acg                      SN 2018dz   2018-01-08.70 01$12$05.06 -69$04$59.93 0.02000 17.2 ---   17.2    0.92 II        WISEA J011205.13-690459.7      Gaia                                                                    No   
PS18ej                         SN 2018fy   2018-01-10.51 09$53$20.04 -18$25$09.30 0.01200 17.3 16.8* ---    11.70 II        ESO 566- G 023                 Pan-STARRS                                                              No   
ATLAS20jns                     SN 2018lrd  2018-01-10.61 11$28$30.41 +58$33$44.04 0.01041 17.1 ---   ---    14.80 Ib        NGC 3690                       ATLAS                                                                   No   
2018gj                         SN 2018gj   2018-01-12.24 16$32$02.30 +78$12$40.94 0.00454 14.4 14.5* 14.8  122.76 II        NGC 6217                       Amateurs (P. Wiggins)                                                   Yes  
ATLAS18ebo                     SN 2018jj   2018-01-14.27 00$58$28.10 -05$52$32.97 0.03800 17.0 ---   16.8    0.37 Ia        PSO J014.6171-05.8759          ATLAS                                                                   No   
Gaia18adx                      SN 2018hi   2018-01-15.16 08$53$40.57 -25$03$32.04 0.02539 17.9 17.1* ---    13.80 II        WISEA J085339.57-250330.0      Gaia                                                                    No   
2018gv                         SN 2018gv   2018-01-15.68 08$05$34.61 -11$26$16.30 0.00527 12.8 13.0* ---    63.74 Ia        NGC 2525                       Amateurs (K. Itagaki)                                                   Yes  
ATLAS18ecc                     SN 2018kc   2018-01-17.59 10$30$58.44 +23$47$18.25 0.06369 17.6 ---   17.5*  11.40 Ia        WISEA J103059.27+234718.8      ATLAS                                                                   No   
ATLAS18ebx                     SN 2018ke   2018-01-17.63 13$08$39.53 -41$27$16.04 0.01043 17.7 ---   17.7*  28.10 II        ESO 323- G 085                 ATLAS                                                                   No   
kait-18A                       SN 2018ie   2018-01-18.50 10$54$01.06 -16$01$21.40 0.01423 16.6 ---   16.9*  37.28 Ic        NGC 3456                       LOSS                                                                    Yes  
2018if                         SN 2018if   2018-01-18.80 09$14$23.84 +49$35$32.90 0.03100 17.6 ---   ---     0.60 Ic-BL     WISEA J091423.83+493533.0      TNTS                                                                    No   
2018iq                         SN 2018iq   2018-01-19.49 09$05$59.78 +35$22$24.00 0.02353 16.1 ---   15.9   15.19 Ia        NGC 2746                       Amateurs (K. Itagaki)                                                   Yes  
DLT18a                         SN 2018is   2018-01-20.64 13$16$57.35 -16$37$04.43 0.00581 17.5 ---   17.7*  63.24 II        NGC 5054                       DLT40                                                                   No   
Gaia18afs                      SN 2018jq   2018-01-21.12 12$56$48.38 +03$53$27.24 0.02489 17.9 ---   16.1*   0.70 Ib        WISEA J125648.33+035327.1      Gaia                                                                    No   
SNhunt343                      SN 2018kp   2018-01-24.36 10$46$33.06 +13$44$31.00 0.01013 15.7 ---   16.4   42.29 Ia        NGC 3367                       CRTS                                                                    Yes  
Gaia18ags                      SN 2018ld   2018-01-24.69 07$04$38.27 -23$35$27.78 0.01000 17.3 16.8* ---     9.33 IIP       CGMW 2-0356                    Gaia                                                                    No   
2018rz                         SN 2018rz   2018-01-24.86 14$27$11.44 -02$16$10.07 0.02386 18.0 ---   ---    26.00 IIP       NGC 5618                       Amateurs (Italian Supernovae Search Project)                            No   
ATLAS18lww                     SN 2018nq   2018-01-25.31 01$57$20.44 +40$36$08.96 0.01000 16.8 16.8* ---   167.22 II        WISEA J015722.77+403854.0      ATLAS                                                                   No   
2018kv                         SN 2018kv   2018-01-25.90 13$43$59.93 +30$56$01.00 0.07700 17.8 ---   17.5    5.50 Ia        WISEA J134400.00+305555.7      TNTS                                                                    No   
Gaia18ahc                      SN 2018lq   2018-01-27.25 01$47$11.68 +18$47$55.07 0.07000 17.8 ---   ---     6.24 Ia        WISEA J014711.64+184801.3      Gaia                                                                    No   
2018pc                         SN 2018pc   2018-02-03.41 09$28$55.17 +49$14$17.30 0.00911 15.2 ---   15.2    2.47 Ia        UGC 05049                      TNTS                                                                    Yes  
2018pv                         SN 2018pv   2018-02-03.63 11$52$55.76 +36$59$10.36 0.00310 12.7 ---   12.9    4.85 Ia        NGC 3941                       Amateurs (M. Tsuboi)                                                    Yes  
MASTER OT J065015.19+270823.8  SN 2018xi   2018-02-04.85 06$50$15.19 +27$08$23.80 0.03000 16.5 ---   17.3   11.52 Ia        WISEA J065015.48+270834.9      MASTER                                                                  No   
2018ph                         SN 2018ph   2018-02-05.39 08$11$02.30 +05$05$13.90 0.02961 16.4 ---   16.6   10.45 Ia        IC 2231                        Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes  
2018pn                         SN 2018pn   2018-02-05.60 07$56$11.30 +45$31$36.40 0.04800 17.9 ---   ---     2.50 IIP       WISEA J075611.44+453138.3      TNTS                                                                    No   
Gaia18aml                      SN 2018aae  2018-02-06.36 12$21$34.18 +55$34$27.63 0.02900 16.3 16.1* 16.0*   0.18 Ia        SDSS J122134.19+553427.7       Gaia                                                                    Yes  
Gaia18alm                      SN 2018wh   2018-02-12.72 20$47$17.63 -84$37$27.72 0.05015 17.7 ---   ---     1.00 Ib/Ic     WISEA J204717.35-843728.8      Gaia                                                                    No   
DLT18h                         SN 2018xx   2018-02-21.38 12$53$48.23 -39$41$49.16 0.00999 15.1 14.5  14.5   82.74 Ia        NGC 4767                       DLT40                                                                   Yes  
2018yn                         SN 2018yn   2018-02-23.43 11$46$13.03 +20$23$18.60 0.02312 18.0 ---   ---    16.40 Ic        NGC 3884                       Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) No   
SNhunt353                      SN 2018yo   2018-02-26.42 12$41$11.14 -01$35$20.40 0.01339 17.4 ---   17.8    8.02 IIP       UGC 07840                      CRTS                                                                    Yes  
ATLAS18mfq                     SN 2018aab  2018-02-27.56 15$07$22.83 +38$24$59.52 0.02901 17.4 ---   ---    14.70 Ia        WISEA J150723.23+382513.3      ATLAS                                                                   No   
ATLAS18mfr                     SN 2018ame  2018-02-28.64 15$09$25.52 +25$28$17.56 0.02202 17.6 ---   17.7*   2.90 Ia-pec    WISEA J150925.65+252815.3      ATLAS                                                                   No   
DLT18i                         SN 2018yu   2018-03-01.22 05$22$32.36 -11$29$13.87 0.00767 13.9 14.0  14.0   54.01 Ia        NGC 1888                       DLT40                                                                   Yes  
2018zd                         SN 2018zd   2018-03-02.48 06$18$03.18 +78$22$00.90 0.00298 13.3 ---   13.9  110.42 IIn       NGC 2146                       Amateurs (K. Itagaki)                                                   Yes  
PS18kk                         SN 2018zs   2018-03-02.57 16$01$49.02 +47$23$26.59 0.04300 17.9 ---   ---    10.60 Ia        CGCG 250-037                   Pan-STARRS                                                              No   
Gaia18and                      SN 2018aau  2018-03-03.63 17$07$14.04 -64$24$41.18 0.04300 17.4 ---   17.4    9.60 Ia        WISEA J170715.29-642446.2      Gaia                                                                    No   
ATLAS18mvk                     SN 2018anx  2018-03-03.63 16$23$07.83 +39$18$53.87 0.01698 17.4 ---   16.8    6.41 II        KUG 1621+394                   ATLAS                                                                   No   
2018aaz                        SN 2018aaz  2018-03-06.56 10$13$48.24 +38$45$47.40 0.02309 16.8 ---   17.1   27.38 Ia-91bg   NGC 3158                       Amateurs (K. Itagaki)                                                   Yes  
ATLAS18mis                     SN 2018aby  2018-03-07.60 14$07$00.22 -15$15$35.01 0.03542 17.4 ---   17.1   10.40 Ia        WISEA J140700.01-151524.9      ATLAS                                                                   Yes  
PS18kz                         AT 2018adg  2018-03-08.52 13$25$31.23 -14$21$05.21 0.02239 17.4 ---   17.5   17.43 Ic        MCG -02-34-046                 Pan-STARRS                                                              No   
PSP18B                         SN 2018acj  2018-03-08.75 13$48$40.63 +43$25$04.70 0.00779 16.8 ---   17.5   27.54 IIP       UGC 08733                      Amateurs (XOSS)                                                         No   
2018afm                        SN 2018afm  2018-03-13.13 07$59$25.03 +16$25$35.40 0.01630 16.7 ---   17.3   27.55 II        UGC 04139                      Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes  
Gaia18apz                      SN 2018agj  2018-03-13.65 06$40$40.29 -63$19$38.86 0.04200 16.9 16.6* 17.0    1.32 Ia-91T    WISEA J064040.46-631937.7      Gaia                                                                    No   
SNhunt357                      SN 2018ahe  2018-03-16.43 14$57$09.50 +19$42$00.00 0.01564 17.9 ---   17.2   24.90 IIP       UGC 09620                      CRTS                                                                    No   
SNhunt358                      SN 2018ahq  2018-03-17.41 14$30$24.91 +11$55$57.36 0.02552 17.5 ---   ---    19.26 Ia        NGC 5644                       CRTS                                                                    No   
Gaia18ark                      SN 2018akb  2018-03-19.91 15$47$36.04 -10$27$38.59 0.04000 18.0 ---   ---     3.96 Ia        WISEA J154736.27-102736.5      Gaia                                                                    No   
2018amb                        SN 2018amb  2018-03-25.89 09$14$55.21 +46$54$08.78 0.01418 17.3 ---   ---     5.35 II        UGC 04870                      Amateurs (G. Cortini)                                                   No   
ATLAS18mtp                     SN 2018anh  2018-03-28.60 16$15$00.80 +31$04$19.01 0.02257 17.8 ---   18.0   10.70 II        UGC 10295                      ATLAS                                                                   No   
ATLAS18muy                     SN 2018ant  2018-03-29.37 08$36$31.45 -11$49$40.73 0.01970 17.8 ---   17.0*  26.90 II        MCG -02-22-022                 ATLAS                                                                   Yes  
ATLAS18mvj                     SN 2018any  2018-03-29.60 16$59$16.72 +01$22$04.18 0.03106 17.2 ---   17.2   19.50 Ia        CGCG 025-014 NED01             ATLAS                                                                   Yes  
kait-18P                       SN 2018aoq  2018-04-01.43 12$10$38.19 +39$23$47.00 0.00333 14.5 ---   15.4   73.20 II        NGC 4151                       LOSS                                                                    Yes  
MASTER OT J113123.65-373607.7  SN 2018apm  2018-04-02.00 11$31$23.65 -37$36$07.70 0.03000 17.2 16.6* 17.1   10.36 Ia        LEDA 620583                    MASTER                                                                  Yes  
2018aoy                        SN 2018aoy  2018-04-02.15 14$50$47.92 +54$24$28.80 0.03756 17.3 ---   17.5   16.73 Ia        IC 1069                        Amateurs (Italian Supernovae Search Project)                            Yes  
DLT18q                         SN 2018aoz  2018-04-02.30 11$51$01.83 -28$44$38.63 0.00580 12.7 12.7  12.8  223.10 Ia        NGC 3923                       DLT40                                                                   Yes  
2018apk                        SN 2018apk  2018-04-02.64 09$38$35.59 +17$01$45.00 0.02804 16.6 ---   16.7*  39.72 Ia        NGC 2943                       Amateurs (M. Tsuboi)                                                    Yes  
ATLAS18myy                     SN 2018aqh  2018-04-05.44 12$05$26.67 +20$17$56.82 0.02435 16.0 ---   16.3   38.88 Ia        NGC 4090                       ATLAS                                                                   Yes  
2018aqm                        SN 2018aqm  2018-04-06.75 16$32$11.58 +42$42$47.60 0.03235 17.0 ---   17.9*   3.05 Ia        2MFGC 13255                    TNTS                                                                    Yes  
2018ast                        SN 2018ast  2018-04-08.52 11$41$07.98 +24$49$10.38 0.01201 16.0 ---   17.6    8.54 Ia-91bg   NGC 3812                       Amateurs (Y. Tanaka)                                                    No   
MASTER OT J083140.20-040704.4  SN 2018aup  2018-04-09.78 08$31$40.20 -04$07$04.40 0.04052 16.7 ---   17.3   11.54 Ia        MCG -01-22-018                 MASTER                                                                  Yes  
Gaia18ayb                      SN 2018auh  2018-04-12.23 11$25$11.62 +69$39$31.21 0.06000 17.9 ---   ---     6.40 I         WISEA J112512.47+693926.3      Gaia                                                                    No   
ATLAS18nlu                     SN 2018azu  2018-04-12.28 07$17$55.94 +40$59$07.88 0.02382 16.9 ---   16.4   15.90 Ia        UGC 03781 NED01                ATLAS                                                                   Yes  
AT2018bbl                      AT 2018bbl  2018-04-13.16 22$56$54.61 -37$20$20.90 0.00598 17.4 ---   ---    29.38 II        NGC 7421                       Amateurs (S. Parker)                                                    No   
Gaia18ayl                      AT 2018avc  2018-04-14.57 22$55$38.35 -19$38$10.25 0.05200 17.9 ---   ---     2.90 Ia        WISEA J225538.35-193813.2      Gaia                                                                    No   
2018avg                        SN 2018avg  2018-04-16.33 12$53$49.45 +29$35$27.80 0.04630 17.6 ---   ---    14.60 Ia        CGCG 159-107                   Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) No   
Gaia18azf                      SN 2018avz  2018-04-16.99 13$59$05.49 +58$16$06.14 0.06060 17.8 ---   ---    18.80 Ia        WISEA J135905.57+581547.3      Gaia                                                                    No   
Gaia18azt                      SN 2018awp  2018-04-19.16 00$16$14.08 -31$37$02.86 0.07010 17.1 ---   17.8    0.90 IIn       WISEA J001614.11-313702.9      Gaia                                                                    Yes  
ATLAS18nly                     SN 2018bac  2018-04-19.41 10$42$42.16 +25$59$41.16 0.03716 16.6 ---   17.0    3.10 Ia        WISEA J104242.24+255944.2      ATLAS                                                                   Yes  
ATLAS18nkv                     SN 2018bcc  2018-04-19.58 16$14$22.66 +35$55$04.37 0.06360 17.6 ---   ---     7.00 Ibn       WISEA J161422.13+355501.7      ATLAS                                                                   No   
2018bbv                        SN 2018bbv  2018-04-25.46 15$55$48.78 -68$52$14.40 0.01105 17.1 ---   ---    13.14 II        ESO 068- G 013                 Amateurs (S. Parker)                                                    No   
2018bbz                        SN 2018bbz  2018-04-26.01 17$27$52.33 +60$05$45.80 0.02784 17.7 ---   ---     4.70 Ia        CGCG 300-036                   Amateurs (Italian Supernovae Search Project)                            No   
ATLAS18nyv                     SN 2018bhm  2018-04-26.58 16$46$40.23 +10$48$40.14 0.05500 17.9 ---   ---    14.58 Ia        WISEA J164641.05+104848.2      ATLAS                                                                   No   
Gaia18bbq                      SN 2018bdg  2018-04-28.04 11$59$37.00 +27$31$50.05 0.09000 17.8 ---   16.4    1.20 Ia-91T    SDSS J115937.07+273150.7       Gaia                                                                    Yes  
Gaia18bbo                      SN 2018bde  2018-04-28.33 23$14$33.33 -24$56$14.64 0.04800 17.6 ---   ---     0.36 Ia        WISEA J231433.31-245615.1      Gaia                                                                    No   
MASTER OT J005402.48+471051.7  SN 2018cgq  2018-05-03.00 00$54$02.54 +47$10$50.56 0.01100 16.5 ---   ---    11.01 IIP       MCG +08-02-017                 MASTER                                                                  No   
2018bek                        SN 2018bek  2018-05-05.06 15$32$01.55 +68$14$31.00 0.02185 16.4 ---   16.5   16.32 IIn       IC 1129                        Amateurs (J. Grzegorzek)                                                Yes  
ATLAS18nvs                     SN 2018bgc  2018-05-06.30 08$33$54.68 +55$32$29.39 0.03114 17.6 ---   16.8   13.90 Ia        CGCG 263-049                   ATLAS                                                                   Yes  
ATLAS18ofo                     SN 2018bih  2018-05-06.57 18$30$43.85 +42$21$44.38 0.04400 17.9 17.8  17.8    8.70 IIn       WISEA J183043.44+422152.7      ATLAS                                                                   No   
Gaia18beg                      SN 2018bgv  2018-05-06.72 11$02$30.29 +55$35$55.79 0.08000 17.5 ---   17.3    1.23 SLSN-I    SDSS J110230.41+553555.1       Gaia                                                                    Yes  
ATLAS18nwa                     SN 2018bgy  2018-05-07.41 14$55$11.65 -36$13$50.51 0.03200 17.2 ---   16.7   15.30 Ia        WISEA J145512.67-361359.3      ATLAS                                                                   Yes  
Gaia18bek                      SN 2018bhc  2018-05-07.77 16$46$25.29 +25$25$17.25 0.05596 17.8 ---   ---     0.10 Ia        WISEA J164625.30+252517.3      Gaia                                                                    No   
SNhunt374                      SN 2018bgz  2018-05-08.30 14$49$38.30 +25$22$12.72 0.03415 15.7 ---   16.6   52.26 Ia        UGC 09544                      CRTS                                                                    Yes  
ATLAS18pda                     SN 2018bsq  2018-05-08.55 16$35$42.76 +04$49$33.28 0.06000 18.0 ---   17.3*   2.94 Ia        WISEA J163542.95+044933.4      ATLAS                                                                   No   
PTSS-18ecg                     SN 2018bhb  2018-05-08.71 15$27$25.22 -00$26$52.41 0.05343 17.9 ---   ---    15.10 Ia        CGCG 021-098                   PTSS                                                                    No   
kait-18V                       SN 2018bio  2018-05-09.27 11$33$02.45 +62$44$37.30 0.04825 17.0 ---   ---    10.40 Ia        WISEA J113302.76+624447.5      LOSS                                                                    Yes  
ATLAS18odq                     SN 2018bie  2018-05-10.40 12$35$44.33 -00$13$16.01 0.02313 16.5 16.1* 15.9   14.30 Ia-91T    CGCG 014-073 NED02             ATLAS                                                                   Yes  
ATLAS18ofz                     SN 2018bja  2018-05-10.50 16$25$55.41 +40$46$38.29 0.02967 17.7 ---   ---     7.30 Ib        WISE J162555.25+404647.9       ATLAS                                                                   Yes  
ATLAS18ojz                     SN 2018blb  2018-05-12.46 14$54$23.71 +73$10$41.97 0.02300 17.8 ---   18.0    2.50 IIP       2MASX J14542432+7310428        ATLAS                                                                   No   
ATLAS18oqb                     SN 2018bpd  2018-05-13.59 14$17$15.06 +59$16$34.57 0.03655 17.4 ---   16.6    8.10 Ia        WISEA J141715.78+591640.1      ATLAS                                                                   Yes  
ATLAS18ovo                     SN 2018bqi  2018-05-14.24 07$33$15.92 -11$14$02.51 0.03200 17.9 ---   ---    15.70 Ia        WISEA J073316.79-111355.2      ATLAS                                                                   No   
ATLAS18pet                     SN 2018btb  2018-05-14.42 11$34$27.90 +46$21$45.11 0.03386 17.8 16.9  16.7    9.30 Ia        CGCG 242-050                   ATLAS                                                                   Yes  
2018bsn                        SN 2018bsn  2018-05-14.75 14$57$28.68 +05$50$33.10 0.05862 17.7 ---   ---     9.00 Ia        WISEA J145728.23+055038.5      TNTS                                                                    No   
ATLAS18pjs                     SN 2018btl  2018-05-15.58 18$37$13.05 +36$56$05.87 0.02000 17.9 ---   17.4    8.00 IIP       2MASX J18371244+3656083        ATLAS                                                                   No   
ZTF18aauworo                   SN 2018bwb  2018-05-17.27 15$58$41.04 +21$07$13.58 0.04981 17.6 ---   ---    11.60 Ia        WISEA J155840.70+210703.1      ZTF                                                                     No   
2018bta                        SN 2018bta  2018-05-17.50 16$57$58.75 -62$43$53.70 0.01950 16.4 ---   ---    20.22 Ia        ESO 101- G 020                 Amateurs (S. Parker)                                                    No   
Gaia18bgu                      SN 2018bwd  2018-05-20.11 14$50$50.46 -77$52$56.17 0.01400 17.5 ---   17.7    2.30 II        WISEA J145050.01-775257.9      Gaia                                                                    No   
ATLAS18ppb                     SN 2018bwr  2018-05-21.45 15$28$26.17 +08$48$22.24 0.04600 16.5 ---   16.7    0.60 IIn       SDSS J152826.15+084822.8       ATLAS                                                                   Yes  
Gaia18bjs                      SN 2018cfw  2018-05-26.13 20$40$19.86 -18$01$07.93 0.05500 17.9 ---   17.9    3.50 Ia        WISEA J204020.22-180108.3      Gaia                                                                    No   
ZTF18aaxcntm                   SN 2018ccl  2018-05-28.29 16$28$11.13 +39$49$12.47 0.02679 17.6 ---   17.0    8.10 Ia        UGC 10404                      ZTF                                                                     Yes  
ATLAS18qpu                     SN 2018cnj  2018-05-28.61 22$05$37.34 +44$50$15.74 0.01753 17.6 ---   16.7   13.68 Ia        UGC 11906                      ATLAS                                                                   No   
2018cbv                        SN 2018cbv  2018-05-29.50 12$58$16.64 +27$43$45.40 0.06824 18.0 ---   ---     2.80 Ia        WISEA J125816.82+274346.9      TNTS                                                                    No   
ZTF18aaxdrjn                   SN 2018cdt  2018-05-31.17 12$20$01.67 +56$09$31.88 0.03391 17.1 16.6* 17.0*  14.68 Ia        MCG +09-20-146                 ZTF                                                                     Yes  
ZTF18aaxkqgy                   SN 2018ccb  2018-05-31.31 18$30$57.30 +29$52$47.28 0.01581 17.6 ---   17.4*  11.10 II        CGCG 172-040                   ZTF                                                                     No   
ATLAS18pzo                     SN 2018cbz  2018-05-31.37 13$41$18.61 -04$20$46.54 0.02236 16.9 ---   17.0*   8.95 Ic        IC 0908                        ATLAS                                                                   Yes  
2018cew                        SN 2018cew  2018-06-01.52 23$52$24.20 +28$46$30.60 0.02255 16.4 ---   ---     9.59 Ib        NGC 7775                       Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) No   
DLT18y                         AT 2018cdc  2018-06-01.88 00$51$05.25 -07$03$47.29 0.00582 15.9 ---   17.4   20.10 II        NGC 0275                       DLT40                                                                   No   
Gaia18blf                      SN 2018cho  2018-06-04.27 00$13$26.51 +17$29$19.57 0.01669 17.6 ---   18.0*  10.30 IIP       IC 0004                        Gaia                                                                    Yes  
SNhunt381                      SN 2018cfa  2018-06-05.37 16$49$39.12 +45$29$32.64 0.03000 17.1 ---   17.0    1.60 Ia        WISEA J164939.30+452933.8      CRTS                                                                    Yes  
ZTF18aaygwqd                   SN 2018cim  2018-06-06.38 15$57$39.27 +78$36$44.11 0.03500 18.0 ---   17.7*   2.50 Ib        WISEA J155739.63+783646.3      ZTF                                                                     No   
ZTF18aayjvve                   SN 2018cny  2018-06-07.25 15$04$16.62 +35$48$54.11 0.04727 17.9 ---   ---    12.50 Ia        2MASX J15041569+3549001        ZTF                                                                     No   
PTSS-18fdb                     SN 2018cni  2018-06-13.56 15$01$22.83 -10$10$49.91 0.03200 18.0 ---   18.0*   5.40 Ia-pec    WISEA J150122.87-101055.7      PTSS                                                                    No   
Gaia18bno                      SN 2018cnu  2018-06-14.33 02$10$02.21 +37$02$18.32 0.02539 16.5 16.3* ---     4.99 Ia        WISEA J021002.41+370212.7      Gaia                                                                    Yes  
ZTF18abauprj                   SN 2018cnw  2018-06-15.25 16$59$05.07 +47$14$11.12 0.02417 15.9 ---   15.6   37.18 Ia        NGC 6279                       ZTF                                                                     Yes  
ATLAS18qqn                     SN 2018cow  2018-06-16.44 16$16$00.22 +22$16$04.83 0.01404 13.8 ---   14.5*   6.08 Ic-BL     CGCG 137-068                   ATLAS                                                                   Yes  
Gaia18bnv                      SN 2018cqa  2018-06-16.44 14$47$45.77 +32$45$06.80 0.05556 18.0 ---   17.4*   5.70 Ia        WISEA J144746.13+324511.1      Gaia                                                                    Yes  
Gaia18boc                      SN 2018cqg  2018-06-16.66 03$21$13.76 -57$13$31.26 0.01987 17.4 ---   16.9   15.50 Ibc       WISEA J032115.62-571328.1      Gaia                                                                    Yes  
ZTF18abbvsiv                   SN 2018cto  2018-06-18.26 17$24$32.04 +70$22$20.81 0.05100 17.0 ---   ---     3.90 Ia        WISEA J172431.44+702223.2      ZTF                                                                     No   
2018ctw                        SN 2018ctw  2018-06-21.23 01$57$57.68 -38$01$14.80 0.03706 17.4 ---   ---    13.54 Ib-pec    ESO 297- G 036                 Amateurs (S. Parker)                                                    No   
SNhunt386                      SN 2018ctc  2018-06-21.24 14$18$18.02 +28$58$23.88 0.04221 17.8 17.4  17.5*  19.10 Ia        UGC 09155                      CRTS                                                                    Yes  
ATLAS18rng                     SN 2018cuh  2018-06-22.33 14$34$18.28 -37$28$44.74 0.01200 16.3 ---   15.1   17.28 Ia        ESO 385- G 045                 ATLAS                                                                   Yes  
ATLAS18rpj                     SN 2018cur  2018-06-22.34 12$59$09.13 +37$19$00.10 0.01556 16.4 ---   16.0   23.04 IIP       NGC 4868                       ATLAS                                                                   No   
ZTF18abcrzfz                   SN 2018cvx  2018-06-23.23 12$51$27.49 +20$36$23.29 0.06200 17.9 ---   ---     0.60 Ia        WISEA J125127.50+203622.8      ZTF                                                                     No   
DLT18ab                        SN 2018cuf  2018-06-23.66 21$16$11.57 -64$28$57.27 0.01084 16.9 ---   16.9   67.17 II        IC 5092                        DLT40                                                                   Yes  
ZTF18abcrxoj                   SN 2018cvw  2018-06-24.21 15$57$02.31 +37$25$01.84 0.03087 16.8 ---   16.5    5.00 Ia        2MASX J15570268+3725001        ZTF                                                                     Yes  
ZTF18abcvush                   SN 2018dcn  2018-06-24.29 17$06$44.02 +18$21$25.41 0.05000 18.0 ---   ---     0.60 Ia        WISEA J170644.04+182124.5      ZTF                                                                     No   
ATLAS18ron                     SN 2018cup  2018-06-24.32 12$35$22.97 +29$29$31.84 0.01524 17.5 ---   17.3*  13.20 II        UGC 07754                      ATLAS                                                                   No   
ATLAS18rqk                     SN 2018cuw  2018-06-24.51 18$46$14.38 +35$58$07.27 0.02400 17.3 16.2* ---    12.90 Ia        WISEA J184614.46+355820.2      ATLAS                                                                   Yes  
Gaia18bqm                      SN 2018cxe  2018-06-26.21 17$21$01.62 +26$09$07.31 0.04379 17.8 ---   16.9*  10.20 Ia        WISEA J172101.96+260916.8      Gaia                                                                    Yes  
ATLAS18rrm                     SN 2018cwa  2018-06-27.26 12$42$43.88 +34$06$26.06 0.01389 16.2 ---   17.2*   1.50 IIP       SDSS J124243.95+340624.8       ATLAS                                                                   Yes  
ZTF18abdfaqi                   SN 2018cxm  2018-06-28.22 14$53$58.33 +26$00$07.09 0.04828 17.5 ---   17.5    3.20 Ia        WISEA J145358.53+260005.6      ZTF                                                                     Yes  
ZTF18abdffeo                   SN 2018dbg  2018-06-28.26 14$17$58.86 +26$24$44.59 0.01474 17.5 ---   17.1*   1.97 Ib/c      IC 4397                        ZTF                                                                     No   
kait-18aa                      SN 2018cyg  2018-06-30.31 15$34$08.47 +56$41$49.03 0.01127 17.0 ---   ---    64.20 II        NGC 5965                       LOSS                                                                    No   
ZTF18abdiqdh                   SN 2018ddh  2018-07-01.19 12$18$44.04 +44$46$55.11 0.03834 17.1 ---   17.2*   4.45 Ia        CGCG 244-002                   ZTF                                                                     Yes  
ZTF18abdiwpt                   SN 2018ddg  2018-07-01.22 14$12$18.25 +62$38$34.72 0.07300 18.0 ---   17.7    3.20 Ia        SDSS J141218.68+623833.5       ZTF                                                                     No   
ATLAS18ruv                     SN 2018dcw  2018-07-04.34 13$25$37.14 +36$23$04.07 0.01876 16.9 ---   ---    15.21 II        UGC 08440                      ATLAS                                                                   No   
2018dfi                        SN 2018dfi  2018-07-08.34 16$50$50.14 +45$23$52.07 0.03133 17.9 ---   ---    22.90 II        UGC 10586                      Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) No   
ATLAS18sak                     SN 2018dhw  2018-07-09.49 18$59$57.52 +72$16$02.15 0.02900 16.7 ---   16.6   12.24 Ia        WISEA J185954.98+721557.2      ATLAS                                                                   Yes  
2018dfg                        SN 2018dfg  2018-07-10.43 14$06$34.70 -05$27$02.90 0.00948 15.9 ---   16.6    8.76 IIb       NGC 5468                       Amateurs (S. Parker)                                                    Yes  
kait-18ad                      SN 2018dfy  2018-07-10.48 21$43$32.91 +43$32$58.20 0.01352 17.1 ---   ---     7.08 IIn       UGC 11801                      LOSS                                                                    Yes  
PTSS-18fqd                     SN 2018dht  2018-07-11.76 20$55$19.05 +00$32$19.14 0.02317 17.4 ---   17.7*   7.72 II        CGCG 374-027                   PTSS                                                                    No   
ATLAS18sbw                     SN 2018djg  2018-07-12.40 15$58$49.68 +14$58$11.21 0.03566 18.0 ---   17.4    6.00 IIP       KUG 1556+151                   ATLAS                                                                   No   
ATLAS18sdg                     SN 2018dsv  2018-07-13.40 17$11$13.49 +38$35$25.95 0.04000 16.1 ---   16.4    6.15 Ia        CGCG 198-017                   ATLAS                                                                   Yes  
ZTF18abgmcmv                   SN 2018eay  2018-07-15.19 18$16$13.08 +55$35$27.20 0.01849 16.0 ---   16.8   10.10 Ia-91T    IC 1286                        ZTF                                                                     Yes  
PTSS-18gjg                     SN 2018dzc  2018-07-15.59 18$23$09.27 +21$14$56.46 0.01540 16.9 17.0  17.3   36.47 II        UGC 11216                      PTSS                                                                    No   
Gaia18buu                      SN 2018dzr  2018-07-16.03 17$02$22.56 +57$45$05.15 0.07000 18.0 ---   ---     1.44 Ia        WISEA J170222.61+574503.7      Gaia                                                                    No   
ATLAS18sdz                     SN 2018dyz  2018-07-16.35 15$10$40.48 +08$34$27.76 0.04491 16.4 ---   16.9   13.50 Ia        WISEA J151039.86+083417.8      ATLAS                                                                   Yes  
ATLAS18skj                     SN 2018ebk  2018-07-16.55 20$28$35.54 +25$44$08.32 0.01390 17.5 ---   16.5   10.55 Ia        MCG +04-48-002                 ATLAS                                                                   Yes  
ATLAS18shv                     SN 2018dzy  2018-07-16.59 22$00$41.71 +19$39$58.34 0.02476 16.8 ---   16.4   15.95 Ia        UGC 11873                      ATLAS                                                                   Yes  
ATLAS18skw                     SN 2018ebs  2018-07-16.60 21$39$37.62 +08$56$39.78 0.03000 16.9 ---   16.7   11.20 Ia        WISEA J213938.36+085641.0      ATLAS                                                                   Yes  
ATLAS18sio                     SN 2018eak  2018-07-18.37 16$15$48.49 +19$39$25.85 0.03035 17.8 ---   16.9   18.50 Ia        2MASX J16154858+1939440        ATLAS                                                                   Yes  
ATLAS18sld                     SN 2018ebt  2018-07-20.72 20$41$54.99 +64$12$52.65 0.03000 15.0 15.2* 15.7   14.70 Ic-BL     WISEA J204153.06+641245.0      ATLAS                                                                   Yes  
ATLAS18slo                     SN 2018ecd  2018-07-22.25 13$19$36.73 -29$07$16.61 0.04600 18.0 ---   17.2   17.10 Ia        2MFGC 10654                    ATLAS                                                                   No   
ATLAS18snp                     SN 2018ecj  2018-07-23.28 11$32$42.94 +62$25$57.31 0.01218 18.0 ---   ---     7.10 II        CGCG 314-031                   ATLAS                                                                   No   
ATLAS18sok                     SN 2018edd  2018-07-23.32 14$53$32.29 +03$04$13.94 0.02796 16.3 17.0* 17.4   26.14 Ia        IC 1068                        ATLAS                                                                   Yes  
2018ecf                        SN 2018ecf  2018-07-23.49 14$06$34.40 -34$18$03.76 0.01617 16.5 ---   16.8   40.38 II        ESO 384- G 053                 Amateurs (BOSS)                                                         No   
ATLAS18spu                     SN 2018edz  2018-07-25.36 16$01$05.44 +11$56$39.17 0.05034 17.5 ---   ---    22.45 Ia        CGCG 079-020                   ATLAS                                                                   No   
ATLAS18sst                     SN 2018efn  2018-07-26.28 14$45$09.72 +09$16$25.55 0.02398 17.7 ---   17.4*   3.30 Ia-91bg   CGCG 076-016                   ATLAS                                                                   No   
ATLAS18sss                     SN 2018efm  2018-07-28.24 13$32$50.51 +07$18$39.27 0.03000 15.8 ---   16.5   31.08 Ia        WISEA J133250.99+071811.2      ATLAS                                                                   Yes  
MASTER OT J165415.75-540239.27 SN 2018fip  2018-07-28.72 16$54$15.75 -54$02$39.27 0.11700 14.5 ---   ---     4.40 Ic-BL     2MASS J16541619-5402372        MASTER                                                                  No   
ATLAS18sto                     SN 2018elp  2018-07-30.25 14$31$19.13 +21$17$24.88 0.03009 18.0 ---   17.8*  11.00 II        WISEA J143118.57+211734.0      ATLAS                                                                   No   
ZTF18abkhcwl                   SN 2018eml  2018-07-31.17 15$46$07.11 +29$44$00.49 0.03164 16.4 ---   16.6    5.40 Ia        WISEA J154607.50+294359.2      ZTF                                                                     Yes  
ZTF18abkhbra                   SN 2018emy  2018-08-01.16 14$45$30.39 +17$15$29.60 0.04000 17.1 ---   17.3*   1.08 Ia        SDSS J144530.46+171529.6       ZTF                                                                     Yes  
ATLAS18swa                     SN 2018enc  2018-08-02.32 15$19$28.63 -09$52$50.03 0.01700 16.2 15.7* 15.7    7.50 Ia        WISEA J151928.86-095256.6      ATLAS                                                                   Yes  
Gaia18bzh                      SN 2018eov  2018-08-02.36 16$15$17.42 -61$07$53.54 0.01637 16.0 ---   15.6   11.51 Ia        2MFGC 13057                    Gaia                                                                    Yes  
PTSS-18hdi                     SN 2018eog  2018-08-02.59 20$28$11.97 -03$08$13.47 0.02000 17.0 17.5  17.9    9.96 II        WISEA J202811.33-030808.8      PTSS                                                                    Yes  
2018enb                        SN 2018enb  2018-08-02.66 21$39$34.57 +08$52$47.30 0.02841 16.7 ---   17.9   10.35 Ia        NGC 7101                       Amateurs (K. Itagaki)                                                   Yes  
ATLAS18swr                     SN 2018eod  2018-08-03.51 20$53$19.67 -33$25$24.86 0.05400 17.7 ---   17.8    3.90 Ia        WISEA J205319.77-332522.4      ATLAS                                                                   Yes  
ATLAS18swt                     SN 2018eoe  2018-08-03.54 22$24$24.36 +18$04$18.76 0.02046 17.3 ---   18.0   14.50 Ib        VV 483                         ATLAS                                                                   Yes  
Gaia18bzv                      SN 2018eqq  2018-08-03.56 03$06$55.16 +41$30$32.90 0.01598 13.8 ---   15.2    1.19 Ia        UGC 02536                      Gaia                                                                    Yes  
ZTF18aasprui                   SN 2018euz  2018-08-04.16 16$14$33.77 +36$56$36.24 0.03796 17.5 ---   ---     2.00 Ia        KUG 1612+370B                  ZTF                                                                     No   
ATLAS18szp                     SN 2018epf  2018-08-04.35 16$50$31.70 +43$03$27.18 0.03800 14.9 ---   ---     1.14 I         WISEA J165031.75+430327.7      ATLAS                                                                   No   
ATLAS18tay                     SN 2018epw  2018-08-05.59 23$06$30.46 +10$18$18.96 0.06300 17.7 ---   17.6    7.74 Ia        WISEA J230630.03+101821.0      ATLAS                                                                   No   
ATLAS18taz                     SN 2018epx  2018-08-05.60 23$29$53.22 +27$22$40.90 0.02382 15.9 ---   16.5    5.60 Ia        WISEA J232953.27+272244.2      ATLAS                                                                   Yes  
ATLAS18tco                     SN 2018ero  2018-08-06.47 20$08$41.22 +03$16$17.60 0.06000 17.9 ---   18.0    0.70 Ia        2MFGC 15336                    ATLAS                                                                   No   
ATLAS18tem                     SN 2018exv  2018-08-07.49 23$33$57.44 -26$26$49.28 0.07000 17.9 ---   17.9*  10.50 Ia        WISEA J233357.97-262656.8      ATLAS                                                                   Yes  
MASTER OT J023059.78-172027.1  SN 2018ffj  2018-08-07.57 02$30$59.77 -17$20$26.82 0.23400 17.5 ---   17.7*   8.40 SLSN-I    WISEA J023059.60-172036.3      MASTER                                                                  No   
ATLAS18thq                     SN 2018etj  2018-08-08.29 14$04$23.17 +60$01$27.66 0.04270 17.9 ---   ---    11.00 Ia        MCG +10-20-070                 ATLAS                                                                   No   
ATLAS18tht                     SN 2018etm  2018-08-08.34 16$14$20.68 +03$13$55.08 0.02600 17.1 ---   16.5    3.69 Ia        PSO J243.5854+03.2326          ATLAS                                                                   Yes  
ATLAS18tjv                     SN 2018evd  2018-08-08.51 23$16$51.85 +41$03$33.72 0.05500 17.9 ---   ---     4.00 Ia        WISEA J231651.77+410337.5      ATLAS                                                                   No   
ATLAS18tmf                     SN 2018evy  2018-08-11.38 18$22$38.17 +15$41$47.66 0.01757 15.8 ---   16.8   12.01 II        NGC 6627                       ATLAS                                                                   Yes  
ATLAS18tnd                     SN 2018exb  2018-08-11.42 21$13$08.54 -20$42$38.90 0.04741 17.0 ---   16.3    3.60 Ia        WISEA J211308.37-204239.0      ATLAS                                                                   Yes  
ATLAS18tne                     SN 2018exc  2018-08-11.42 21$00$08.02 -40$21$30.94 0.05700 17.9 15.9  16.2    3.40 Ia        2MFGC 15903                    ATLAS                                                                   Yes  
ZTF18abskoyh                   SN 2018fus  2018-08-11.44 21$02$31.29 -05$37$30.07 0.02500 17.4 ---   17.6*   5.94 II        WISEA J210230.97-053726.0      ZTF                                                                     No   
ATLAS18tpn                     SN 2018fbi  2018-08-12.52 23$59$24.26 +45$54$06.91 0.04900 17.6 16.9* ---    13.60 Ib        WISEA J235924.52+455353.4      ATLAS                                                                   No   
Gaia18cdg                      SN 2018fay  2018-08-12.54 07$17$19.26 +52$18$23.69 0.03100 17.2 ---   ---     5.76 Ia-91T    WISEA J071718.79+521826.3      Gaia                                                                    No   
Gaia18cec                      SN 2018fca  2018-08-12.81 01$38$41.47 -50$24$05.43 0.05000 17.5 ---   17.4    4.10 Ia        WISEA J013841.30-502401.7      Gaia                                                                    No   
ZTF18abmxahs                   SN 2018feb  2018-08-16.16 17$10$11.16 +21$38$56.53 0.01479 14.9 15.2  15.6    2.24 Ia        CGCG 139-041                   ZTF                                                                     Yes  
PS18blk                        SN 2018fop  2018-08-21.56 01$15$18.11 -06$51$32.54 0.02000 17.7 15.5* 15.9    2.90 Ia        WISEA J011517.81-065130.5      Pan-STARRS                                                              Yes  
ATLAS18uaj                     SN 2018fiw  2018-08-21.57 00$15$01.84 +34$48$40.33 0.04779 17.8 ---   ---    10.70 Ia        MRK 0941                       ATLAS                                                                   No   
ZTF18abokyfk                   SN 2018fif  2018-08-22.40 00$09$26.55 +47$21$14.73 0.01724 17.6 17.2* ---    22.20 II        UGC 00085                      ZTF                                                                     No   
MASTER OT J093829.24+761911.4  SN 2018fmf  2018-08-22.46 09$38$29.34 +76$19$11.64 0.00762 15.5 ---   16.7*  19.74 IIP       NGC 2938                       MASTER                                                                  Yes  
ZTF18abqdadp                   SN 2018fng  2018-08-27.23 16$07$03.01 +15$35$44.68 0.03939 17.1 ---   16.7*   9.57 Ia        KUG 1604+157                   ZTF                                                                     Yes  
ZTF18abquyqj                   SN 2018lqy  2018-08-28.39 01$11$23.32 +13$09$36.35 0.01904 17.0 ---   ---     1.10 Ia        WISEA J011123.29+130936.7      ZTF                                                                     No   
ZTF18abpmmpo                   SN 2018fnd  2018-08-29.21 16$47$54.59 +42$58$07.61 0.07500 17.0 ---   ---     2.03 Ia        GALEXMSC J164754.49+425805.9   ZTF                                                                     No   
ZTF18abrytwr                   SN 2018fss  2018-08-30.44 03$06$26.81 +41$12$49.79 0.06000 16.4 ---   ---     0.24 Ia        WISEA J030626.80+411249.9      ZTF                                                                     No   
ATLAS18ude                     SN 2018fqk  2018-08-30.50 22$33$09.02 +04$07$47.03 0.04100 17.3 16.8  17.2*   1.86 Ia        WISEA J223309.02+040747.0      ATLAS                                                                   No   
ZTF18abrzcgl                   SN 2018fsq  2018-08-30.51 07$17$49.85 +18$27$51.69 0.04300 17.5 ---   ---     4.68 Ia        WISEA J071749.82+182756.3      ZTF                                                                     No   
ATLAS18ucs                     SN 2018fpx  2018-08-30.58 03$03$40.13 +45$38$37.48 0.02500 17.6 ---   ---    13.40 II        HFLLZOA G145.82-11.27          ATLAS                                                                   No   
MASTER OT J050321.63-284353.2  SN 2018fqm  2018-08-31.06 05$03$21.63 -28$43$53.20 0.03543 17.5 ---   17.4   15.00 II        WISEA J050321.12-284407.0      MASTER                                                                  No   
ZTF18absbgqd                   SN 2018fvu  2018-08-31.26 20$03$35.79 +66$13$46.48 0.03000 18.0 ---   17.4    0.85 II        PSO J300.8986+66.2297          ZTF                                                                     No   
ATLAS18udf                     SN 2018fql  2018-08-31.45 23$41$16.08 -28$57$44.74 0.05080 17.7 17.5  17.7*   3.30 Ia        2dFGRS S271Z125                ATLAS                                                                   Yes  
ZTF18absgnio                   SN 2018fuu  2018-09-01.26 23$24$56.60 +09$25$52.68 0.06000 17.8 ---   17.2*   0.40 Ia        WISEA J232456.59+092552.5      ZTF                                                                     No   
ATLAS18uef                     SN 2018fru  2018-09-01.27 13$36$03.75 +66$18$04.32 0.01026 17.0 ---   ---     8.52 II        UGC 08604                      ATLAS                                                                   No   
ZTF18absoomk                   SN 2018ghp  2018-09-03.28 00$13$42.06 +27$34$03.45 0.06900 17.8 ---   ---    26.34 Ia        WISEA J001343.83+273351.6      ZTF                                                                     No   
ZTF18abspqsn                   SN 2018gdl  2018-09-03.34 00$41$44.60 +51$37$51.49 0.03400 16.7 ---   ---     8.10 Ia        WISEA J004145.04+513744.5      ZTF                                                                     No   
ATLAS18uoj                     SN 2018fyg  2018-09-05.72 02$45$59.36 +42$32$29.67 0.03864 17.4 ---   ---     5.20 Ia        WISEA J024559.74+423232.3      ATLAS                                                                   No   
ATLAS18ukd                     SN 2018fvr  2018-09-06.24 15$52$22.18 +22$55$56.41 0.05273 17.0 ---   16.6    3.10 Ia        WISEA J155221.97+225555.9      ATLAS                                                                   Yes  
ATLAS18ujx                     SN 2018fvm  2018-09-06.34 20$37$27.79 -37$43$16.93 0.02950 17.8 16.6  17.2    3.12 Ia        WISEA J203727.89-374314.0      ATLAS                                                                   Yes  
ZTF18abtqevs                   SN 2018grt  2018-09-06.36 00$04$36.31 +51$59$37.70 0.04400 17.2 ---   ---     0.84 Ia        WISEA J000436.33+515937.5      ZTF                                                                     No   
ATLAS18ukk                     SN 2018fvy  2018-09-06.49 01$32$16.23 -33$06$05.61 0.03630 17.9 17.0  17.1    9.00 Ia        WISEA J013216.87-330602.3      ATLAS                                                                   Yes  
ATLAS18uke                     SN 2018fvx  2018-09-06.62 05$49$29.40 -19$33$20.88 0.02875 17.8 ---   17.8   38.82 II        ESO 555-G1                     ATLAS                                                                   Yes  
ZTF18abujnlz                   SN 2018ggc  2018-09-08.52 08$38$10.69 +24$53$26.72 0.02862 17.6 ---   ---    16.60 Ia-pec    NGC 2622                       ZTF                                                                     No   
ATLAS18uto                     SN 2018fzw  2018-09-08.60 05$42$48.04 -24$29$34.39 0.04440 17.4 ---   16.9    3.20 Ia        WISEA J054247.77-242934.8      ATLAS                                                                   Yes  
ZTF18abukavn                   SN 2018gep  2018-09-09.16 16$43$48.22 +41$02$43.37 0.03300 15.6 ---   15.8    0.18 Ic-BL     SDSS J164348.23+410243.4       ZTF                                                                     Yes  
ZTF18abucxcj                   SN 2018gho  2018-09-10.22 16$27$21.90 +39$06$33.27 0.03303 18.0 ---   17.6    2.70 IIn       MCG +7-34-36                   ZTF                                                                     No   
ATLAS18vca                     SN 2018geo  2018-09-11.22 16$18$13.84 +39$07$25.74 0.03104 16.6 ---   16.5    0.70 Ia        WISEA J161813.78+390725.0      ATLAS                                                                   Yes  
ZTF18abvglon                   SN 2018ghh  2018-09-11.52 10$14$20.24 +56$19$16.44 0.05000 18.0 ---   ---     9.00 Ia        SDSS J101420.34+561907.4       ZTF                                                                     No   
ATLAS18vio                     SN 2018glu  2018-09-12.69 15$14$11.16 -14$20$58.86 0.02417 17.0 ---   ---     4.68 Ia        MCG -02-39-009                 ATLAS                                                                   No   
MASTER OT J082017.38+205232.2  SN 2018hyw  2018-09-14.05 08$20$17.38 +20$52$32.20 0.01678 15.3 ---   ---    11.53 IIb       UGC 04344                      MASTER                                                                  Yes  
ATLAS18voe                     SN 2018gsk  2018-09-15.63 04$09$11.62 +08$38$51.83 0.01162 16.2 ---   16.3    6.02 Ic        NGC 1517                       ATLAS                                                                   No   
PSP18C                         SN 2018gjx  2018-09-15.82 02$16$15.55 +28$35$28.70 0.00999 15.8 ---   16.9*  30.82 IIb       NGC 0865                       Amateurs (XOSS)                                                         Yes  
ZTF18abykswp                   SN 2018gvl  2018-09-22.51 06$34$10.85 +52$07$47.28 0.03580 17.7 ---   ---    11.20 Ia        UGC 03488                      ZTF                                                                     No   
ZTF18abywcnl                   SN 2018gui  2018-09-24.20 19$40$06.78 +66$53$05.27 0.02800 17.1 16.4* ---    10.92 Ia        WISEA J194004.94+665306.5      ZTF                                                                     Yes  
ZTF18abzrgim                   SN 2018gvt  2018-09-27.26 23$07$32.54 +23$00$20.93 0.02082 17.7 ---   ---    28.20 II        NGC 7489                       ZTF                                                                     No   
2018gwo                        SN 2018gwo  2018-09-28.11 12$08$38.91 +68$46$44.99 0.00744 16.4 ---   ---    54.83 Ic        NGC 4128                       Amateurs (P. Wiggins)                                                   No   
Gaia18cwl                      SN 2018hbz  2018-10-03.19 11$23$53.50 +58$08$34.30 0.03900 17.4 ---   17.1*   6.00 Ia        2MASS J11235298+5808385        Gaia                                                                    No   
ATLAS18vyv                     SN 2018hcr  2018-10-03.42 22$25$59.41 +03$27$29.84 0.04000 17.1 ---   17.1    8.70 Ia        WISEA J222558.98+032735.8      ATLAS                                                                   Yes  
ATLAS18wcg                     SN 2018hee  2018-10-07.60 03$38$40.32 +07$39$49.43 0.03426 17.4 ---   17.2*   6.90 Ia        WISEA J033839.99+073954.1      ATLAS                                                                   Yes  
Gaia18cyh                      SN 2018hfc  2018-10-07.94 11$01$58.58 +45$13$39.14 0.02000 17.8 16.6  ---     4.70 IIP       UGC 06103                      Gaia                                                                    No   
ZTF18acarupz                   SN 2018htw  2018-10-09.16 22$08$49.70 +38$09$04.93 0.02000 16.0 15.8* 16.2   15.20 Ia        2MASS J22085077+3809015        ZTF                                                                     No   
Gaia18czg                      SN 2018hib  2018-10-10.86 02$56$21.27 -32$11$08.77 0.01629 17.2 ---   15.4    3.48 Ia        ESO 417- G 006                 Gaia                                                                    Yes  
ATLAS18wrh                     SN 2018hhn  2018-10-13.86 22$52$32.06 +11$40$26.70 0.02882 16.1 ---   16.8   44.53 Ia        UGC 12222                      ATLAS                                                                   Yes  
ATLAS18wtl                     SN 2018hjn  2018-10-14.61 05$00$46.12 -29$51$31.98 0.02081 17.7 ---   15.5    8.10 Ia        ESO 422- G 020                 ATLAS                                                                   Yes  
kait-18av                      SN 2018hle  2018-10-17.48 03$39$28.10 -13$07$01.92 0.01386 17.5 ---   17.6*  16.57 II        IC 0340                        LOSS                                                                    No   
ATLAS18xlv                     SN 2018hls  2018-10-17.62 08$15$43.61 +58$18$53.41 0.02705 17.7 ---   ---    24.20 Ia        UGC 04289                      ATLAS                                                                   No   
ATLAS18xos                     SN 2018hmx  2018-10-17.64 08$33$39.34 +55$35$53.10 0.03728 17.2 ---   15.9*  25.32 IIP       CGCG 263-047                   ATLAS                                                                   Yes  
PTSS-18jmj                     SN 2018hlr  2018-10-18.45 18$20$33.17 +41$58$04.41 0.05900 17.5 ---   ---     4.14 Ia-91T    PSO J275.1394+41.9686          PTSS                                                                    No   
Gaia18dcg                      SN 2018hmk  2018-10-18.64 18$28$08.12 +34$18$15.74 0.02273 17.6 ---   ---     6.40 Ib        NGC 6640                       Gaia                                                                    No   
Gaia18dcj                      SN 2018hmn  2018-10-19.52 11$26$40.21 +22$17$03.34 0.04300 17.2 ---   ---    13.08 Ia-91T    SDSS J112639.33+221708.1       Gaia                                                                    No   
ATLAS18xtq                     SN 2018hoa  2018-10-21.38 23$37$12.10 +40$43$18.39 0.01100 18.0 ---   ---     1.80 IIb       WISEA J233712.17+404316.8      ATLAS                                                                   No   
2018hmy                        SN 2018hmy  2018-10-21.65 08$31$36.39 -59$47$08.80 0.02156 16.8 ---   16.0   20.14 Ia        ESO 124- G 018                 Amateurs (S. Parker)                                                    No   
ATLAS18xst                     SN 2018hnw  2018-10-22.28 20$14$37.52 -19$21$01.63 0.02800 17.8 ---   17.7*  11.40 Ib/c      ESO 596- G 008                 ATLAS                                                                   No   
2018hna                        SN 2018hna  2018-10-22.81 12$26$12.05 +58$18$51.10 0.00241 13.7 ---   14.7   43.14 II        UGC 07534                      Amateurs (K. Itagaki)                                                   Yes  
ATLAS18xyr                     SN 2018hom  2018-10-24.43 22$59$22.97 +08$45$05.07 0.03620 16.6 ---   17.1    0.70 Ic-BL     WISEA J225922.95+084504.6      ATLAS                                                                   Yes  
ATLAS18xye                     SN 2018hoi  2018-10-25.19 17$06$49.11 +42$25$24.73 0.03903 17.1 ---   16.5    7.66 Ia        ARK 515                        ATLAS                                                                   No   
ATLAS18yaz                     SN 2018hpb  2018-10-25.37 22$01$34.52 -17$27$45.22 0.01770 16.6 16.4* 16.6    3.00 IIn       WISEA J220134.68-172746.5      ATLAS                                                                   Yes  
ATLAS18xzc                     SN 2018how  2018-10-26.37 23$26$12.72 -25$44$24.32 0.05130 17.2 ---   17.2    0.99 Ia        WISEA J232612.73-254423.8      ATLAS                                                                   Yes  
SNhunt395                      SN 2018hqm  2018-10-28.18 22$47$37.56 +39$52$50.16 0.01718 17.1 ---   17.6*   6.36 IIn       UGC 12188                      CRTS                                                                    No   
Gaia18dfg                      SN 2018hqt  2018-10-28.67 14$02$54.29 +73$04$57.78 0.03013 17.1 ---   ---     6.85 II        UGC 08992                      Gaia                                                                    No   
ZTF18acbujhw                   SN 2018hrt  2018-10-31.26 02$38$27.85 +29$45$32.44 0.01696 15.6 ---   16.7*   6.31 Ia        UGC 02122                      ZTF                                                                     Yes  
ZTF18acbvgqw                   SN 2018htt  2018-10-31.35 03$06$02.90 -15$36$41.69 0.00867 15.1 ---   14.0    2.10 Ia        NGC 1209                       ZTF                                                                     Yes  
ZTF18acbvnen                   SN 2018hrr  2018-10-31.38 07$03$44.44 +59$32$41.40 0.04000 17.0 ---   ---     3.42 Ia        WISEA J070344.86+593242.4      ZTF                                                                     No   
ZTF18acaqcdg                   SN 2018hva  2018-11-01.09 18$38$52.62 +40$40$58.41 0.05000 17.7 ---   17.9*   3.78 Ia        WISEA J183852.81+404101.2      ZTF                                                                     No   
ZTF18acbwtng                   SN 2018hug  2018-11-01.12 21$18$50.62 +02$15$42.19 0.01821 17.9 ---   ---     1.40 II        MRK 0513                       ZTF                                                                     No   
ZTF18acbxsge                   SN 2018huw  2018-11-01.24 00$39$12.22 -05$12$02.50 0.02500 17.7 16.5  16.6    1.00 Ia        WISEA J003912.28-051201.9      ZTF                                                                     Yes  
ZTF18acbwarv                   SN 2018htu  2018-11-01.46 10$47$35.24 +41$42$53.63 0.06454 18.0 ---   ---     3.30 Ia        WISEA J104734.98+414251.5      ZTF                                                                     No   
ZTF18acbzpxx                   SN 2018huy  2018-11-01.51 08$32$44.01 +31$11$00.49 0.08835 18.0 ---   ---     1.50 Ia        WISEA J083244.04+311058.6      ZTF                                                                     No   
ATLAS18ygk                     SN 2018htq  2018-11-02.28 21$02$29.67 -06$38$59.35 0.04000 17.2 ---   16.4    0.36 Ia        WISEA J210229.63-063858.5      ATLAS                                                                   Yes  
ATLAS18yff                     SN 2018hti  2018-11-02.51 03$40$53.75 +11$46$37.29 0.06300 17.1 ---   16.8    0.46 SLSN-I    PSO J055.2239+11.7769          ATLAS                                                                   Yes  
ZTF18acchzkf                   SN 2018iet  2018-11-03.19 00$56$21.62 -02$30$13.54 0.06000 18.0 ---   17.9*   1.60 Ia        WISEA J005621.64-023011.9      ZTF                                                                     No   
2018htf                        SN 2018htf  2018-11-03.24 03$00$35.00 +11$50$39.40 0.02597 16.6 ---   17.3    5.40 II        NGC 1166                       Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes  
ZTF18acckoil                   SN 2018hyy  2018-11-03.34 02$31$55.41 +03$07$33.75 0.03211 17.5 ---   17.0    2.80 Ia        WISEA J023155.28+030731.7      ZTF                                                                     No   
ATLAS18wuc                     SN 2018hju  2018-11-03.64 23$55$25.88 +47$11$32.56 0.04100 17.5 16.8  ---     9.40 Ia        WISEA J235526.18+471141.4      ATLAS                                                                   No   
ZTF18accpjkb                   SN 2018igw  2018-11-04.14 21$14$20.07 +21$32$36.79 0.04610 17.8 ---   17.5*   0.70 Ia        II Zw 109                      ZTF                                                                     No   
ZTF18accndxn                   SN 2018igt  2018-11-04.51 13$04$28.98 +79$03$02.06 0.03200 17.5 ---   ---     2.04 Ia        WISEA J130429.75+790302.7      ZTF                                                                     No   
ATLAS18yip                     SN 2018ids  2018-11-05.30 21$16$11.36 +11$56$46.45 0.03600 17.4 ---   16.5    1.14 Ia        WISEA J211611.13+115646.7      ATLAS                                                                   Yes  
ATLAS18yia                     SN 2018hzd  2018-11-05.38 23$37$00.96 +21$25$53.08 0.05656 18.0 ---   17.8*  46.20 Ia        WISEA J233700.46+212507.4      ATLAS                                                                   No   
ATLAS18yik                     SN 2018hzh  2018-11-05.53 04$07$12.87 -37$03$09.83 0.03500 17.8 ---   16.9    8.80 Ia        GALEXASC J040712.14-370303.8   ATLAS                                                                   Yes  
ZTF18acdwazf                   SN 2018iso  2018-11-05.53 12$27$16.63 +35$48$02.26 0.03320 16.6 ---   16.9*   5.00 Ia        SDSS J122717.03+354802.9       ZTF                                                                     Yes  
ZTF18acehilk                   SN 2018ikg  2018-11-07.14 23$08$16.08 +22$42$43.78 0.03518 17.1 ---   17.7    1.90 Ia        WISEA J230815.98+224245.1      ZTF                                                                     No   
ATLAS18yrh                     SN 2018ihm  2018-11-09.24 18$44$14.01 +32$07$39.18 0.05500 17.7 ---   ---     4.70 IIn       WISEA J184413.66+320740.7      ATLAS                                                                   No   
ATLAS18yrw                     SN 2018ihs  2018-11-09.47 02$28$13.65 +26$03$36.65 0.02900 16.7 ---   17.7    5.01 Ia        2MFGC 01926                    ATLAS                                                                   Yes  
ATLAS18zek                     SN 2018ilu  2018-11-12.36 23$33$20.98 +04$48$34.66 0.01790 15.5 ---   15.4    6.30 Ia        WISEA J233320.81+044840.0      ATLAS                                                                   Yes  
2018imd                        SN 2018imd  2018-11-14.86 12$48$24.95 -05$47$39.20 0.00414 15.5 ---   16.6* 164.79 Ia        NGC 4697                       Amateurs (K. Itagaki)                                                   Yes  
2018imf                        SN 2018imf  2018-11-14.86 12$42$41.39 +13$15$55.00 0.00401 15.8 ---   17.7*  11.70 IIP       VCC 1931                       Amateurs (K. Itagaki)                                                   Yes  
ZTF18acnbgrb                   SN 2018inf  2018-11-15.51 13$31$56.10 +44$08$21.69 0.03353 17.7 ---   ---     4.20 Ia        MCG +07-28-026                 ZTF                                                                     No   
ZTF18acnbgpw                   SN 2018iqo  2018-11-15.51 13$37$48.81 +41$21$52.19 0.05500 18.0 ---   16.8*   0.70 Ia-91T    SDSS J133748.83+412152.8       ZTF                                                                     No   
ZTF18acpfwmm                   SN 2018iui  2018-11-18.51 07$31$12.54 +53$41$53.62 0.04930 18.0 ---   17.6    1.60 Ia        WISEA J073112.64+534152.3      ZTF                                                                     Yes  
MASTER OT J115627.11+034613.1  SN 2018iqy  2018-11-19.04 11$56$27.11 +03$46$13.10 0.02243 16.7 ---   16.6*  20.11 Ia        CGCG 041-009                   MASTER                                                                  No   
2018isq                        SN 2018isq  2018-11-20.29 03$16$50.60 +80$47$04.50 0.00781 15.6 ---   16.5   34.22 Ia        NGC 1184                       Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes  
ZTF18acrdciw                   SN 2018jai  2018-11-20.36 07$53$48.79 +02$25$07.74 0.05000 18.0 ---   18.0*   1.90 Ia-pec    2MFGC 06264                    ZTF                                                                     No   
ZTF18acqphpd                   SN 2018jaw  2018-11-20.50 12$54$04.11 +13$32$47.85 0.03700 17.8 ---   ---     3.00 Ic        WISEA J125404.15+133244.9      ZTF                                                                     No   
ZTF18acqpobb                   SN 2018jax  2018-11-20.51 13$45$57.84 +28$47$45.27 0.03500 16.2 ---   16.5    3.00 Ia-91T    SDSS J134558.03+284746.6       ZTF                                                                     Yes  
ZTF18acqpqph                   SN 2018jaz  2018-11-20.51 13$39$20.09 +34$41$19.71 0.02316 16.1 ---   15.8*   3.10 Ia        WISEA J133920.11+344116.9      ZTF                                                                     Yes  
ZTF18acqxcga                   SN 2018izd  2018-11-21.36 07$02$54.63 +33$50$15.37 0.03000 16.6 ---   16.5    1.05 Ia        PSO J105.7276+33.8378          ZTF                                                                     No   
ZTF18acqwdla                   SN 2018iuq  2018-11-21.37 07$05$53.44 +12$53$34.69 0.02800 17.4 ---   17.0*   3.10 IIb       WISEA J070553.39+125332.2      ZTF                                                                     No   
ZTF18acqqyah                   SN 2018iuu  2018-11-21.43 11$27$21.21 +59$37$48.26 0.01706 15.3 ---   15.4   19.59 Ia        UGC 06452                      ZTF                                                                     Yes  
DLT18aq                        SN 2018ivc  2018-11-24.07 02$42$41.29 -00$00$31.71 0.00379 13.2 14.0* 14.2   18.28 II        MESSIER 077                    DLT40                                                                   No   
2018jag                        SN 2018jag  2018-11-25.44 01$03$48.31 +10$35$32.50 0.03983 17.9 ---   18.0*  30.48 Ia-91bg   MCG +2-3-30                    TNTS                                                                    No   
ZTF18acrdmmw                   SN 2018jfb  2018-11-25.48 11$27$27.26 +33$37$02.35 0.04979 17.2 ---   17.4    8.74 Ia        KUG 1124+338                   ZTF                                                                     No   
ATLAS18zmv                     SN 2018jao  2018-11-26.26 21$50$11.26 -03$41$32.58 0.02800 17.7 ---   16.0   11.28 Ia-91T    WISEA J215010.55-034127.6      ATLAS                                                                   Yes  
ZTF18acnbpkq                   SN 2018jbl  2018-11-26.51 13$10$42.31 +12$40$37.09 0.03586 17.9 ---   ---    11.40 Ia        WISEA J131042.96+124031.5      ZTF                                                                     No   
ATLAS18zoa                     SN 2018jft  2018-11-28.26 22$30$12.02 +38$48$59.39 0.05000 17.8 ---   17.6    3.30 II        WISEA J223012.21+384858.0      ATLAS                                                                   No   
ZTF18acrtvmm                   SN 2018jfp  2018-11-28.34 03$17$56.27 -00$10$10.94 0.02279 17.9 ---   17.6*  12.10 II        NGC 1280                       ZTF                                                                     Yes  
ZTF18acrxppd                   SN 2018jfn  2018-11-28.46 10$26$03.40 +64$50$12.01 0.03679 18.0 ---   16.8    1.80 Ia        WISEA J102603.48+645010.3      ZTF                                                                     Yes  
ZTF18acrnfww                   SN 2018jof  2018-11-28.52 12$04$17.11 +38$59$56.29 0.06468 17.6 ---   17.7    5.10 Ia        WISEA J120417.20+390001.4      ZTF                                                                     No   
OGLE18jhf                      SN 2018jhf  2018-11-29.06 00$35$54.72 -75$38$15.70 0.05767 18.0 ---   17.7    0.40 Ia-91T    WISEA J003554.75-753815.2      OGLE                                                                    Yes  
ATLAS18zro                     SN 2018jkb  2018-12-02.40 02$21$09.81 -04$04$23.68 0.02100 17.1 ---   17.1   36.66 II        GALEXASC J022111.99-040443.2   ATLAS                                                                   Yes  
ZTF18acsovsw                   SN 2018jny  2018-12-03.46 09$24$37.74 +25$23$42.36 0.03280 16.9 ---   16.9   11.70 Ia        SDSS J092438.14+252352.7       ZTF                                                                     Yes  
ZTF18acslpba                   SN 2018jpn  2018-12-04.21 02$44$08.21 -09$27$06.01 0.02931 16.9 ---   17.1    3.64 Ia        NGC 1078                       ZTF                                                                     Yes  
ZTF18acszaiy                   SN 2018jpq  2018-12-04.22 02$29$14.69 -05$36$11.78 0.03000 17.8 ---   17.9    2.30 II        LCSB S0395P                    ZTF                                                                     No   
ATLAS18baiw                    SN 2018jnc  2018-12-06.63 11$02$24.54 -06$42$06.56 0.03059 16.8 ---   16.9    1.08 Ia        LCRS B105952.8-062557          ATLAS                                                                   Yes  
2018jmo                        SN 2018jmo  2018-12-06.63 06$51$20.47 +45$38$41.10 0.02000 16.8 ---   17.0   33.66 Ia        2MASX J06512361+4538445        TNTS                                                                    Yes  
Gaia18dsz                      SN 2018jqp  2018-12-08.22 14$56$30.72 +23$50$01.68 0.03503 17.8 ---   ---     5.80 Ia        2MASX J14563114+2350039        Gaia                                                                    No   
MASTER OT J065447.10-593010.8  SN 2018jmt  2018-12-08.27 06$54$47.10 -59$30$10.80 0.03600 16.5 ---   16.9    8.04 Ibn       WISEA J065446.43-593016.0      MASTER                                                                  Yes  
ZTF18acusueb                   SN 2018kfs  2018-12-09.55 15$21$28.85 +15$08$20.59 0.02242 16.3 ---   ---     5.74 Ia        CGCG 106-033                   ZTF                                                                     No   
ATLAS18bbgh                    SN 2018jpl  2018-12-09.61 13$44$22.05 +14$19$32.04 0.04101 17.7 ---   ---    12.70 Ia        CGCG 102-047                   ATLAS                                                                   No   
ZTF18acwyqeg                   SN 2018khk  2018-12-10.49 13$46$19.29 +14$10$51.75 0.05992 17.8 ---   ---     2.70 Ia        WISEA J134619.48+141050.7      ZTF                                                                     No   
ZTF18acyarki                   SN 2018kbh  2018-12-10.51 14$57$09.30 +52$20$51.45 0.02609 17.7 ---   16.9   18.70 Ia        UGC 09629                      ZTF                                                                     Yes  
ZTF18acusrws                   SN 2018kdx  2018-12-12.51 12$08$03.34 +39$14$42.38 0.03712 17.6 ---   16.8   11.70 Ia        SDSS J120802.48+391436.2       ZTF                                                                     Yes  
ATLAS18bbtc                    SN 2018jsn  2018-12-12.64 11$59$56.99 -00$33$01.33 0.02176 17.7 ---   17.4*  13.40 II        CGCG 013-032                   ATLAS                                                                   No   
ZTF18acvwbos                   SN 2018kbe  2018-12-13.51 14$16$27.52 +65$31$30.58 0.03000 17.6 ---   17.3    0.90 Ia        WISEA J141627.51+653131.5      ZTF                                                                     No   
ZTF18acvwchp                   SN 2018kbd  2018-12-13.51 14$05$32.28 +55$18$36.69 0.05143 17.7 ---   17.5*   5.10 Ia        SDSS J140532.61+551840.8       ZTF                                                                     No   
Gaia18dwa                      SN 2018kfn  2018-12-17.15 16$02$42.47 +15$14$11.26 0.01538 17.4 ---   17.3    2.89 II        KUG 1600+153                   Gaia                                                                    No   
MASTER OT J152618.28+085709.2  SN 2018kji  2018-12-17.15 15$26$18.28 +08$57$09.20 0.03574 16.7 ---   16.7   15.10 Ia        WISEA J152618.95+085721.7      MASTER                                                                  Yes  
ATLAS18bbvf                    SN 2018kax  2018-12-17.37 03$28$52.23 -21$53$20.23 0.05110 17.6 ---   17.5    2.30 Ia-91T    WISEA J032852.05-215319.4      ATLAS                                                                   Yes  
ATLAS18bcat                    SN 2018kgk  2018-12-18.64 13$49$37.71 -06$06$22.28 0.03593 17.7 ---   17.9*   6.80 Ia        LCRS B134701.3-055131          ATLAS                                                                   No   
ZTF18acwwowy                   SN 2018kxz  2018-12-19.55 12$02$18.66 +59$15$24.13 0.05506 17.5 ---   17.6    5.50 Ia        WISEA J120219.32+591522.2      ZTF                                                                     No   
ZTF18aczeesl                   SN 2018kmu  2018-12-20.47 14$41$32.92 +48$12$14.42 0.01800 16.4 ---   16.5    0.90 Ia        SDSS J144132.85+481214.9       ZTF                                                                     Yes  
ATLAS18bcdi                    SN 2018kut  2018-12-21.62 10$26$32.78 -25$29$31.68 0.03569 17.6 ---   17.2    0.90 Ia        ESO 500- G 039                 ATLAS                                                                   Yes  
ZTF18aczotxi                   SN 2018ldi  2018-12-22.12 00$55$26.43 -12$08$45.85 0.07000 17.9 ---   17.1*   2.70 Ia        WISEA J005526.20-120844.9      ZTF                                                                     No   
ZTF18aczrafz                   SN 2018kss  2018-12-22.32 06$46$23.86 +43$49$27.78 0.02101 17.9 ---   16.4    2.20 Ia        UGC 03535                      ZTF                                                                     Yes  
ATLAS18bcde                    SN 2018kpo  2018-12-24.37 03$40$43.05 -06$25$24.14 0.01749 16.9 ---   17.6   29.54 II        MCG -01-10-019                 ATLAS                                                                   Yes  
ZTF18adalarn                   SN 2018las  2018-12-24.50 10$59$52.22 +19$47$41.81 0.02745 17.8 ---   17.6*   0.70 Ia-pec    WISEA J105952.23+194741.7      ZTF                                                                     Yes  
ZTF18acwyvet                   SN 2018ktv  2018-12-24.53 16$32$03.76 +39$36$29.96 0.02814 17.0 ---   ---     2.00 IIL       WISEA J163203.83+393631.7      ZTF                                                                     No   
ATLAS18bchg                    SN 2018kyi  2018-12-27.45 07$07$09.50 +26$19$29.73 0.02140 16.6 ---   16.7    0.70 Ia        WISEA J070709.55+261930.2      ATLAS                                                                   Yes  
2018kzc                        SN 2018kzc  2018-12-27.96 06$28$58.25 +38$43$31.00 0.03780 17.5 ---   17.1    6.70 Ia        WISEA J062858.80+384334.1      Amateurs (PIKA)                                                         No   
MASTER OT J060925.17-473248.6  AT 2018lra  2018-12-29.34 06$09$25.17 -47$32$48.60 0.02800 17.9 ---   16.9    0.84 Ia        WISEA J060925.27-473249.6      MASTER                                                                  No   
CSNS-18of                      SN 2018lcd  2018-12-29.68 01$51$10.81 -03$29$26.87 0.01693 16.4 ---   16.6   30.75 II        MCG -01-05-042                 Amateurs (Corona Borealis Observatory Supernova Survey)                 Yes  
ZTF18adasisj                   SN 2018liq  2018-12-30.21 04$50$28.00 +08$47$51.97 0.03400 17.3 ---   17.6    6.30 Ic        WISEA J045028.05+084757.7      ZTF                                                                     No   
MASTER OT J070634.76+635056.9  SN 2018lkg  2018-12-30.79 07$06$34.76 +63$50$56.90 0.01422 15.7 ---   16.9    0.94 IIn       UGC 03660                      MASTER                                                                  Yes  
ATLAS19aaw                     AT 2019bm   2019-01-02.59 11$57$16.34 +36$24$58.71 0.02100 15.8 ---   15.7   40.48 Ia        UGC 06929                      ATLAS                                                                   Yes  
ZTF19aabyheu                   SN 2019kf   2019-01-08.45 10$27$17.43 +26$31$59.11 0.02104 17.9 ---   16.4    3.50 Ia        2MFGC 08107                    ZTF                                                                     Yes  
ZTF19aabyppp                   SN 2019kg   2019-01-08.47 11$42$45.75 +21$42$53.50 0.03700 16.7 ---   16.9    0.30 Ia        WISEA J114245.72+214253.3      ZTF                                                                     Yes  
ZTF19aadgimr                   SN 2019qt   2019-01-08.51 14$59$10.65 +43$49$11.64 0.03500 16.5 ---   16.4    5.70 IIn       GALEXASC J145910.42+434905.0   ZTF                                                                     Yes  
ZTF19aadnxgj                   SN 2019vv   2019-01-09.54 15$34$03.62 +02$12$39.78 0.03422 17.7 ---   16.9    4.10 Ia        CGCG 022-015                   ZTF                                                                     Yes  
2019np                         SN 2019np   2019-01-09.66 10$29$21.96 +29$30$38.40 0.00452 13.0 ---   13.5   72.78 Ia        NGC 3254                       Amateurs (K. Itagaki)                                                   Yes  
ATLAS19bat                     SN 2019pe   2019-01-10.63 16$01$21.05 +15$26$39.76 0.03000 17.4 ---   16.7    1.56 Ia        GALEXASC J160121.06+152641.3   ATLAS                                                                   Yes  
ATLAS19bdm                     SN 2019rg   2019-01-11.21 23$02$55.20 +08$24$09.95 0.02150 16.0 ---   ---     1.50 Ia        WISEA J230255.31+082411.0      ATLAS                                                                   No   
ATLAS19bdc                     SN 2019rf   2019-01-11.33 03$12$13.52 +67$24$35.05 0.01055 17.3 ---   ---    27.71 SN        WISEA J031209.43+672421.6      ATLAS                                                                   No   
ZTF19aadnxat                   SN 2019vu   2019-01-11.51 14$02$19.89 +59$25$12.14 0.03208 16.6 ---   16.5   11.47 Ia        MCG +10-20-065                 ZTF                                                                     Yes  
ATLAS19bdy                     SN 2019ro   2019-01-11.59 11$59$34.01 +57$19$43.89 0.04300 16.9 ---   16.5   27.30 Ia        WISEA J115932.93+571916.7      ATLAS                                                                   Yes  
ATLAS19bdu                     SN 2019rn   2019-01-12.30 02$17$59.60 +14$32$00.41 0.01306 16.2 ---   17.0   38.20 IIb       NGC 0877                       ATLAS                                                                   Yes  
ATLAS19bfd                     SN 2019rx   2019-01-13.37 05$21$59.58 -07$11$24.54 0.03688 17.7 ---   17.0   11.40 Ia        WISEA J052200.10-071132.9      ATLAS                                                                   Yes  
ATLAS19bqg                     SN 2019va   2019-01-16.05 13$35$14.68 +44$45$58.67 0.00880 16.1 ---   16.5   23.80 IIP       UGC 08577                      ATLAS                                                                   Yes  
2019uo                         SN 2019uo   2019-01-17.79 12$02$36.56 +41$03$42.30 0.02046 16.5 ---   17.1*  27.22 Ibn       UGC 07020                      Amateurs (K. Itagaki)                                                   No   
ZTF19aadolpe                   SN 2019yb   2019-01-19.52 11$00$37.86 +30$30$45.27 0.05500 17.8 ---   18.0    2.20 Ia        SDSS J110037.80+303043.1       ZTF                                                                     Yes  
ZTF19aadoocn                   SN 2019xa   2019-01-19.54 11$56$28.23 +20$00$38.82 0.04118 17.8 ---   16.8    2.10 Ia        WISEA J115628.19+200036.6      ZTF                                                                     Yes  
ZTF19aadtqcd                   SN 2019aai  2019-01-20.51 16$32$20.73 +19$50$24.65 0.00791 17.8 ---   ---    48.90 II        NGC 6181                       ZTF                                                                     No   
ATLAS19buw                     SN 2019yz   2019-01-20.51 15$41$57.30 +00$42$39.41 0.00639 15.9 ---   16.7   34.18 Ic        UGC 09977                      ATLAS                                                                   Yes  
MASTER OT J140216.0-533228.8   ---         2019-01-21.09 14$02$16.00 -53$32$28.80 0.01257 16.4 ---   16.7   20.40 Ia        ESO 174- G 005                 MASTER                                                                  Yes  
2019yc                         SN 2019yc   2019-01-22.46 00$39$35.00 +00$52$04.70 0.01458 16.7 ---   16.7   29.21 IIb       NGC 0201                       Amateurs (K. Itagaki)                                                   Yes  
ZTF19aadypig                   SN 2019aah  2019-01-22.54 15$01$30.71 +04$52$41.82 0.03000 17.6 ---   17.5    2.60 II        WISEA J150130.52+045242.4      ZTF                                                                     Yes  
ATLAS19bvw                     SN 2019aax  2019-01-24.51 12$17$05.63 -26$37$44.95 0.01345 16.6 ---   17.6   20.27 II        WISEA J121706.47-263726.0      ATLAS                                                                   Yes  
ZTF19aadwtoe                   SN 2019abb  2019-01-25.19 07$54$17.26 +14$16$22.63 0.01530 17.9 ---   ---     3.00 Ic        CGCG 058-066                   ZTF                                                                     No   
ZTF19aafmvdb                   SN 2019ahs  2019-01-26.48 12$01$42.92 +20$24$13.69 0.02297 16.3 ---   16.3   14.90 Ia        WISEA J120141.91+202418.4      ZTF                                                                     Yes  
ZTF19aafncsv                   SN 2019agm  2019-01-28.50 16$36$45.60 +18$41$14.82 0.03700 17.4 ---   17.3*   5.80 Ia        WISEA J163645.36+184118.5      ZTF                                                                     Yes  
ZTF19aafnecv                   SN 2019ago  2019-01-28.50 17$01$04.34 +25$52$11.69 0.03862 17.3 ---   ---     4.17 Ia        WISEA J170104.48+255208.1      ZTF                                                                     No   
ATLAS19cas                     SN 2019ahg  2019-01-29.59 13$31$48.00 -02$36$31.00 0.02025 17.9 ---   17.9*  14.30 Ic        IC 0893                        ATLAS                                                                   No   
PSP19A                         SN 2019aik  2019-01-30.92 10$37$38.36 +37$27$29.70 0.02314 15.6 ---   15.9   10.81 Ia        NGC 3304                       Amateurs (XOSS)                                                         Yes  
ATLAS19cdg                     SN 2019ako  2019-02-01.34 06$13$56.29 -38$02$23.82 0.02900 17.0 ---   16.9    6.80 Ia        WISEA J061356.56-380229.0      ATLAS                                                                   Yes  
ATLAS19djs                     SN 2019ayb  2019-02-01.61 18$01$04.18 +30$27$42.07 0.02600 16.9 ---   ---     2.60 Ia        WISEA J180104.03+302740.4      ATLAS                                                                   No   
ATLAS19cdi                     SN 2019akq  2019-02-03.30 04$26$49.33 +29$57$06.30 0.01746 16.4 ---   16.9   16.35 Ia        UGC 03044                      ATLAS                                                                   Yes  
PS19mp                         SN 2019apd  2019-02-05.60 13$15$48.70 -24$15$23.56 0.03293 17.2 ---   16.8    5.77 Ia        ESO 508- G 032                 Pan-STARRS                                                              Yes  
ZTF19aahsnmq                   SN 2019aux  2019-02-08.17 07$24$24.65 +42$03$59.65 0.07084 18.0 ---   ---    29.90 Ia        WISEA J072424.96+420330.0      ZTF                                                                     No   
ZTF19aahulyd                   SN 2019ava  2019-02-08.22 07$32$58.88 +58$16$44.04 0.03981 16.8 ---   ---     7.56 Ia        KUG 0728+583                   ZTF                                                                     No   
ZTF19aaileug                   SN 2019avh  2019-02-08.41 10$01$58.87 +43$21$34.47 0.06275 17.3 ---   ---     4.50 Ia        WISEA J100158.70+432138.8      ZTF                                                                     No   
ZTF19aailexm                   SN 2019avi  2019-02-08.41 10$01$32.03 +39$15$34.50 0.06304 17.9 ---   ---     1.70 Ia        WISEA J100132.01+391536.2      ZTF                                                                     No   
ZTF19aahjhoy                   SN 2019arb  2019-02-08.46 12$19$31.22 +49$48$50.97 0.01365 16.6 ---   16.8   10.11 Ia        UGC 07367                      ZTF                                                                     No   
ZTF19aailqli                   SN 2019avp  2019-02-08.48 13$21$19.47 +52$46$42.80 0.05800 17.9 ---   ---     2.40 Ia        SDSS J132119.33+524644.8       ZTF                                                                     No   
ATLAS19den                     SN 2019aqn  2019-02-08.64 15$33$36.04 +01$23$35.89 0.03751 17.7 ---   17.4    4.50 II        WISEA J153336.01+012340.3      ATLAS                                                                   No   
ATLAS19djq                     SN 2019aya  2019-02-09.00 04$19$58.08 -07$15$24.34 0.03242 17.4 ---   16.7*  18.90 Ia-91T    WISEA J041958.36-071542.2      ATLAS                                                                   Yes  
ATLAS19dga                     SN 2019ata  2019-02-09.49 10$14$10.79 -35$09$39.02 0.02976 17.5 ---   16.9   19.60 Ia        2MASX J10141233-3509367        ATLAS                                                                   Yes  
ZTF19aakiwxx                   SN 2019avx  2019-02-12.46 13$16$16.24 +62$32$51.51 0.04123 17.8 ---   ---     5.80 Ia        MSPM 00829                     ZTF                                                                     Yes  
ZTF19aakjfaz                   SN 2019bgg  2019-02-12.53 17$49$22.51 +44$31$05.74 0.04000 17.6 ---   ---     1.90 Ia        WISEA J174922.51+443103.9      ZTF                                                                     No   
ATLAS19djo                     SN 2019axz  2019-02-17.61 14$30$16.70 -43$33$41.09 0.01487 17.7 ---   17.3   14.40 II        ESO 272- G 011                 ATLAS                                                                   No   
ZTF19aakkuqb                   SN 2019baw  2019-02-20.15 01$45$15.36 +32$03$41.82 0.03594 17.1 ---   16.4    0.83 Ia        UGC 01227                      ZTF                                                                     Yes  
ZTF19aaklquv                   SN 2019bak  2019-02-20.36 10$13$31.91 +29$33$06.62 0.04857 17.9 ---   17.3*   2.60 Ia        WISEA J101331.71+293304.9      ZTF                                                                     Yes  
ZTF19aaknate                   SN 2019bao  2019-02-24.24 10$29$18.52 +06$07$21.83 0.01189 17.2 ---   17.4   49.17 IIb       UGC 05687                      ZTF                                                                     Yes  
ZTF19aalbrgu                   SN 2019cmv  2019-02-24.92 18$57$52.99 +45$35$24.00 0.09700 17.9 ---   17.6*  10.40 SLSN-II   WISEA J185753.28+453533.8      ZTF                                                                     No   
ATLAS19dkv                     SN 2019bco  2019-02-25.24 03$51$20.68 -18$18$49.61 0.02743 17.8 ---   16.9*  15.70 Ia        ESO 549- G 029                 ATLAS                                                                   Yes  
ATLAS19dla                     SN 2019bcs  2019-02-25.29 05$01$33.54 -14$15$58.51 0.02600 17.7 ---   17.2    1.38 II        WISEA J050133.51-141557.1      ATLAS                                                                   Yes  
MASTER OT J093137.72+411921.31 SN 2019bic  2019-02-27.01 09$31$37.72 +41$19$21.31 0.03517 16.5 ---   17.6*  22.08 Ia        UGC 05072                      MASTER                                                                  No   
ATLAS19dqg                     SN 2019bjm  2019-03-01.25 04$07$46.21 -29$51$34.10 0.01378 15.9 ---   15.9    7.92 Ia        ESO 420- G 003                 ATLAS                                                                   Yes  
ZTF19aallimd                   SN 2019bip  2019-03-01.26 10$32$32.96 -19$04$31.33 0.03000 17.1 ---   17.5   10.20 II        WISEA J103232.63-190421.4      ZTF                                                                     Yes  
ZTF19aalryov                   SN 2019blp  2019-03-01.47 16$34$25.44 +11$36$49.42 0.05006 17.7 ---   ---     1.60 Ia        WISEA J163425.34+113648.9      ZTF                                                                     No   
ATLAS19dqr                     SN 2019bkc  2019-03-02.43 10$00$22.54 -03$01$12.64 0.04000 18.0 ---   17.2*  16.10 Ic        WISEA J100023.63-030109.7      ATLAS                                                                   Yes  
PSP19B                         SN 2019bqe  2019-03-07.81 09$59$39.94 +35$23$42.20 0.01713 17.3 ---   ---    17.51 Ia        NGC 3074                       Amateurs (XOSS)                                                         No   
ZTF19aamhhae                   SN 2019buj  2019-03-14.42 14$10$43.49 +54$36$50.44 0.04000 17.9 ---   17.5    0.80 Ia        WISEA J141043.40+543649.9      ZTF                                                                     Yes  
ZTF19aamhhey                   SN 2019bum  2019-03-14.42 14$49$47.78 +54$48$46.89 0.04477 18.0 ---   17.2    2.60 Ia        WISEA J144948.08+544847.0      ZTF                                                                     Yes  
ZTF19aamhhgu                   SN 2019bxh  2019-03-14.42 14$51$53.09 +55$24$27.31 0.03819 17.9 ---   17.6    0.70 Ia        2MASX J14515326+5524271        ZTF                                                                     Yes  
MASTER OT J144732.04-194558.16 SN 2019bzd  2019-03-15.25 14$47$32.07 -19$45$57.80 0.00863 15.5 ---   16.7*  23.53 IIP       ESO 580- G 029                 MASTER                                                                  No   
ZTF19aamkywr                   SN 2019byw  2019-03-15.48 17$05$08.59 +07$59$26.05 0.03076 17.7 ---   17.0    1.30 Ia        WISEA J170508.65+075924.3      ZTF                                                                     Yes  
ZTF19aamljom                   SN 2019cbc  2019-03-15.52 18$06$09.17 +65$20$46.91 0.02000 16.0 ---   16.0    8.80 IIn       WISEA J180610.49+652046.2      ZTF                                                                     Yes  
ZTF19aamhqow                   SN 2019byv  2019-03-15.54 17$08$36.48 +21$46$51.91 0.05754 18.0 ---   ---     1.50 Ia        WISEA J170836.48+214653.5      ZTF                                                                     No   
ZTF19aamqlyl                   SN 2019bzl  2019-03-16.33 12$37$11.42 -17$45$28.53 0.03000 17.9 ---   16.6    4.02 Ia        WISEA J123711.58-174531.7      ZTF                                                                     Yes  
ZTF19aampqcq                   SN 2019bwm  2019-03-17.16 06$51$18.44 +49$53$00.91 0.01863 16.4 ---   16.2   17.72 Ia        UGC 03561                      ZTF                                                                     Yes  
ATLAS19dzi                     SN 2019bwb  2019-03-17.41 10$48$26.36 -45$41$31.95 0.02019 16.7 ---   17.0    9.61 IIn       ESO 264- G 041                 ATLAS                                                                   Yes  
2019bvt                        SN 2019bvt  2019-03-17.50 18$28$48.50 +50$22$23.20 0.01690 15.5 ---   15.6    4.79 Ia        ARK 539                        Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes  
ATLAS19dzh                     SN 2019bwa  2019-03-17.52 14$11$17.58 -25$02$09.45 0.02180 17.6 ---   17.7    4.70 Ib-pec    ESO 511- G 007                 ATLAS                                                                   No   
ATLAS19dzg                     SN 2019bvu  2019-03-17.58 15$39$52.16 -44$35$44.77 0.01145 18.0 ---   ---     7.90 Ia        ESO 274- G 021                 ATLAS                                                                   No   
2019cda                        SN 2019cda  2019-03-24.94 10$44$49.85 +06$36$04.03 0.02775 17.6 ---   17.5   32.40 Ic        NGC 3362                       Amateurs (Italian Supernovae Search Project)                            No   
ATLAS19eaf                     SN 2019cdc  2019-03-25.50 14$08$49.13 +35$36$51.40 0.02777 18.0 ---   17.4   12.50 Ia-91bg   UGC 09045                      ATLAS                                                                   Yes  
ZTF19aanircs                   SN 2019cnb  2019-03-25.53 16$23$55.45 +53$24$12.51 0.06000 17.9 ---   17.4*   1.80 Ia        WISEA J162355.21+532412.7      ZTF                                                                     No   
ZTF19aanonjt                   SN 2019cpe  2019-03-26.21 09$50$12.98 -14$01$39.58 0.05400 17.8 ---   17.5   10.20 Ia        WISEA J095013.13-140129.3      ZTF                                                                     Yes  
ZTF19aanjlwx                   SN 2019cex  2019-03-26.21 10$04$15.55 -08$02$11.71 0.05000 18.0 ---   17.7    2.16 Ia        WISEA J100415.44-080210.2      ZTF                                                                     No   
ATLAS19eti                     SN 2019daj  2019-03-27.50 14$05$18.21 -39$53$10.02 0.03800 16.9 ---   16.7   13.90 Ia        WISEA J140517.31-395319.2      ATLAS                                                                   No   
ZTF19aanyubf                   SN 2019ddp  2019-04-01.49 22$03$07.49 +36$38$32.50 0.05000 17.6 ---   ---    13.80 Ia        WISEA J220306.42+363838.4      ZTF                                                                     No   
2019cth                        SN 2019cth  2019-04-03.26 14$45$47.50 +50$23$49.00 0.01335 15.5 ---   15.5   18.07 Ia        IC 1056                        Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes  
Tomo-e 201904aaski             SN 2019cxx  2019-04-05.50 11$17$48.22 +13$43$42.00 0.02478 16.4 ---   16.3    5.60 Ia        IC 2695                        Amateurs (M. Tanaka, N. Tominaga, T. Morokuma, and T. Goze)             Yes  
ATLAS19esm                     SN 2019cvz  2019-04-05.60 16$30$54.00 +46$35$18.19 0.01835 17.9 ---   17.6    6.70 IIP       WISEA J163054.20+463524.5      ATLAS                                                                   Yes  
ZTF19aaozpew                   SN 2019cxg  2019-04-07.30 13$48$09.01 +30$49$54.30 0.06000 18.0 ---   17.0    1.68 Ia        WISEA J134809.18+304953.9      ZTF                                                                     Yes  
ZTF18aathacy                   SN 2019cww  2019-04-07.31 12$26$22.92 +71$33$49.20 0.02340 17.1 ---   17.0    0.60 Ia        WISEA J122622.95+713350.6      ZTF                                                                     Yes  
ATLAS19ggw                     SN 2019dhc  2019-04-08.47 13$50$33.01 +35$07$50.67 0.02123 17.9 ---   17.6    4.70 II        UGC 08752                      ATLAS                                                                   Yes  
ATLAS19gcr                     SN 2019dfa  2019-04-10.34 09$58$59.80 +17$49$07.66 0.02544 16.7 ---   16.7    8.47 Ia        IC 0582                        ATLAS                                                                   Yes  
ATLAS19hhj                     SN 2019dma  2019-04-14.61 22$54$49.84 +36$32$36.79 0.01626 17.1 ---   17.3    5.30 II        UGC 12248                      ATLAS                                                                   No   
ZTF19aaqhelq                   SN 2019drf  2019-04-18.17 11$15$10.12 +61$06$36.98 0.05661 17.9 ---   17.7    0.30 Ia        MCG +10-16-097                 ZTF                                                                     Yes  
ZTF19aarinmw                   SN 2019duh  2019-04-19.42 14$57$18.05 +11$18$26.70 0.05074 18.0 ---   17.8    0.60 Ia        WISEA J145718.07+111827.0      ZTF                                                                     Yes  
Gaia19bls                      SN 2019dtt  2019-04-20.67 22$34$37.51 +00$10$32.56 0.01555 17.1 ---   16.5*  13.23 IIP       MCG +00-57-004                 Gaia                                                                    No   
ATLAS19hsk                     SN 2019due  2019-04-22.49 16$01$37.58 +16$26$09.63 0.04346 17.9 ---   16.7   20.20 Ia        CGCG 108-064                   ATLAS                                                                   Yes  
ZTF19aaripqw                   SN 2019ecs  2019-04-23.20 10$43$32.49 +48$26$44.42 0.04131 17.8 ---   16.9    8.90 Ia        WISEA J104331.99+482637.7      ZTF                                                                     Yes  
ZTF19aarnqzw                   SN 2019dwq  2019-04-24.29 14$54$15.61 +04$47$34.75 0.02756 17.2 ---   16.3   19.64 Ia        IC 1073                        ZTF                                                                     Yes  
ATLAS19hvc                     SN 2019dyo  2019-04-25.31 09$01$06.91 +52$39$03.97 0.02983 17.1 ---   16.4   12.60 Ia        KUG 0857+528                   ATLAS                                                                   Yes  
ZTF19aatvljp                   SN 2019etc  2019-04-28.49 21$06$08.11 +14$58$53.94 0.02999 17.5 ---   17.0   19.30 Ia        WISEA J210607.39+145910.6      ZTF                                                                     Yes  
2019ehk                        SN 2019ehk  2019-04-29.93 12$22$56.13 +15$49$33.60 0.00524 15.8 ---   16.7*  24.08 Ib        MESSIER 100                    Amateurs (J. Grzegorzek)                                                Yes  
ATLAS19ieo                     SN 2019ein  2019-05-01.47 13$53$29.13 +40$16$31.40 0.00776 13.2 ---   14.1   39.22 Ia-pec    NGC 5353                       ATLAS                                                                   Yes  
ATLAS19igg                     SN 2019ekj  2019-05-01.52 16$17$30.76 +50$42$58.59 0.04000 17.5 ---   17.3    2.70 II        WISEA J161730.65+504255.9      ATLAS                                                                   Yes  
ATLAS19ify                     SN 2019eix  2019-05-01.59 18$42$42.88 +40$22$07.80 0.01834 16.0 ---   16.9*   7.19 Ic        NGC 6695                       ATLAS                                                                   Yes  
ATLAS19igh                     SN 2019ejj  2019-05-02.26 08$07$08.76 -28$03$11.82 0.00341 17.8 ---   15.5    4.10 II        ESO 430- G 020                 ATLAS                                                                   Yes  
ZTF19aasfsoi                   SN 2019eks  2019-05-02.44 18$48$52.71 +21$21$19.21 0.04800 18.0 ---   17.8*   5.40 Ia        WISEA J184852.35+212120.6      ZTF                                                                     No   
ATLAS19imc                     SN 2019ekn  2019-05-02.45 13$54$19.28 -38$51$31.78 0.03600 17.2 ---   16.7    1.60 Ia        WISEA J135419.16-385132.6      ATLAS                                                                   Yes  
ATLAS19ina                     SN 2019enr  2019-05-04.32 09$34$47.72 +10$17$12.81 0.00811 17.4 ---   ---    11.78 II        NGC 2919                       ATLAS                                                                   No   
ATLAS19imt                     SN 2019ens  2019-05-04.37 11$29$42.59 +24$38$24.58 0.04000 17.8 ---   17.4    1.20 Ia        WISEA J112942.52+243825.7      ATLAS                                                                   No   
2019esa                        SN 2019esa  2019-05-06.15 07$55$00.88 -76$24$43.11 0.00589 14.6 ---   15.2   11.87 IIn       ESO 035- G 018                 DLT40                                                                   Yes  
GOTO2019ayff                   SN 2019euw  2019-05-08.13 19$14$03.20 -23$12$37.87 0.04000 17.7 ---   17.6   19.20 Ia        WISEA J191403.26-231219.2      GOTO                                                                    No   
ZTF19aaugoig                   SN 2019evf  2019-05-09.17 11$42$00.30 +26$54$52.57 0.05085 18.0 ---   16.5*   3.10 Ia        WISEA J114200.55+265452.7      ZTF                                                                     No   
ZTF19aaujiwc                   SN 2019evz  2019-05-09.27 14$32$30.83 +08$32$26.64 0.03302 17.9 ---   17.3    1.50 Ia        2MFGC 11800                    ZTF                                                                     Yes  
MASTER OT J135130.87-525534.4  SN 2019fcc  2019-05-12.28 13$51$30.87 -52$55$34.40 0.01325 15.8 ---   17.5*  11.20 II        AM 1348-524 NED02              MASTER                                                                  No   
ZTF18aaqkcso                   SN 2019fck  2019-05-13.18 13$36$13.01 +38$21$18.22 0.01403 14.4 ---   14.6   46.11 Ia        NGC 5243                       ZTF                                                                     Yes  
ZTF19aaujzqh                   SN 2019fdc  2019-05-13.38 16$01$06.63 +49$00$35.03 0.04260 17.2 ---   17.0    3.20 Ia        WISEA J160106.34+490033.9      ZTF                                                                     Yes  
ZTF19aaurstb                   SN 2019gcg  2019-05-13.40 18$09$44.02 +44$10$51.80 0.05000 17.9 ---   ---     3.84 Ia        WISEA J180943.57+441048.3      ZTF                                                                     No   
ZTF19aauvlxk                   SN 2019fie  2019-05-14.21 09$04$50.22 +00$56$40.50 0.07600 17.0 ---   ---     2.40 Ic-BL     WISEA J090450.24+005642.9      ZTF                                                                     No   
ATLAS19kpp                     SN 2019fjp  2019-05-14.56 21$32$42.95 -36$31$22.74 0.02900 18.0 ---   ---     3.40 II        WISEA J213243.12-363120.1      ATLAS                                                                   No   
PS19ahj                        SN 2019fma  2019-05-15.30 10$19$23.24 +44$24$30.91 0.02344 17.8 ---   16.5   32.94 Ia        CGCG 240-029                   Pan-STARRS                                                              No   
ATLAS19lgf                     SN 2019ftd  2019-05-22.38 12$57$41.15 -24$28$35.45 0.04799 17.8 ---   17.7   16.10 Ia        ESO 507- G 057                 ATLAS                                                                   Yes  
ATLAS19lii                     SN 2019fxo  2019-05-23.32 11$03$52.61 -03$20$13.28 0.02400 17.9 ---   17.5    6.60 Ib/c      GALEXASC J110352.52-032022.9   ATLAS                                                                   No   
2019fya                        SN 2019fya  2019-05-24.76 23$15$16.12 +19$02$30.20 0.01580 16.0 ---   17.3*  15.72 II        NGC 7549                       Amateurs (K. Itagaki)                                                   No   
ATLAS19lsc                     SN 2019gaf  2019-05-27.54 20$36$55.24 +02$48$24.48 0.00600 17.6 ---   18.0   10.44 IIb       WISEA J203654.59+024818.8      ATLAS                                                                   No   
ZTF19aavnwtf                   SN 2019geb  2019-05-28.27 10$23$20.24 +41$23$41.58 0.05147 18.0 ---   17.4*   2.00 Ia        WISEA J102320.11+412340.0      ZTF                                                                     Yes  
ATLAS19ltg                     SN 2019gbx  2019-05-29.33 12$50$02.80 -14$46$00.23 0.01306 14.9 ---   14.8  122.87 Ia        MCG -02-33-017                 ATLAS                                                                   Yes  
ZTF19aavqics                   SN 2019gxo  2019-05-30.16 11$28$58.41 +22$05$22.54 0.02155 17.9 ---   16.8    4.40 II        ARK 295                        ZTF                                                                     Yes  
ZTF19aavkvpw                   SN 2019gcl  2019-05-30.18 11$56$55.02 +22$08$31.51 0.02250 17.9 ---   18.0*   1.70 Ic-BL     WISEA J115655.04+220833.1      ZTF                                                                     No   
ZTF19aavqotz                   SN 2019ged  2019-05-31.18 10$04$41.21 +40$02$31.47 0.06400 18.0 ---   17.0    0.10 Ia        WISEA J100441.25+400231.0      ZTF                                                                     No   
ATLAS19lzi                     SN 2019gis  2019-05-31.41 16$09$42.87 -04$23$18.01 0.02700 17.9 ---   16.9    8.10 Ia        WISEA J160942.41-042318.3      ATLAS                                                                   Yes  
ZTF19aawmkja                   SN 2019gwf  2019-06-01.44 18$55$40.33 +51$14$15.78 0.03970 17.8 ---   ---     1.40 Ia        CGCG 280-009                   ZTF                                                                     Yes  
ZTF19aawqcgy                   SN 2019hsx  2019-06-02.33 18$12$56.21 +68$21$45.21 0.02065 18.0 ---   17.4*   6.00 Ic-BL     NGC 6621                       ZTF                                                                     No   
ATLAS19mec                     SN 2019gyx  2019-06-02.56 23$56$30.56 -03$06$08.48 0.02000 17.9 ---   ---     2.50 Ib        2MASX J23563039-0306075        ATLAS                                                                   No   
MASTER OT J120315.71-525727.2  SN 2019gtv  2019-06-03.05 12$03$15.71 -52$57$27.20 0.04200 17.7 ---   17.1    5.82 Ia        LEDA 3074107                   MASTER                                                                  Yes  
ZTF19aayfaum                   SN 2019hez  2019-06-07.41 17$49$43.95 +48$27$36.04 0.01130 16.8 ---   16.5   11.40 Ia        2MFGC 14062                    ZTF                                                                     Yes  
ZTF19aaycomi                   SN 2019hbb  2019-06-07.44 23$25$13.04 +09$27$11.41 0.03000 17.5 ---   16.9    1.50 Ia        WISEA J232512.95+092713.4      ZTF                                                                     No   
ZTF19aaycrgf                   SN 2019hhh  2019-06-07.45 01$26$34.85 +51$43$16.87 0.01500 18.0 ---   17.1*   1.26 IIP       WISEA J012634.72+514316.8      ZTF                                                                     No   
ZTF19aaydpiq                   SN 2019hhc  2019-06-08.17 11$21$04.02 +31$14$57.99 0.02373 16.8 ---   16.8   14.17 II        UGC 06367                      ZTF                                                                     Yes  
ZTF19aayslow                   SN 2019hnu  2019-06-08.20 13$32$54.49 +32$06$08.76 0.06112 18.0 ---   17.5    6.00 Ia        2MASX J13325477+3206124        ZTF                                                                     No   
ATLAS19mml                     SN 2019hgu  2019-06-10.57 00$50$24.89 -12$05$42.55 0.02100 17.6 ---   17.1    1.00 II        WISEA J005024.91-120541.1      ATLAS                                                                   No   
ATLAS19mmm                     SN 2019hgv  2019-06-10.57 00$49$07.01 -13$46$02.08 0.02900 17.2 ---   16.8    3.20 Ia        WISEA J004907.23-134604.2      ATLAS                                                                   No   
ZTF19aayshvd                   SN 2019hma  2019-06-11.20 10$28$58.65 +08$28$46.22 0.04710 18.0 ---   ---    23.00 Ia        V1CG 585                       ZTF                                                                     Yes  
ATLAS19mwa                     SN 2019hjl  2019-06-11.97 10$42$29.48 +05$04$59.63 0.02811 17.9 ---   ---     4.80 II        WISEA J104229.81+050500.2      ATLAS                                                                   Yes  
ATLAS19mys                     SN 2019hkc  2019-06-12.59 01$25$04.73 -02$30$11.28 0.04083 17.9 ---   17.7   13.20 Ia        WISEA J012503.94-023009.0      ATLAS                                                                   No   
ZTF19aazpvdy                   SN 2019hnz  2019-06-15.17 11$38$17.45 +16$20$59.39 0.04000 18.0 ---   ---     4.30 II        WISEA J113817.35+162103.0      ZTF                                                                     No   
ATLAS19nfk                     SN 2019hoc  2019-06-15.47 17$16$24.95 +36$06$50.83 0.04000 16.8 ---   16.8    1.00 Ia        SDSS J171624.95+360649.8       ATLAS                                                                   No   
ZTF19aavvvrc                   SN 2019hvu  2019-06-17.43 01$50$39.91 +33$05$09.56 0.03564 17.9 ---   ---    39.84 Ia        IC 1733                        ZTF                                                                     No   
ATLAS19nqv                     SN 2019icx  2019-06-17.93 13$51$42.42 -42$40$00.81 0.03608 17.7 ---   17.8    2.30 Ia        ESO 325- G 032                 ATLAS                                                                   No   
ZTF19abacxod                   SN 2019hvg  2019-06-20.19 14$06$01.58 +12$46$50.42 0.01794 17.4 ---   ---    10.86 II        MRK 0804                       ZTF                                                                     No   
ATLAS19njc                     SN 2019hvv  2019-06-20.56 01$14$24.36 -07$28$31.68 0.01813 17.0 ---   17.4*  18.93 Ia        MCG -01-04-016                 ATLAS                                                                   Yes  
ATLAS19nkr                     AT 2019hxc  2019-06-21.24 11$35$22.84 -21$42$54.91 0.01216 17.2 ---   16.7    8.61 Ia-91T    ESO 571- G 006                 ATLAS                                                                   Yes  
ATLAS19nkd                     SN 2019hwy  2019-06-21.34 14$10$50.69 +19$01$12.26 0.05536 17.9 ---   18.0    6.40 Ia        WISEA J141051.14+190109.2      ATLAS                                                                   Yes  
Gaia19coj                      SN 2019hzv  2019-06-22.64 02$05$55.98 +18$26$41.85 0.02758 17.7 ---   ---    14.30 Ia        CGCG 461-044                   Gaia                                                                    No   
Gaia19coi                      SN 2019hzu  2019-06-22.87 02$46$20.25 +44$57$18.36 0.01869 17.2 ---   17.0*  10.45 Ia        UGC 02233                      Gaia                                                                    No   
Gaia19cpb                      SN 2019ibj  2019-06-23.62 02$56$39.29 +47$31$34.21 0.01477 17.3 ---   ---     2.46 Ia        CGCG 554-016                   Gaia                                                                    No   
2019icv                        SN 2019icv  2019-06-24.15 22$18$46.10 -36$48$04.86 0.01641 16.0 ---   16.3    5.00 Ia        IC 5186                        Amateurs (S. Parker)                                                    No   
ZTF19abasxkg                   SN 2019ibb  2019-06-24.41 01$33$41.17 +38$01$17.11 0.03800 16.9 ---   17.1    0.30 Ia        WISEA J013341.18+380117.1      ZTF                                                                     Yes  
ZTF19abauylg                   SN 2019ieh  2019-06-26.20 16$42$10.84 +06$59$02.42 0.03200 16.8 ---   16.7    1.60 Ic-BL     GALEXASC J164210.77+065901.2   ZTF                                                                     Yes  
2019ifm                        SN 2019ifm  2019-06-26.35 17$23$41.30 +52$00$36.60 0.02407 17.8 ---   17.2    3.30 II        UGC 10839                      Amateurs (R. Gagliano, R. Post, E. Weinberg, J. Newton, and T. Puckett) Yes  
SAGUARO19b                     SN 2019iex  2019-06-26.45 23$51$03.61 +20$08$43.69 0.01405 16.3 ---   17.0   18.52 II        NGC 7769                       Amateurs (SAGUARO)                                                      Yes  
Gaia19crr                      SN 2019ikw  2019-06-26.89 02$56$26.91 +29$32$39.23 0.04000 17.3 ---   ---     9.20 Ia        WISEA J025627.01+293230.1      Gaia                                                                    No   
ZTF19abbxykm                   SN 2019jzy  2019-06-27.42 22$50$04.97 +21$02$03.39 0.04700 18.0 ---   17.7    5.46 II        WISEA J225005.09+210208.1      ZTF                                                                     No   
ATLAS19nyz                     SN 2019ikb  2019-06-28.44 17$13$17.75 +43$47$03.14 0.02567 17.3 ---   17.1    7.27 II        NGC 6323                       ATLAS                                                                   Yes  
ZTF19abcekty                   SN 2019jyw  2019-06-28.44 01$06$30.22 -02$11$56.32 0.01164 15.9 ---   16.4   14.08 II        CGCG 384-074                   ZTF                                                                     Yes  
ATLAS19nzt                     SN 2019iks  2019-06-29.26 15$17$54.27 +20$50$12.82 0.04018 16.4 ---   16.2    4.87 Ia        2MFGC 12362                    ATLAS                                                                   Yes  
ATLAS19obe                     SN 2019ilq  2019-06-29.38 16$38$41.22 +16$06$25.53 0.05000 17.8 ---   17.1*   0.10 Ia        2MASX J16384123+1606251        ATLAS                                                                   No   
ATLAS19occ                     SN 2019iml  2019-06-29.42 17$31$17.38 +36$27$02.41 0.04945 17.9 ---   16.4*  28.40 Ia        CGCG 198-046                   ATLAS                                                                   No   
ATLAS19ohl                     SN 2019kbj  2019-07-01.48 22$11$21.93 +19$37$03.50 0.04800 17.9 ---   ---     1.44 II        GALEXASC J221121.82+193703.5   ATLAS                                                                   No   
ATLAS19ogl                     SN 2019kai  2019-07-01.59 23$58$16.54 +27$56$47.43 0.04000 18.0 ---   17.6*   6.70 Ia        IV Zw 174                      ATLAS                                                                   No   
ATLAS19oif                     SN 2019kcx  2019-07-02.25 12$14$10.68 -00$50$45.57 0.02484 17.4 ---   16.3   52.92 Ia        CGCG 013-107                   ATLAS                                                                   Yes  
ATLAS19oil                     SN 2019kep  2019-07-02.59 01$10$20.42 -09$34$29.02 0.02388 18.0 ---   ---    13.50 IIn       SDSS J011020.66-093415.9       ATLAS                                                                   No   
ZTF19abclykm                   SN 2019meh  2019-07-02.80 21$27$17.45 +64$24$59.17 0.09300 17.5 ---   17.2*   0.06 SLSN-II   WISEA J212717.45+642459.2      ZTF                                                                     No   
Gaia19cyz                      SN 2019lhq  2019-07-03.91 03$52$03.51 +07$05$59.46 0.02900 17.8 ---   17.9*   8.52 II        WISEA J035203.29+070607.3      Gaia                                                                    No   
ATLAS19omc                     SN 2019klq  2019-07-04.47 16$15$55.26 +68$21$21.17 0.02540 18.0 ---   ---    21.60 Ib        IC 1216                        ATLAS                                                                   No   
ZTF19abdoznh                   SN 2019krx  2019-07-05.33 17$48$04.42 +15$53$49.12 0.03700 17.6 ---   17.1    8.52 Ia        WISEA J174804.98+155353.0      ZTF                                                                     Yes  
ATLAS19one                     SN 2019kpv  2019-07-05.55 23$47$05.59 -34$42$34.78 0.04250 17.0 ---   16.9    3.90 Ia        2dFGRS S545Z216                ATLAS                                                                   Yes  
ATLAS19orj                     SN 2019kud  2019-07-07.35 14$44$29.72 +33$59$10.26 0.03237 16.6 ---   16.7   12.22 IIn       WISEA J144429.04+335918.9      ATLAS                                                                   Yes  
ATLAS19ooz                     SN 2019krv  2019-07-07.45 22$14$43.88 +13$51$53.11 0.02619 16.4 ---   16.4   67.54 Ia        NGC 7236                       ATLAS                                                                   Yes  
ZTF19abegzry                   SN 2019lnt  2019-07-09.44 22$36$55.95 -22$13$15.37 0.03301 18.0 ---   ---     0.70 II        ESO 602- G 031                 ZTF                                                                     No   
ZTF19abfwdyt                   SN 2019lek  2019-07-12.17 11$48$43.67 +14$03$04.31 0.01063 16.7 ---   16.8    7.83 Ia        CGCG 068-074                   ZTF                                                                     Yes  
ATLAS19pbu                     SN 2019lbi  2019-07-12.25 12$40$21.14 +01$16$26.45 0.01583 17.1 ---   17.2   15.20 II        WISEA J124020.15+011624.2      ATLAS                                                                   Yes  
ATLAS19pfa                     SN 2019leu  2019-07-13.01 19$05$16.37 +27$00$25.57 0.01580 18.0 ---   ---    20.60 II        ALFAZOA J1905+2700             ATLAS                                                                   No   
ZTF19abgbdcp                   SN 2019lbv  2019-07-13.18 12$52$41.57 +22$59$50.19 0.03180 17.7 ---   17.7*   1.20 II        WISEA J125241.58+225951.5      ZTF                                                                     No   
ZTF19abgiwkt                   SN 2019lkx  2019-07-14.44 03$41$02.91 +34$39$07.37 0.01000 17.6 ---   17.6*   7.30 II        WISEA J034102.46+343914.1      ZTF                                                                     No   
ZTF19abglmpf                   SN 2019llk  2019-07-15.32 19$27$15.13 +43$54$33.81 0.04100 17.0 ---   17.1    0.80 Ia        WISEA J192715.08+435433.3      ZTF                                                                     No   
ZTF19abgndlf                   SN 2019lkr  2019-07-16.19 16$05$07.98 +73$35$03.72 0.03500 18.0 ---   17.9   10.30 IIn       WISEA J160510.06+733507.1      ZTF                                                                     Yes  
ZTF19abgpgyp                   SN 2019lkw  2019-07-17.19 17$05$09.11 +33$26$33.35 0.07000 17.9 ---   17.2*   0.40 II        WISEA J170509.08+332632.3      ZTF                                                                     No   
ZTF19abgsyrp                   SN 2019lsc  2019-07-20.29 18$22$30.87 +18$34$01.63 0.04200 18.0 ---   17.1*  12.18 Ia        WISEA J182230.14+183355.2      ZTF                                                                     No   
PS19duy                        SN 2019lnl  2019-07-20.40 17$02$06.39 +32$59$51.95 0.03500 17.7 ---   17.9    1.90 II        WISEA J170206.55+325952.5      Pan-STARRS                                                              No   
ATLAS19piv                     SN 2019lpy  2019-07-21.57 20$58$34.62 -27$58$34.42 0.03620 17.4 ---   17.1    2.20 Ia        WISEA J205834.73-275835.9      ATLAS                                                                   Yes  
Gaia19dcy                      SN 2019lrh  2019-07-21.77 23$57$21.13 -67$38$00.51 0.04800 17.6 ---   16.7    1.74 Ia        GALEXASC J235720.84-673759.9   Gaia                                                                    Yes  
ZTF19abhpvfq                   SN 2019lqv  2019-07-22.35 21$29$30.17 -23$06$55.37 0.03357 17.7 ---   17.5    1.90 Ia        ESO 530- G 053                 ZTF                                                                     Yes  
DLT19g                         SN 2019lrj  2019-07-24.19 20$18$37.91 -54$00$24.16 0.04305 17.4 ---   17.1    9.30 Ia        WISEA J201838.98-540024.3      DLT40                                                                   No   
Gaia19ded                      SN 2019ltt  2019-07-24.47 07$15$43.30 -71$55$10.02 0.01778 15.8 ---   ---    19.30 Ia        WISEA J071540.72-715525.1      Gaia                                                                    No   
ATLAS19psi                     SN 2019lsu  2019-07-24.60 00$28$51.67 -01$04$24.54 0.03329 17.9 ---   16.2    2.80 Ia        WISEA J002851.57-010422.2      ATLAS                                                                   Yes  
ATLAS19pwh                     SN 2019luz  2019-07-25.49 21$27$38.70 -32$01$25.64 0.04900 18.0 ---   18.0    0.70 II        MRSS 465-150838                ATLAS                                                                   No   
ATLAS19puv                     SN 2019ltx  2019-07-25.56 23$59$02.67 -33$13$47.64 0.05910 17.6 ---   18.0    5.10 Ia        WISEA J235902.38-331343.6      ATLAS                                                                   Yes  
ATLAS19qee                     SN 2019lwe  2019-07-28.24 15$59$31.47 +43$25$46.49 0.03800 17.9 ---   17.8*  13.30 Ia        SDSS J155931.08+432533.8       ATLAS                                                                   No   
ATLAS19qed                     SN 2019mcw  2019-07-28.61 05$06$36.39 +07$35$44.23 0.04333 17.8 ---   17.6   21.50 Ia        WISEA J050635.01+073538.7      ATLAS                                                                   No   
2019mhm                        SN 2019mhm  2019-08-02.55 19$11$24.06 -57$03$18.00 0.01057 16.6 ---   16.8*  19.88 II        NGC 6753                       Amateurs (BOSS)                                                         Yes  
Gaia19dhp                      SN 2019mpv  2019-08-03.05 06$01$33.87 -38$59$35.34 0.04700 17.6 ---   16.9*   2.50 Ia        WISEA J060133.94-385937.4      Gaia                                                                    No   
ZTF19abjrjdw                   SN 2019mkr  2019-08-03.16 17$11$05.78 +05$51$07.35 0.02240 17.2 ---   17.6    1.26 II        UGC 10738                      ZTF                                                                     Yes  
ZTF19abmylxw                   SN 2019mue  2019-08-04.31 19$41$19.71 +51$48$59.71 0.04100 17.5 ---   17.2   31.08 Ia        WISEA J194116.44+514906.1      ZTF                                                                     No   
ATLAS19rgs                     SN 2019mny  2019-08-04.40 21$47$09.80 -45$13$26.49 0.04780 17.9 ---   18.0   26.10 Ic        WISEA J214708.58-451349.0      ATLAS                                                                   No   
ATLAS19rhe                     SN 2019moe  2019-08-04.59 00$42$29.78 +24$13$12.66 0.06100 17.9 ---   ---     2.34 Ia        WISEA J004229.60+241312.8      ATLAS                                                                   No   
ZTF19abmolyr                   SN 2019mrw  2019-08-05.47 23$41$16.80 +25$33$00.10 0.03136 17.9 ---   17.0   10.80 Ia        KUG 2338+252                   ZTF                                                                     Yes  
Gaia19dje                      SN 2019mva  2019-08-05.95 03$44$38.08 -20$10$12.03 0.03986 17.1 ---   17.2    9.60 Ia        ESO 549-IG 008                 Gaia                                                                    Yes  
Gaia19dkz                      SN 2019nim  2019-08-09.30 06$26$13.01 -23$04$03.97 0.03600 17.8 ---   17.5    3.48 II        WISEA J062612.79-230405.4      Gaia                                                                    No   
MASTER OT J104058.87+653055.3  SN 2019nkf  2019-08-12.86 10$40$58.87 +65$30$55.30 0.01083 16.0 ---   ---     1.85 Ic        SDSS J104058.57+653054.6       MASTER                                                                  No   
MASTER OT J073411.00+584202.3  SN 2019nka  2019-08-12.94 07$34$11.00 +58$42$02.30 0.03955 17.3 ---   ---    35.37 Ia        CGCG 286-031                   MASTER                                                                  No   
ZTF19abpvbzf                   SN 2019npx  2019-08-16.25 20$32$52.07 -12$51$00.34 0.05700 17.5 ---   17.4*   2.90 IIn       GALEXASC J203252.26-125101.1   ZTF                                                                     No   
ZTF19abqbzal                   SN 2019nud  2019-08-18.17 21$38$33.62 +44$09$32.61 0.03897 16.7 ---   ---     0.10 II        WISEA J213833.63+440932.7      ZTF                                                                     No   
ZTF19abqgytb                   SN 2019obe  2019-08-18.49 07$00$11.22 +32$53$45.47 0.05600 17.5 ---   ---     5.50 Ia        WISEA J070011.13+325350.5      ZTF                                                                     No   
ATLAS19spj                     SN 2019nvv  2019-08-19.30 16$19$18.42 +42$13$09.43 0.04000 16.7 ---   16.5    1.50 Ia        WISEA J161918.24+421308.7      ATLAS                                                                   No   
ATLAS19src                     SN 2019nzx  2019-08-20.39 20$51$34.81 -44$49$32.40 0.06500 17.4 ---   17.9    7.08 Ia-91T    WISEA J205135.38-444933.1      ATLAS                                                                   Yes  
ATLAS19sqz                     SN 2019nyr  2019-08-20.40 21$08$39.08 -43$25$11.48 0.04428 17.8 ---   17.6    4.60 Ia        AM 2105-433                    ATLAS                                                                   Yes  
ZTF19abqrhvt                   SN 2019nyk  2019-08-20.41 00$15$15.20 -08$11$21.84 0.02105 17.5 ---   16.9    8.47 II        WISEA J001514.76-081116.5      ZTF                                                                     Yes  
ZTF19abqwtfu                   SN 2019odp  2019-08-21.38 23$07$19.09 +13$51$21.41 0.01435 17.8 ---   16.5   23.70 Ic-BL     UGC 12373                      ZTF                                                                     Yes  
ZTF19abqrxhy                   SN 2019oez  2019-08-22.41 01$05$37.62 -24$24$13.84 0.03981 17.4 ---   17.7*   1.15 II        ESO 475- G 010                 ZTF                                                                     Yes  
ATLAS19swj                     SN 2019ofc  2019-08-22.51 01$33$36.92 -38$35$59.08 0.02100 17.2 ---   17.1    6.50 II        LCRS B013124.4-385126          ATLAS                                                                   Yes  
ZTF19abqmpsr                   SN 2019oml  2019-08-24.46 03$00$20.27 +18$44$37.05 0.03296 17.6 ---   17.3    7.50 Ia        CGCG 463-044                   ZTF                                                                     Yes  
ATLAS19tgt                     SN 2019osl  2019-08-26.57 04$38$54.33 +18$50$10.23 0.01086 16.4 ---   17.1   12.24 II        UGC 03115                      ATLAS                                                                   Yes  
ZTF19abtslqm                   SN 2019oua  2019-08-27.46 04$13$13.06 -12$20$17.86 0.03190 17.9 ---   17.8    5.10 IIP       LCSB S0681O                    ZTF                                                                     Yes  
ATLAS19tsi                     SN 2019owu  2019-08-28.61 03$46$01.59 -20$30$28.41 0.03500 17.2 ---   17.4    0.80 Ia        GALEXASC J034601.57-203027.6   ATLAS                                                                   No   
MASTER OT J025810.51-085727.2  AT 2019oyw  2019-08-29.86 02$58$10.51 -08$57$27.20 0.07898 14.7 ---   ---     8.70 Ic-BL/GRB 2MASX J02581029-0857189        MASTER                                                                  No   
ZTF19abwsecm                   SN 2019pmd  2019-08-30.46 03$18$23.79 -01$55$49.72 0.02202 16.8 ---   17.0    5.10 Ia        KUG 0315-021B                  ZTF                                                                     Yes  
ATLAS19txb                     SN 2019pdx  2019-08-31.45 21$50$37.92 +36$27$24.43 0.02000 18.0 ---   17.6   15.54 Ia        WISEA J215036.75+362730.5      ATLAS                                                                   No   
ZTF19abucvgu                   SN 2019pbp  2019-08-31.48 05$10$41.71 -18$36$26.01 0.05000 17.8 ---   ---     6.40 Ia        WISEA J051041.99-183629.8      ZTF                                                                     No   
ZTF19abvalfd                   SN 2019pfe  2019-09-01.14 16$03$51.70 +39$59$07.57 0.03185 17.3 ---   17.3    6.40 Ia        UGC 10166                      ZTF                                                                     No   
ZTF19abvhduf                   SN 2019phj  2019-09-01.47 06$28$33.53 +56$04$30.90 0.02900 15.2 ---   15.5    7.20 Ia        WISEA J062833.69+560438.4      ZTF                                                                     Yes  
ATLAS19ugc                     SN 2019phs  2019-09-02.62 06$35$03.56 +62$58$10.34 0.03975 17.9 ---   17.2*  25.30 Ia        WISEA J063504.14+625835.3      ATLAS                                                                   No   
MASTER OT J171434.95+280725.6  SN 2019pjv  2019-09-03.96 17$14$34.95 +28$07$25.60 0.02265 15.5 ---   15.6   45.03 Ia-91T    MCG +05-41-001                 MASTER                                                                  Yes  
kait-19ad                      SN 2019pjs  2019-09-04.14 18$04$40.34 +21$38$04.20 0.00742 16.5 ---   16.7   60.70 II        UGC 11105                      LOSS                                                                    Yes  
Gaia19dxr                      SN 2019pqd  2019-09-06.20 09$35$11.08 +48$43$05.48 0.02440 17.0 ---   ---     3.98 Ia        WISEA J093511.34+484308.2      Gaia                                                                    No   
ZTF19abxnycf                   SN 2019pnk  2019-09-06.48 03$15$25.88 -19$21$34.68 0.06808 18.0 ---   18.0    1.50 II        WISEA J031525.78-192135.2      ZTF                                                                     Yes  
ZTF19abxqppy                   SN 2019pqo  2019-09-07.21 15$41$30.33 +15$47$03.30 0.01365 16.5 ---   17.8*  12.35 IIb       NGC 5980                       ZTF                                                                     No   
ZTF19abxvtmy                   SN 2019ppj  2019-09-07.49 08$49$19.09 +46$22$51.29 0.04102 17.4 ---   ---     2.40 Ia        WISEA J084918.89+462252.3      ZTF                                                                     No   
ZTF19abxwhxm                   SN 2019ptd  2019-09-08.15 13$56$19.10 +28$32$16.96 0.03466 17.6 ---   ---     6.30 Ia        VV 158a                        ZTF                                                                     No   
ATLAS19uve                     SN 2019pxo  2019-09-10.54 03$15$18.37 +42$41$43.95 0.01752 15.9 ---   16.0*   5.79 Ia        UGC 02614                      ATLAS                                                                   No   
PS19fek                        SN 2019qny  2019-09-10.57 03$32$59.95 -02$46$41.45 0.04800 18.0 ---   17.7*   5.70 IIn       WISEA J033259.99-024648.4      Pan-STARRS                                                              Yes  
OGLE19qem                      SN 2019qem  2019-09-12.35 06$03$45.00 -64$22$36.00 0.04200 16.4 ---   16.5    1.60 IIn       WISEA J060344.96-642234.2      OGLE                                                                    Yes  
DLT19l                         SN 2019qar  2019-09-12.69 21$35$46.01 -63$54$16.03 0.01034 17.5 ---   16.7*  10.48 Ib-pec    NGC 7083                       DLT40                                                                   No   
ZTF19abyuzch                   SN 2019qch  2019-09-14.26 18$29$13.79 +41$02$32.56 0.02400 17.3 ---   17.1*   5.30 II        WISEA J182914.07+410228.6      ZTF                                                                     No   
ZTF19abzlsbl                   SN 2019qih  2019-09-18.45 03$52$10.72 -08$30$22.81 0.03000 18.0 ---   ---    20.10 Ia        WISEA J035212.04-083027.4      ZTF                                                                     No   
ZTF19abzmnuk                   SN 2019qia  2019-09-19.13 16$06$15.32 +15$38$51.49 0.03954 17.5 ---   ---     2.80 Ia        WISEA J160615.30+153854.3      ZTF                                                                     No   
ZTF19abzmpku                   SN 2019qqm  2019-09-19.13 15$30$26.87 +36$44$20.23 0.05000 17.5 ---   ---     0.12 Ia        SDSS J153026.88+364420.1       ZTF                                                                     No   
Gaia19efx                      SN 2019quv  2019-09-21.95 12$51$24.99 +70$07$44.47 0.03000 16.5 ---   ---    10.29 Ia        WISEA J125125.75+700734.8      Gaia                                                                    No   
2019qyk                        SN 2019qyk  2019-09-25.79 10$22$42.29 +46$14$43.20 0.01685 15.6 ---   16.1   28.87 Ia        UGC 05604                      Amateurs (K. Itagaki)                                                   Yes  
ZTF19acazaug                   SN 2019rhx  2019-09-28.15 20$21$29.23 +59$44$26.35 0.02541 17.5 ---   16.7   15.39 Ia        CGCG 304-003                   ZTF                                                                     Yes  
ZTF19acbkczc                   SN 2019rhm  2019-09-28.20 20$41$30.21 +13$04$23.28 0.02743 17.9 ---   17.0    1.10 Ia        UGC 11614                      ZTF                                                                     Yes  
ATLAS19wvk                     SN 2019rmq  2019-09-30.22 15$38$12.84 +39$43$57.90 0.02913 17.6 ---   ---     2.40 Ia        2MASX J15381276+3943598        ATLAS                                                                   No   
ZTF19acbmqpu                   SN 2019rlx  2019-09-30.45 05$48$19.62 -16$23$47.62 0.04100 17.6 ---   16.8   11.88 Ia        WISEA J054819.22-162358.3      ZTF                                                                     Yes  
MASTER OT J205529.78+220725.5  SN 2019rpr  2019-09-30.89 20$55$29.78 +22$07$25.50 0.03000 16.6 ---   17.4   10.21 Ia        PSO J313.8731+22.1211          MASTER                                                                  Yes  
ZTF19acazbqm                   SN 2019roz  2019-10-01.33 01$14$29.23 +37$02$57.81 0.03000 17.8 ---   18.0    1.20 Ia        WISEA J011429.29+370258.5      ZTF                                                                     Yes  
ZTF19acbwaah                   SN 2019rpp  2019-10-01.52 10$49$18.66 +22$58$57.83 0.03182 17.7 ---   ---    10.80 Ia        WISEA J104919.21+225849.7      ZTF                                                                     No   
ZTF19acbihyi                   SN 2019rrt  2019-10-02.50 10$17$19.78 +36$39$03.84 0.03350 17.4 ---   ---     5.70 Ia        2MASX J10171952+3638597        ZTF                                                                     No   
ZTF19accjfgv                   SN 2019rta  2019-10-03.42 08$28$49.30 +75$19$41.06 0.02700 18.0 ---   ---     0.60 IIb       KUG 0822+754                   ZTF                                                                     No   
ATLAS19xkl                     SN 2019rzm  2019-10-05.53 01$17$21.68 -16$04$04.88 0.04483 18.0 ---   17.0   36.66 Ia        MCG -03-04-038                 ATLAS                                                                   Yes  
DLT19n                         SN 2019swh  2019-10-06.37 07$22$09.10 -29$13$35.44 0.01009 15.8 ---   15.5   32.83 Ia        ESO 428- G 023                 DLT40                                                                   No   
ZTF19aceidtc                   SN 2019syd  2019-10-11.10 19$30$30.01 -00$28$15.50 0.02389 17.8 ---   ---     0.60 Ia        WISEA J193030.00-002815.0      ZTF                                                                     No   
ZTF19acekreh                   SN 2019snv  2019-10-12.12 16$33$47.00 +47$58$25.95 0.03489 17.2 ---   16.7    6.80 Ia        WISEA J163346.28+475824.0      ZTF                                                                     No   
ATLAS19ycy                     SN 2019slu  2019-10-13.22 16$50$48.49 +28$51$03.04 0.03265 15.1 ---   16.7*  20.11 Ia        MRK 1108                       ATLAS                                                                   Yes  
ATLAS19ygo                     SN 2019sox  2019-10-16.33 21$31$24.76 +02$29$38.97 0.01096 17.2 ---   17.1   14.13 II        NGC 7081                       ATLAS                                                                   Yes  
ATLAS19yhh                     SN 2019spk  2019-10-16.62 10$02$54.37 -06$12$25.88 0.01193 17.8 ---   ---    12.70 II        WISEA J100255.22-061226.8      ATLAS                                                                   No   
ATLAS19ykk                     SN 2019suf  2019-10-18.55 03$13$41.30 +02$35$47.60 0.04000 17.4 ---   17.1    5.40 Ia        WISEA J031341.09+023551.9      ATLAS                                                                   No   
ATLAS19yln                     SN 2019svu  2019-10-19.46 02$39$23.47 +12$40$49.78 0.04416 17.6 ---   ---     5.60 Ia        VV 516 NED01                   ATLAS                                                                   No   
ZTF19acgjnis                   SN 2019syz  2019-10-20.51 12$26$05.32 +68$01$05.82 0.03800 17.7 ---   ---     3.30 Ia        WISEA J122604.76+680111.1      ZTF                                                                     No   
ATLAS19ynh                     SN 2019szv  2019-10-21.54 06$43$30.87 -35$45$53.24 0.03363 17.4 ---   17.2   15.90 Ia        ESO 366- G 012                 ATLAS                                                                   Yes  
ZTF19achaspq                   SN 2019tdf  2019-10-23.08 17$46$28.96 +30$42$24.92 0.01553 16.7 ---   17.0*  16.16 Ia        UGC 10976                      ZTF                                                                     No   
MASTER OT J111515.29-273911.7  SN 2019thi  2019-10-23.10 11$15$15.29 -27$39$11.70 0.01305 17.5 ---   17.3*  27.39 II        ESO 503- G 005                 MASTER                                                                  No   
ATLAS19ysh                     SN 2019tfk  2019-10-24.20 15$30$31.65 +82$26$56.47 0.02162 17.0 ---   16.1   53.70 Ia        IC 1143                        ATLAS                                                                   Yes  
ATLAS19yui                     SN 2019thx  2019-10-24.62 10$57$15.77 -05$07$10.35 0.02370 17.4 ---   17.7   10.98 Ia        WISEA J105716.45-050707.9      ATLAS                                                                   No   
Gaia19etw                      SN 2019tjj  2019-10-25.56 10$19$42.38 +43$21$58.61 0.02611 16.5 ---   17.0    0.12 Ia        WISEA J101942.38+432158.1      Gaia                                                                    Yes  
PS19ggo                        SN 2019tls  2019-10-26.61 08$02$49.92 +15$48$05.43 0.01618 17.9 ---   17.5*  24.70 Ib        NGC 2514                       Pan-STARRS                                                              No   
ZTF19ac+A18$AN20jtpqd          SN 2019tqb  2019-10-29.11 16$21$53.90 +38$55$47.24 0.01687 16.9 ---   ---    21.47 Ic        NGC 6131                       ZTF                                                                     No   
Gaia19evk                      SN 2019tsf  2019-10-29.17 11$08$32.80 -10$28$54.44 0.02093 17.5 ---   17.4*  36.90 Ib        NGC 3541                       Gaia                                                                    No   
ATLAS19zft                     SN 2019tpk  2019-10-29.34 00$34$58.98 -42$57$29.45 0.05432 18.0 ---   ---     5.20 Ia        WISEA J003458.62-425732.4      ATLAS                                                                   No   
ZTF19ackjmge                   SN 2019tqr  2019-10-29.51 11$16$28.16 +29$11$22.33 0.04394 18.0 ---   ---    13.30 Ia        CGCG 156-043 NED02             ZTF                                                                     No   
ZTF19acgpkye                   SN 2019tqv  2019-10-29.51 10$20$09.89 -03$06$31.55 0.04900 17.7 ---   17.6    1.80 Ia        WISEA J102009.75-030631.3      ZTF                                                                     Yes  
Gaia19ewb                      SN 2019tvv  2019-10-31.15 11$51$05.41 +21$46$02.07 0.02566 16.6 ---   16.6   11.80 Ia        WISEA J115106.28+214602.1      Gaia                                                                    Yes  
ATLAS19zjt                     SN 2019tua  2019-10-31.32 21$58$00.28 +24$15$57.10 0.01043 15.0 ---   16.1    8.46 II        UGC 11860                      ATLAS                                                                   Yes  
ATLAS19zpc                     SN 2019tyg  2019-11-01.62 08$55$47.53 +00$47$35.34 0.04148 17.8 ---   17.6    4.50 Ia        CGCG 005-032                   ATLAS                                                                   No   
ATLAS19zsz                     SN 2019tyr  2019-11-01.64 11$22$51.50 -07$35$25.22 0.02217 16.4 ---   16.5    8.90 Ia        KUG 1120-073                   ATLAS                                                                   Yes  
ZTF19acmdpyr                   SN 2019ugu  2019-11-02.11 18$05$33.92 +45$15$16.38 0.04500 17.7 ---   ---     6.30 Ia        WISEA J180534.16+451521.9      ZTF                                                                     No   
ZTF19acmxidf                   SN 2019uoo  2019-11-02.52 08$38$45.66 -14$40$48.71 0.01422 17.1 ---   17.5    8.09 Ia        MCG -02-22-024                 ZTF                                                                     No   
ATLAS19zta                     SN 2019uat  2019-11-02.61 11$48$27.32 +12$43$37.99 0.01366 15.0 ---   15.2    3.01 Ia        IC 0737                        ATLAS                                                                   Yes  
Gaia19exp                      SN 2019udz  2019-11-02.82 12$52$32.74 +33$54$16.35 0.04323 17.9 ---   ---     3.10 II        SDSS J125232.87+335413.6       Gaia                                                                    No   
ATLAS19ztf                     SN 2019udb  2019-11-03.62 11$53$01.87 -06$03$50.65 0.02184 16.3 ---   ---     9.20 Ia        LCRS B115027.8-054712          ATLAS                                                                   No   
ATLAS19zzz                     SN 2019uhm  2019-11-04.64 10$28$48.45 -31$29$52.55 0.01038 16.9 ---   16.5*   9.40 II        WISEA J102849.18-312953.3      ATLAS                                                                   Yes  
ZTF19acpfnth                   SN 2019uhz  2019-11-06.36 01$47$13.97 -08$27$41.10 0.05111 17.7 ---   17.4    3.90 Ia        WISEA J014714.00-082745.2      ZTF                                                                     Yes  
ZTF19acqmwtg                   SN 2019ujy  2019-11-08.07 19$41$54.70 -20$10$04.65 0.03943 18.0 ---   17.1    0.80 Ia        2MASX J19415466-2010042        ZTF                                                                     No   
ZTF19acrmmpq                   SN 2019umr  2019-11-08.08 22$16$04.97 -26$40$42.88 0.02345 16.6 ---   16.6    6.13 Ia        ESO 533- G 006                 ZTF                                                                     Yes  
ZTF19acrbyzj                   SN 2019ulp  2019-11-09.53 08$28$13.10 +00$01$29.63 0.03022 17.3 ---   17.0    5.29 Ia        UGC 04431                      ZTF                                                                     Yes  
ZTF19acrcxri                   SN 2019ult  2019-11-10.11 23$58$47.98 +14$44$31.39 0.02736 17.7 ---   17.2    3.10 II        WISEA J235848.17+144429.9      ZTF                                                                     Yes  
ZTF19acrddcz                   SN 2019umc  2019-11-10.12 21$10$51.95 -16$16$52.22 0.03600 17.4 ---   16.8    7.60 Ia-91T    WISEA J211052.21-161649.0      ZTF                                                                     Yes  
Gaia19fau                      SN 2019upq  2019-11-10.81 14$29$08.12 +27$27$00.68 0.01434 17.4 ---   17.7   15.50 II        SDSS J142907.76+272646.0       Gaia                                                                    No   
ATLAS19bala                    SN 2019upw  2019-11-12.40 00$26$15.50 +21$48$35.90 0.01858 15.2 ---   15.5   15.38 Ia        NGC 0109                       ATLAS                                                                   Yes  
ATLAS19bang                    SN 2019uus  2019-11-12.63 11$20$14.01 -22$56$17.76 0.03100 17.4 ---   ---     0.39 IIL       PSO J170.0584-22.9382          ATLAS                                                                   No   
ZTF19acryurj                   SN 2019ust  2019-11-13.29 00$54$22.41 +31$40$12.65 0.02203 17.5 ---   16.8*  18.90 II        UGC 00548                      ZTF                                                                     Yes  
ATLAS19batc                    SN 2019vin  2019-11-21.44 03$30$49.28 -07$02$46.85 0.03891 17.9 ---   17.8*   6.60 Ia        IC 0325                        ATLAS                                                                   Yes  
Gaia19ffp                      SN 2019vkz  2019-11-22.87 09$04$07.85 +39$40$42.10 0.02805 17.7 ---   16.3    7.98 Ia        KUG 0900+398                   Gaia                                                                    Yes  
2019vju                        SN 2019vju  2019-11-23.85 11$04$00.19 -18$46$35.80 0.01287 17.0 ---   16.6*  14.88 Ia        NGC 3514                       Amateurs (K. Itagaki)                                                   Yes  
ATLAS19bavv                    SN 2019voo  2019-11-25.61 12$19$42.53 -12$13$32.63 0.01391 16.9 ---   17.8*   4.89 Ia        NGC 4263                       ATLAS                                                                   No   
ATLAS19bbfc                    SN 2019vqm  2019-11-26.63 13$32$18.38 +07$56$25.71 0.02361 17.2 ---   ---     1.40 Ia        2MASX J13321828+0756269        ATLAS                                                                   No   
ATLAS19bbhj                    SN 2019vrd  2019-11-26.65 08$52$22.41 -20$17$30.88 0.05200 18.0 ---   17.7   24.96 Ia        WISEA J085220.67-201725.4      ATLAS                                                                   No   
ATLAS19bbhx                    SN 2019vro  2019-11-27.65 10$41$42.71 +06$11$49.64 0.03297 17.2 ---   17.1    6.70 Ia        CGCG 037-118                   ATLAS                                                                   Yes  
ATLAS19bbmq                    SN 2019vsa  2019-11-28.62 12$05$47.61 -27$56$38.66 0.00610 14.7 ---   15.2   16.98 Ia        IC 2995                        ATLAS                                                                   Yes  
ATLAS19bbmv                    SN 2019vsi  2019-11-28.63 13$45$54.96 +23$03$42.95 0.02789 17.4 ---   17.8*   6.30 Ib        WISEA J134555.11+230348.7      ATLAS                                                                   Yes  
ATLAS19bcds                    SN 2019vus  2019-11-29.11 09$40$07.83 +72$03$44.83 0.02500 17.9 ---   17.4    3.66 II        WISEA J094007.34+720346.7      ATLAS                                                                   No   
ATLAS19bbnh                    SN 2019vsr  2019-11-29.33 02$01$57.73 +44$48$31.94 0.02700 17.1 ---   17.0    1.60 II        WISEA J020157.71+444832.1      ATLAS                                                                   Yes  
2019vsq                        SN 2019vsq  2019-11-29.56 06$58$35.20 +45$12$31.60 0.01952 17.4 ---   17.8*  26.06 II        NGC 2308                       Amateurs (K. Itagaki)                                                   No   
ZTF19abtcapa                   SN 2019wbm  2019-12-02.14 02$11$52.06 +28$18$31.25 0.07000 18.0 ---   ---     0.30 Ia        WISEA J021152.05+281831.3      ZTF                                                                     No   
ZTF19acxgwvo                   SN 2019wbd  2019-12-03.14 23$20$35.17 -00$52$51.12 0.01459 17.8 ---   17.0*   0.20 II        UM 158                         ZTF                                                                     Yes  
PS19hcu                        SN 2019wka  2019-12-03.32 03$14$40.14 -00$52$16.69 0.04000 17.4 ---   16.9    2.88 Ia        SDSS J031440.16-005213.8       Pan-STARRS                                                              No   
ZTF19acxlddi                   SN 2019wdr  2019-12-06.43 08$45$00.83 +49$18$43.31 0.05264 17.7 ---   17.0    1.20 Ia        KUG 0841+494                   ZTF                                                                     Yes  
ZTF18aakpigz                   SN 2019wnr  2019-12-06.51 11$58$21.25 +55$55$42.64 0.06651 17.9 ---   ---     0.40 Ic        WISEA J115821.29+555542.9      ZTF                                                                     No   
ZTF19acxlylb                   SN 2019wds  2019-12-06.51 11$41$21.20 +63$04$41.88 0.04686 17.6 ---   ---     0.80 Ia        WISEA J114121.27+630441.1      ZTF                                                                     No   
ATLAS19bcxe                    SN 2019weu  2019-12-08.28 23$24$33.20 +05$06$39.30 0.03800 17.6 ---   17.3*  11.64 Ia        WISEA J232432.49+050638.5      ATLAS                                                                   No   
ZTF19acxndsk                   SN 2019wiq  2019-12-10.32 09$08$47.60 +55$30$12.59 0.04788 17.8 ---   17.5   17.80 Ia        CGCG 264-065                   ZTF                                                                     Yes  
ATLAS19bdbl                    SN 2019wkk  2019-12-10.36 03$17$10.67 -19$30$18.63 0.02821 16.3 ---   16.1    8.16 Ia        WISEA J031711.12-193020.0      ATLAS                                                                   Yes  
ZTF19acxmmys                   SN 2019wjl  2019-12-11.24 07$57$12.27 +83$15$12.50 0.06300 17.8 ---   ---     0.70 Ia        WISEA J075712.28+831512.0      ZTF                                                                     No   
ATLAS19bddr                    SN 2019wnq  2019-12-11.28 00$58$39.05 -09$11$49.60 0.05169 18.0 ---   17.5    0.50 Ia        WISEA J005839.07-091149.9      ATLAS                                                                   Yes  
ATLAS19bdbm                    SN 2019wkl  2019-12-11.39 05$40$25.05 -18$05$51.69 0.04138 17.9 ---   17.8    5.30 Ia        WISEA J054024.74-180554.2      ATLAS                                                                   No   
ZTF18abakunn                   SN 2019wkb  2019-12-11.42 11$23$04.54 +27$34$14.22 0.05667 18.0 ---   ---     1.20 Ia        WISEA J112304.65+273415.2      ZTF                                                                     No   
ZTF19acxxwvi                   SN 2019wqq  2019-12-11.42 10$35$04.82 +46$33$38.14 0.01117 17.5 ---   17.8*   3.06 IIb       UGC 05744                      ZTF                                                                     Yes  
ZTF19acxysob                   SN 2019wva  2019-12-11.55 13$12$43.17 +51$56$33.39 0.05300 17.9 ---   17.6*   0.50 Ia        WISEA J131243.10+515634.0      ZTF                                                                     No   
ATLAS19bdcc                    SN 2019wli  2019-12-11.62 13$52$55.33 +03$01$44.38 0.02300 16.8 ---   16.7    0.90 Ia-91T    SDSS J135255.35+030145.1       ATLAS                                                                   No   
ATLAS19bddb                    SN 2019wmx  2019-12-13.36 02$50$47.05 +33$30$45.22 0.03998 17.1 ---   17.0   14.68 Ia        KUG 0247+333                   ATLAS                                                                   Yes  
ZTF19acxmfay                   SN 2019wlx  2019-12-13.56 14$13$06.56 +03$42$31.04 0.02582 17.6 ---   ---     3.90 II        CGCG 046-064 NED01             ZTF                                                                     No   
ZTF18aaqvuhl                   SN 2019xax  2019-12-14.56 15$57$11.61 +34$31$31.46 0.03114 17.5 ---   ---     0.10 Ia        WISEA J155711.59+343131.2      ZTF                                                                     No   
ZTF19acymzwh                   SN 2019wqf  2019-12-14.57 14$30$00.13 +39$56$44.92 0.03317 17.0 ---   17.0   24.34 Ia        UGC 09323                      ZTF                                                                     No   
ZTF19acyiqnw                   SN 2019wwa  2019-12-16.46 12$52$48.08 +80$19$24.93 0.03289 16.9 ---   16.6    4.95 Ia        CGCG 365-006                   ZTF                                                                     Yes  
2019wzj                        SN 2019wzj  2019-12-18.87 02$43$59.55 +32$31$41.70 0.02000 17.2 ---   ---    11.26 Ia        WISEA J024400.38+323145.3      Amateurs (J. Grzegorzek)                                                No   
ZTF19adajqwl                   SN 2019xbr  2019-12-19.51 14$47$28.74 +29$32$12.45 0.07000 18.0 ---   18.0*   0.70 Ia        SDSS J144728.69+293212.5       ZTF                                                                     No   
ATLAS19bdir                    SN 2019xdf  2019-12-19.60 09$27$51.80 +68$24$42.44 0.01268 17.7 ---   17.2    9.80 II        MRK 0111 NED01                 ATLAS                                                                   Yes  
Gaia19fqs                      SN 2019xgu  2019-12-19.77 13$18$06.27 -24$53$02.84 0.03200 17.6 ---   17.1    3.72 Ia        WISEA J131806.26-245305.4      Gaia                                                                    Yes  
ZTF19adaxzax                   SN 2019xhb  2019-12-21.09 00$10$10.69 -06$00$03.60 0.03000 16.5 ---   16.5    0.90 II        WISEA J001010.70-060003.5      ZTF                                                                     Yes  
2020ad                         SN 2020ad   2019-12-22.03 13$57$56.82 -29$17$07.70 0.00892 16.9 ---   17.9  113.93 II        IC 4351                        Amateurs (K. Itagaki)                                                   No   
ATLAS19bdts                    SN 2019xud  2019-12-24.35 02$38$01.47 +18$47$06.22 0.02740 17.2 ---   16.8    2.10 Ia        2MFGC 02082                    ATLAS                                                                   Yes  
Gaia19ftj                      SN 2019xvv  2019-12-25.27 14$24$19.22 -16$22$19.34 0.02200 17.9 ---   ---    16.86 II        GALEXASC J142418.35-162230.6   Gaia                                                                    No   
ATLAS19benc                    SN 2019yvr  2019-12-27.52 12$45$08.13 -00$27$32.66 0.00505 14.5 ---   16.1   12.26 Ib        NGC 4666                       ATLAS                                                                   No   
Gaia19ftw                      SN 2019yxp  2019-12-27.90 14$16$32.13 +57$48$28.80 0.01042 16.5 ---   15.8*  11.13 Ib        IC 0995                        Gaia                                                                    Yes  
ATLAS19benk                    SN 2019yvw  2019-12-28.61 15$38$25.66 +13$30$18.35 0.05500 18.0 ---   ---     0.20 Ia        SDSS J153825.66+133018.4       ATLAS                                                                   No   
2019yvq                        SN 2019yvq  2019-12-28.74 12$27$21.69 +64$47$59.70 0.00908 15.0 ---   15.2   10.27 Ib/c      NGC 4441                       Amateurs (K. Itagaki)                                                   No   
2019zhs                        SN 2019zhs  2019-12-30.19 15$38$55.48 +04$34$41.05 0.02283 15.8 ---   16.4*  20.02 Ia-91T    IC 4552                        Amateurs (Italian Supernovae Search Project)                            Yes  
ZTF20aabqiti                   SN 2020bj   2020-01-01.15 16$58$25.36 +68$13$56.61 0.05000 17.8 ---   ---     0.72 Ia        WISEA J165825.34+681357.4      ZTF                                                                     No   
ZTF20aabqbxm                   SN 2020av   2020-01-02.48 12$41$22.92 -11$09$20.91 0.04798 18.0 ---   18.0*   3.60 Ia        WISEA J124123.16-110919.6      ZTF                                                                     No   
ZTF20aaazjwc                   SN 2020gc   2020-01-03.54 16$28$46.96 +03$51$09.36 0.04220 17.8 ---   17.9*  25.30 II        CGCG 052-024                   ZTF                                                                     No   
ATLAS20arm                     SN 2020dp   2020-01-03.63 12$39$54.21 -23$52$58.52 0.05200 17.5 ---   17.6    3.10 Ia        WISEA J123954.20-235301.3      ATLAS                                                                   No   
ZTF20aadzwnu                   SN 2020mo   2020-01-06.11 22$33$24.03 +11$30$43.92 0.02549 15.7 ---   ---     7.10 Ia        WISEA J223323.71+113047.8      ZTF                                                                     No   
ZTF20aaemtgw                   SN 2020zj   2020-01-07.50 16$01$20.36 +16$40$39.86 0.03157 16.9 ---   17.0   13.00 Ia        CGCG 108-059                   ZTF                                                                     Yes  
ZTF20aaelulu                   SN 2020oi   2020-01-07.54 12$22$54.92 +15$49$25.05 0.00524 13.2 ---   14.5    6.65 Ic        MESSIER 100                    ZTF                                                                     Yes  
ZTF20aaesewy                   SN 2020se   2020-01-11.10 03$37$48.71 +03$16$19.70 0.03179 16.2 ---   17.4   15.44 Ia        IC 1967                        ZTF                                                                     Yes  
2020ue                         SN 2020ue   2020-01-12.72 12$42$46.76 +02$39$34.25 0.00313 11.8 ---   12.0  111.67 Ia        NGC 4636                       Amateurs (K. Itagaki)                                                   Yes  
ZTF20aafcjln                   SN 2020vf   2020-01-13.46 12$11$37.00 +00$19$20.15 0.02030 17.4 ---   15.6    1.00 Ia        WISEA J121137.06+001920.9      ZTF                                                                     Yes  
ZTF20aafckit                   SN 2020uu   2020-01-13.49 15$55$45.37 +29$45$28.84 0.03101 17.9 ---   ---     1.60 II        WISEA J155545.45+294527.7      ZTF                                                                     No   
Gaia20agp                      SN 2020ym   2020-01-13.50 12$23$04.31 -28$04$07.47 0.02613 17.0 ---   16.8    3.10 Ia        WISEA J122304.13-280405.7      Gaia                                                                    Yes  
ZTF20aafclxb                   SN 2020vg   2020-01-13.52 11$48$54.44 -04$40$53.93 0.00868 15.6 ---   17.0    6.51 II        IC 0738                        ZTF                                                                     Yes  
ZTF20aafmdzj                   SN 2020zg   2020-01-15.12 04$02$36.39 -16$11$54.40 0.05570 17.9 ---   17.8*   4.10 Ic-BL     WISEA J040236.46-161152.0      ZTF                                                                     No   
ZTF20aafxftu                   SN 2020zu   2020-01-16.18 05$32$24.83 -27$24$38.13 0.07000 18.0 ---   17.9   29.00 Ia        WISEA J053224.10-272410.2      ZTF                                                                     No   
ZTF20aahpwym                   SN 2020asq  2020-01-16.51 16$21$46.29 +50$43$40.17 0.05500 18.0 ---   ---    19.00 Ia        WISEA J162144.50+504331.7      ZTF                                                                     No   
ZTF20aagjpmt                   SN 2020aer  2020-01-18.23 04$48$35.43 -04$49$19.88 0.01544 17.9 ---   17.8*   9.70 II        WISEA J044835.25-044910.4      ZTF                                                                     Yes  
ZTF20aagnbes                   SN 2020aem  2020-01-18.53 17$48$22.78 +54$09$05.36 0.02218 17.8 ---   ---    13.80 II        NGC 6479                       ZTF                                                                     No   
ZTF20aaiawlj                   SN 2020avg  2020-01-19.33 11$34$06.13 -09$01$18.38 0.03671 17.5 ---   17.5    2.00 Ia        WISEA J113406.16-090116.2      ZTF                                                                     Yes  
ZTF20aaghlkv                   SN 2020ags  2020-01-19.42 12$57$04.95 +29$05$19.41 0.02000 16.2 ---   15.9   18.42 Ia        WISEA J125706.17+290527.8      ZTF                                                                     Yes  
Gaia20ajg                      SN 2020alm  2020-01-19.44 16$52$01.47 +23$32$22.85 0.05997 17.6 ---   ---     0.50 Ia        WISEA J165201.46+233223.3      Gaia                                                                    No   
ATLAS20caf                     SN 2020alh  2020-01-19.59 14$03$38.76 -33$58$37.39 0.01376 15.3 ---   15.5    4.34 Ia        NGC 5419                       ATLAS                                                                   Yes  
ATLAS20awc                     SN 2020aiv  2020-01-19.60 13$30$47.27 -26$04$31.43 0.02644 16.5 ---   16.3    0.50 Ia        WISEA J133047.28-260432.0      ATLAS                                                                   Yes  
ATLAS20avv                     SN 2020aqb  2020-01-20.44 00$41$37.64 -03$15$12.38 0.01810 17.2 ---   17.7*  28.69 IIP       WISEA J004139.00-031452.7      ATLAS                                                                   No   
ATLAS20bmm                     SN 2020akf  2020-01-20.50 09$28$39.61 +38$33$47.07 0.01245 18.0 ---   17.6*   3.40 Ia-91T    KUG 0925+387B                  ATLAS                                                                   Yes  
ATLAS20brp                     SN 2020akj  2020-01-20.52 14$09$20.17 -12$28$06.90 0.07000 17.7 ---   ---     5.76 Ia        GALEXASC J140920.01-122801.6   ATLAS                                                                   No   
ZTF20aahfobk                   SN 2020aoi  2020-01-23.41 12$05$34.88 +61$55$24.40 0.03295 16.8 ---   16.9*   5.43 Ia        CGCG 292-067                   ZTF                                                                     Yes  
ATLAS20cvy                     SN 2020aqe  2020-01-23.57 11$43$29.78 -16$47$52.94 0.01221 17.0 ---   17.6    8.93 II        NGC 3836                       ATLAS                                                                   Yes  
ZTF20aahirkk                   SN 2020arm  2020-01-24.15 00$06$33.12 +03$16$07.33 0.04400 17.2 ---   ---     0.90 Ia-91T    WISEA J000633.23+031607.1      ZTF                                                                     No   
ZTF20aaifyab                   SN 2020avu  2020-01-24.44 17$13$21.72 +43$54$06.40 0.05500 17.9 ---   17.7*   4.80 Ia        WISEA J171322.19+435408.9      ZTF                                                                     Yes  
Gaia20ale                      SN 2020ayh  2020-01-25.18 19$21$08.16 +43$19$43.21 0.01829 15.6 ---   ---    12.03 Ia        UGC 11430                      Gaia                                                                    No   
ZTF20aaifyrs                   SN 2020awa  2020-01-25.53 17$01$32.67 +27$56$33.89 0.03386 16.0 ---   ---     5.36 Ia        UGC 10661                      ZTF                                                                     No   
DLT20d                         SN 2020aze  2020-01-26.74 10$37$15.34 -41$37$29.59 0.00926 16.4 ---   16.9    9.79 II        NGC 3318                       DLT40                                                                   Yes  
ZTF20aajcdad                   SN 2020bcq  2020-01-27.47 13$26$29.65 +36$00$31.16 0.01850 16.8 ---   17.2*  14.69 Ib        NGC 5154                       ZTF                                                                     Yes  
ATLAS20efm                     SN 2020bfb  2020-01-27.52 12$54$44.23 -39$51$09.50 0.01172 17.9 ---   ---     9.30 Ic        NGC 4767B                      ATLAS                                                                   No   
Gaia20amf                      SN 2020bid  2020-01-27.93 20$07$28.88 +51$52$14.88 0.02723 16.8 ---   16.6*   0.10 Ia        WISEA J200728.88+515215.3      Gaia                                                                    No   
2020bij                        SN 2020bij  2020-01-29.68 10$55$11.68 -26$08$24.46 0.01318 17.5 ---   17.3   22.73 II        NGC 3463                       Amateurs (K. Itagaki)                                                   No   
2020bio                        SN 2020bio  2020-01-29.76 13$55$37.68 +40$28$39.02 0.00853 15.9 ---   17.2*  62.30 II        NGC 5371                       Amateurs (K. Itagaki)                                                   No   
ZTF20aakndsn                   SN 2020bjh  2020-01-30.35 10$16$57.66 -25$10$52.25 0.04212 17.3 ---   17.0    0.80 Ia        WISEA J101657.44-251055.0      ZTF                                                                     No   
ZTF20aakodiq                   SN 2020bln  2020-01-30.54 15$04$40.09 +35$56$59.79 0.04593 17.6 ---   17.8    6.50 Ia-91T    WISEA J150439.71+355654.5      ZTF                                                                     No   
ATLAS20exn                     SN 2020bqm  2020-02-02.24 00$41$09.55 +16$27$41.91 0.01817 16.5 ---   16.3*  28.64 Ia        NGC 0213                       ATLAS                                                                   No   
ZTF20aalrqbu                   SN 2020bqj  2020-02-02.52 15$33$40.48 +34$28$44.25 0.09300 18.0 ---   17.3*  13.20 Ia        WISEA J153339.46+342840.3      ZTF                                                                     No   
ZTF20aajjxwc                   SN 2020btv  2020-02-03.17 08$41$12.76 +68$42$25.25 0.04000 17.9 ---   ---     5.40 Ia        WISEA J084113.49+684227.3      ZTF                                                                     No   
ZTF20aamhocj                   SN 2020bzg  2020-02-07.48 18$07$59.99 +32$52$40.99 0.07000 17.9 ---   ---     0.96 Ia        WISEA J180800.10+325238.8      ZTF                                                                     No   
ZTF20aamifit                   SN 2020cue  2020-02-07.55 18$22$49.60 +47$49$55.16 0.06000 17.7 ---   17.6    2.60 Ia        WISEA J182249.47+474952.5      ZTF                                                                     No   
ZTF20aammhli                   SN 2020cdj  2020-02-08.54 17$56$11.74 +62$45$25.03 0.01500 17.9 ---   17.7*   8.10 Ia        WISEA J175612.01+624531.1      ZTF                                                                     Yes  
ZTF20aammbvq                   SN 2020cui  2020-02-09.41 11$22$19.65 -07$34$47.14 0.02463 16.0 ---   16.0  101.70 IIn       WISEA J112212.83-073443.7      ZTF                                                                     No   
ZTF20aammgop                   SN 2020cdk  2020-02-09.48 13$48$06.13 -13$49$17.27 0.03823 17.7 ---   16.9    1.10 Ia        WISEA J134806.06-134917.5      ZTF                                                                     Yes  
2020cdr                        SN 2020cdr  2020-02-09.48 04$50$24.23 -61$20$49.30 0.01969 16.0 ---   15.6   18.98 Ia        ESO 119- G 013                 Amateurs (S. Parker)                                                    Yes  
ATLAS20fpl                     SN 2020cdm  2020-02-09.51 12$35$01.30 -05$29$18.82 0.02292 15.7 ---   16.2   15.73 Ia        MCG -01-32-025                 ATLAS                                                                   Yes  
ZTF20aammtwx                   SN 2020cgu  2020-02-11.17 07$27$48.24 +20$24$05.39 0.02719 17.7 ---   ---    12.70 Ic        UGC 03862                      ZTF                                                                     No   
ZTF20aamsjws                   SN 2020cho  2020-02-12.29 10$43$50.74 +18$39$30.20 0.03023 17.0 ---   17.5*   7.53 Ia        CGCG 094-118                   ZTF                                                                     No   
ZTF20aamttiw                   SN 2020cpa  2020-02-12.47 17$26$37.72 +38$12$29.52 0.04490 17.8 ---   ---     3.20 II        WISEA J172637.62+381231.2      ZTF                                                                     No   
ZTF20aamttmo                   SN 2020cpb  2020-02-12.47 17$08$19.10 +18$17$58.52 0.05000 18.0 ---   ---     9.50 Ia        SDSS J170819.33+181749.5       ZTF                                                                     No   
ZTF20aamwfea                   SN 2020ckp  2020-02-13.25 08$36$21.24 -25$31$58.57 0.02985 17.0 ---   17.1    3.60 Ia        WISEA J083621.44-253200.8      ZTF                                                                     Yes  
ZTF20aaodkvl                   SN 2020csx  2020-02-13.51 16$41$41.06 +68$30$55.86 0.02579 16.7 ---   16.4    9.00 Ia        WISEA J164142.05+683048.3      ZTF                                                                     Yes  
ZTF20aanadof                   SN 2020ckb  2020-02-13.52 18$55$05.95 +39$31$33.45 0.02503 17.8 ---   ---    10.20 IIP       CGCG 229-005                   ZTF                                                                     No   
ZTF20aamuqwn                   SN 2020clq  2020-02-14.13 04$33$25.57 -04$15$56.99 0.01501 15.3 ---   14.9    3.88 Ia        NGC 1613                       ZTF                                                                     Yes  
ZTF20aanvpzo                   SN 2020cpt  2020-02-15.52 14$57$30.24 +08$23$24.02 0.03705 17.6 ---   17.6   10.40 Ia        CGCG 076-111                   ZTF                                                                     Yes  
GOTO20hb                       SN 2020cud  2020-02-17.20 13$27$47.66 -27$16$22.14 0.04531 17.1 ---   17.1    5.70 Ia-91T    2MASX J13274799-2716258        GOTO                                                                    Yes  
ZTF20aaomtwl                   SN 2020cvo  2020-02-19.13 07$15$40.71 +30$46$09.91 0.02000 15.9 ---   16.0    1.16 Ia        PSO J108.9193+30.7694          ZTF                                                                     Yes  
ZTF20aaoojli                   SN 2020cvw  2020-02-19.16 07$57$55.90 +30$01$37.00 0.05103 17.9 ---   17.6*   2.30 Ia        WISEA J075755.92+300139.3      ZTF                                                                     Yes  
ZTF20aapchqy                   SN 2020cxd  2020-02-19.53 17$26$29.26 +71$05$38.65 0.00388 17.7 ---   17.5*  12.60 II        NGC 6395                       ZTF                                                                     Yes  
ZTF20aapdgaw                   SN 2020cxx  2020-02-20.11 03$12$19.62 +41$16$56.06 0.02000 17.0 ---   ---     3.80 Ia        WISEA J031219.96+411655.6      ZTF                                                                     No   
ZTF20aaocqkr                   SN 2020dcs  2020-02-21.41 12$13$25.47 +37$41$57.79 0.02402 17.4 ---   17.2    3.00 IIn       KUG 1210+379                   ZTF                                                                     Yes  
ATLAS20gef                     SN 2020ddw  2020-02-23.23 04$50$02.88 +82$38$54.76 0.01813 17.8 ---   16.4   12.00 Ia        UGC 03132                      ATLAS                                                                   Yes  
ATLAS20gom                     SN 2020dgy  2020-02-24.51 10$18$27.62 +34$37$33.73 0.03556 16.6 ---   17.0    4.50 II        UGC 05560                      ATLAS                                                                   Yes  
ZTF20aaqvzko                   SN 2020dic  2020-02-25.20 11$55$54.33 +80$12$33.61 0.04190 17.4 ---   17.6   44.28 Ia        UGC 06896                      ZTF                                                                     No   
ZTF20aarbget                   SN 2020dko  2020-02-25.49 13$39$57.06 +00$49$41.38 0.02254 15.8 ---   16.5*  13.68 Ia        NGC 5258                       ZTF                                                                     Yes  
ZTF20aarbktd                   SN 2020djn  2020-02-25.52 17$04$23.30 +28$27$46.48 0.03129 18.0 ---   ---     4.30 II        CGCG 169-039                   ZTF                                                                     No   
ZTF20aarbozi                   SN 2020doi  2020-02-26.11 01$59$24.04 +21$34$57.65 0.04249 17.1 ---   ---     7.07 Ia        CGCG 461-019                   ZTF                                                                     No   
2020dpw                        SN 2020dpw  2020-02-26.41 20$37$10.72 +66$06$12.80 0.00475 16.1 ---   17.2   21.80 II        NGC 6951                       Amateurs (P. Wiggins)                                                   Yes  
Gaia20bbu                      SN 2020dsf  2020-02-28.07 19$44$44.44 -28$23$13.27 0.01608 17.7 ---   15.7    6.70 Ia        ESO 460- G 033                 Gaia                                                                    Yes  
GOTO20mn                       SN 2020dqw  2020-02-28.11 13$23$39.66 -16$38$44.55 0.02348 17.4 ---   16.2    6.10 Ia        WISEA J132339.47-163839.3      GOTO                                                                    Yes  
ATLAS20hhk                     SN 2020dvt  2020-03-02.51 15$37$48.52 +38$08$47.24 0.01400 16.1 ---   17.2    4.20 II        WISEA J153748.79+380848.7      ATLAS                                                                   No   
ATLAS20hgw                     SN 2020duu  2020-03-02.54 18$37$51.13 +37$28$15.36 0.02164 16.0 ---   15.8   10.66 Ia        CGCG 201-019                   ATLAS                                                                   Yes  
ATLAS20hhj                     SN 2020dvs  2020-03-02.60 19$09$20.47 +50$16$12.72 0.05500 17.9 ---   ---    21.20 Ia        WISEA J190918.59+501623.6      ATLAS                                                                   No   
GOTO20pd                       SN 2020duv  2020-03-03.25 16$05$01.39 +27$15$36.84 0.04566 17.9 ---   17.3   12.10 Ia-91T    WISEA J160500.65+271529.8      GOTO                                                                    Yes  
ATLAS20hhc                     SN 2020dvr  2020-03-03.43 09$54$35.13 -19$53$14.27 0.01289 17.0 ---   14.8   18.75 Ia        ESO 566- G 027                 ATLAS                                                                   Yes  
ZTF20aascttq                   SN 2020dve  2020-03-03.49 15$56$41.39 +23$15$50.44 0.04542 17.6 ---   ---     8.00 Ia        WISEA J155641.69+231557.2      ZTF                                                                     No   
ATLAS20hid                     SN 2020dxa  2020-03-03.61 15$58$43.09 +26$49$09.66 0.01416 14.7 ---   15.2    9.22 Ia        MRK 0492                       ATLAS                                                                   Yes  
ZTF20aasitrr                   SN 2020dyf  2020-03-04.48 15$30$29.70 -12$36$06.51 0.02116 17.9 ---   16.3   15.70 Ia        WISEA J153030.68-123612.4      ZTF                                                                     Yes  
ATLAS20hls                     SN 2020eci  2020-03-04.62 15$23$14.91 +00$03$53.92 0.07093 17.7 ---   17.8*   8.30 Ia        WISEA J152314.45+000357.8      ATLAS                                                                   No   
ZTF20aasjzhg                   SN 2020eaf  2020-03-05.12 02$58$19.97 +40$55$23.39 0.02060 16.7 ---   ---     2.60 II        WISEA J025820.10+405525.8      ZTF                                                                     No   
ZTF20aaskdhj                   SN 2020eai  2020-03-05.14 04$59$08.05 +04$58$21.78 0.01562 16.3 ---   ---    21.56 Ib        UGC 03223                      ZTF                                                                     No   
ZTF20aasnzni                   SN 2020ecn  2020-03-05.42 11$59$27.33 -20$26$41.25 0.02140 17.9 ---   ---     6.60 Ia-91bg   ESO 572- G 035                 ZTF                                                                     No   
ATLAS20hmy                     SN 2020ees  2020-03-05.47 13$27$15.19 +32$02$01.09 0.02438 15.7 ---   16.3   23.56 Ia        NGC 5157                       ATLAS                                                                   Yes  
ZTF20aasuiks                   SN 2020edi  2020-03-06.41 13$16$13.68 -22$33$30.09 0.16000 17.1 ---   16.7    1.40 SLSN-II   WISEA J131613.68-223330.0      ZTF                                                                     Yes  
ZTF20aaszzez                   SN 2020efe  2020-03-07.37 11$52$48.43 +07$40$47.42 0.05400 16.9 ---   16.6    6.80 Ia        WISEA J115248.81+074049.4      ZTF                                                                     Yes  
DLT20h                         SN 2020ejm  2020-03-11.23 10$16$18.85 -33$33$49.17 0.00976 16.0 ---   14.3    1.71 Ia        IC 2560                        DLT40                                                                   Yes  
2020ekk                        SN 2020ekk  2020-03-11.77 16$44$45.16 +22$30$48.00 0.01425 15.8 ---   16.5   66.71 II        UGC 10528                      Amateurs (K. Itagaki)                                                   Yes  
XMPGS1                         SN 2020enm  2020-03-16.91 16$35$06.76 +46$12$53.80 0.03077 16.7 ---   16.8   25.57 Ia-99aa   IC 1222                        Amateurs (XOSS)                                                         Yes  
ATLAS20hzq                     SN 2020eoe  2020-03-17.55 16$18$02.67 +18$02$31.92 0.04543 17.5 ---   17.7*   7.15 II        WISEA J161802.44+180238.2      ATLAS                                                                   No   
2020epi                        SN 2020epi  2020-03-19.12 12$22$08.76 +06$06$01.30 0.02348 18.0 ---   17.9   17.20 Ic        VCC 0528                       Amateurs (E. Conseil)                                                   No   
ATLAS20ibe                     SN 2020erg  2020-03-21.42 09$14$27.21 -10$15$46.55 0.05072 18.0 ---   17.9*   5.30 Ia        WISEA J091427.17-101552.0      ATLAS                                                                   No   
ATLAS20ibn                     SN 2020ery  2020-03-21.56 14$20$58.14 -22$45$26.86 0.02600 17.6 ---   17.6    4.70 Ia        WISEA J142058.41-224523.7      ATLAS                                                                   Yes  
TMTS-20A                       SN 2020esx  2020-03-22.53 08$18$45.02 +52$49$45.90 0.03384 17.7 ---   17.7    1.80 II        WISEA J081844.81+524947.0      Amateurs (TMTS)                                                         Yes  
ATLAS20idt                     SN 2020eth  2020-03-22.62 17$01$17.36 +02$54$41.77 0.04800 17.6 ---   17.3*   8.60 Ia        WISEA J170117.96+025440.7      ATLAS                                                                   No   
ATLAS20iey                     SN 2020euz  2020-03-23.42 09$03$47.78 +29$09$33.49 0.02265 17.4 ---   16.9    3.18 Ia        WISEA J090347.85+290936.4      ATLAS                                                                   Yes  
ATLAS20hxk                     SN 2020eyj  2020-03-23.45 11$11$47.18 +29$23$06.57 0.03000 17.2 ---   17.2*   0.70 Ia        SDSS J111147.15+292305.9       ATLAS                                                                   No   
ATLAS20ivn                     SN 2020exr  2020-03-24.48 13$18$45.02 +50$37$26.82 0.09000 17.9 ---   17.9   14.30 Ia        WISEA J131843.89+503717.2      ATLAS                                                                   No   
Gaia20bmx                      SN 2020fca  2020-03-25.62 15$32$15.90 -20$05$09.13 0.02600 17.8 ---   ---     1.14 II        WISEA J153215.95-200509.9      Gaia                                                                    No   
ZTF18aarlpzd                   SN 2020fkb  2020-03-28.26 11$28$30.43 +58$33$46.78 0.01040 17.8 ---   17.8   23.20 Ib/c      ARP 299                        ZTF                                                                     No   
ZTF20aattotq                   SN 2020fcw  2020-03-28.43 14$28$32.00 +27$24$29.90 0.01440 16.1 ---   16.7    3.97 Ia        NGC 5635                       ZTF                                                                     No   
ATLAS20jhi                     SN 2020fhs  2020-03-29.52 16$01$06.28 +19$27$00.61 0.01438 16.1 ---   16.6*  12.28 Ia-91bg   CGCG 108-053                   ATLAS                                                                   Yes  
ZTF20aatvzmm                   SN 2020fob  2020-03-30.17 07$43$08.81 +45$21$49.52 0.03151 16.8 ---   ---    14.33 Ia        CGCG 235-032                   ZTF                                                                     No   
ATLAS20jjg                     SN 2020fqi  2020-03-30.58 15$17$36.77 +57$11$05.33 0.06600 18.0 ---   ---     0.30 Ia        WISEA J151736.58+571106.4      ATLAS                                                                   No   
ZTF20aatzhhl                   SN 2020fqv  2020-03-31.33 12$36$33.26 +11$13$53.96 0.00745 15.2 ---   16.5   29.89 IIb       NGC 4568                       ZTF                                                                     Yes  
ZTF20aaullwp                   SN 2020fvo  2020-04-01.33 11$24$24.39 -08$16$09.86 0.02400 16.5 ---   ---     0.10 Ia        2MASS J11242441-0816093        ZTF                                                                     No   
ZTF20aaunfpj                   SN 2020fsb  2020-04-01.96 15$39$03.81 -25$58$28.36 0.00752 16.6 ---   17.2*   5.31 II        ESO 515- G 004                 ZTF                                                                     Yes  
SNhunt428                      SN 2020ftl  2020-04-02.26 12$20$03.77 +05$20$35.95 0.00730 13.8 ---   14.4    7.10 Ia        NGC 4277                       CRTS                                                                    Yes  
ZTF20aaummmc                   SN 2020ftd  2020-04-02.35 12$53$04.55 -15$27$05.52 0.04299 17.8 ---   17.3*  11.70 Ia        WISEA J125303.79-152701.4      ZTF                                                                     No   
ZTF20aaumnfl                   SN 2020fsl  2020-04-02.35 12$31$57.80 -20$33$01.40 0.04467 17.9 ---   ---     2.80 Ia        WISEA J123157.79-203303.8      ZTF                                                                     No   
ATLAS20jnf                     SN 2020fzj  2020-04-03.57 20$15$42.94 -06$18$59.83 0.01893 17.7 ---   ---     1.90 II        WISEA J201542.92-061859.6      ATLAS                                                                   No   
ZTF20aaupkac                   SN 2020fzx  2020-04-05.18 07$51$08.99 +22$44$27.34 0.02882 17.3 ---   17.5*   0.70 Ia        WISEA J075108.93+224426.9      ZTF                                                                     No   
ZTF20aauqhka                   SN 2020gac  2020-04-05.45 12$29$46.23 +42$43$57.72 0.03863 18.0 ---   17.9*   2.20 II        WISEA J122946.18+424356.1      ZTF                                                                     Yes  
ZTF20aauqtcp                   SN 2020gad  2020-04-05.48 19$53$56.47 +02$04$05.58 0.02523 17.2 ---   17.3*   2.30 Ia        WISEA J195356.53+020405.3      ZTF                                                                     Yes  
ATLAS20jrp                     SN 2020gcv  2020-04-09.58 21$31$21.62 +09$25$47.57 0.02840 17.9 ---   ---     9.60 II        CGCG 401-029                   ATLAS                                                                   No   
ATLAS20jsv                     SN 2020gho  2020-04-10.39 11$07$39.26 -05$32$19.06 0.05000 17.8 ---   17.4    0.50 Ia        LCRS B110507.0-051604          ATLAS                                                                   Yes  
2020gdw                        SN 2020gdw  2020-04-10.58 13$22$46.33 -12$59$25.50 0.01840 15.8 ---   15.8* 175.18 Ia        NGC 5110                       Amateurs (K. Itagaki)                                                   Yes  
PS20byg                        SN 2020hek  2020-04-11.45 12$28$00.17 +41$07$12.87 0.03789 17.7 ---   16.8    4.80 Ia        WISEA J122800.53+410715.4      Pan-STARRS                                                              Yes  
2020gpe                        SN 2020gpe  2020-04-12.14 16$39$32.19 +66$02$12.60 0.02541 16.2 ---   17.1    9.85 II        NGC 6214                       Amateurs (Italian Supernovae Search Project)                            Yes  
ZTF20aaurfhs                   SN 2020hgo  2020-04-14.43 17$01$22.51 +20$18$58.34 0.03523 18.0 ---   17.9    3.90 II        2MASX J17012234+2018549        ZTF                                                                     No   
ZTF18aaoxrup                   SN 2020hdw  2020-04-14.44 16$00$51.98 +56$21$08.94 0.06000 17.5 ---   17.1    1.98 Ia        WISEA J160051.89+562110.7      ZTF                                                                     No   
ZTF20aaurhzc                   SN 2020hen  2020-04-14.45 17$49$15.40 +17$57$03.62 0.03335 17.7 ---   ---    18.50 Ia        CGCG 112-050                   ZTF                                                                     Yes  
ATLAS20kca                     SN 2020hfk  2020-04-14.46 13$53$28.16 +07$54$34.69 0.03737 17.8 ---   16.9    2.40 Ia        WISEA J135328.00+075434.7      ATLAS                                                                   Yes  
ZTF20aautscv                   SN 2020hfx  2020-04-15.23 11$03$36.99 +21$59$05.66 0.05922 18.0 ---   17.7    3.50 Ia        2MASX J11033713+2159082        ZTF                                                                     Yes  
ZTF20aaurjbj                   SN 2020hgw  2020-04-15.38 14$18$19.12 +38$55$46.24 0.04319 17.9 ---   17.8    0.40 II        WISEA J141819.08+385545.6      ZTF                                                                     Yes  
ZTF20aaurwes                   SN 2020hni  2020-04-16.19 07$26$22.13 +36$14$01.42 0.01500 17.2 ---   15.5    1.30 Ia        WISEA J072622.16+361400.6      ZTF                                                                     Yes  
ZTF20aaurzce                   SN 2020hla  2020-04-16.22 08$35$12.19 +60$50$09.23 0.02742 17.2 ---   16.6    6.30 Ia        WISEA J083511.96+605015.1      ZTF                                                                     Yes  
ATLAS20kcx                     SN 2020hox  2020-04-16.60 19$42$26.16 -15$52$44.16 0.02001 18.0 ---   ---    62.94 II        MCG -3-50-3                    ATLAS                                                                   No   
ATLAS20ktq                     SN 2020hvf  2020-04-21.38 11$21$26.45 +03$00$52.85 0.00581 12.4 ---   12.8   22.03 Ia        NGC 3643                       ATLAS                                                                   Yes  
ATLAS20ktt                     SN 2020hvp  2020-04-21.51 16$21$45.39 -02$17$21.29 0.00525 14.6 ---   15.6   52.64 Ib        NGC 6118                       ATLAS                                                                   No   
ATLAS20kts                     SN 2020hvq  2020-04-21.55 16$46$34.85 +62$49$36.80 0.01904 15.9 ---   16.1   17.04 Ia        UGC 10561                      ATLAS                                                                   Yes  
ZTF20aavnnat                   SN 2020hyh  2020-04-22.43 16$31$54.94 +42$42$37.13 0.03221 17.5 ---   17.4   14.00 Ia        MCG +07-34-111                 ZTF                                                                     No   
ATLAS20kxa                     SN 2020ibo  2020-04-22.60 21$41$36.96 -26$35$31.88 0.03084 16.5 ---   17.4    8.63 Ia        ESO 531- G 023                 ATLAS                                                                   Yes  
ZTF20aawdjlp                   SN 2020ihr  2020-04-26.23 10$59$18.68 +43$39$25.71 0.03000 17.1 ---   ---     6.06 Ia        MAPS-NGP O_215_0037253         ZTF                                                                     No   
PTSS-20hk                      SN 2020iic  2020-04-26.57 11$44$57.41 -02$30$26.16 0.04710 17.3 ---   16.4    3.50 Ibn       CGCG 012-072 NED03             PTSS                                                                    Yes  
ATLAS20leh                     SN 2020ikp  2020-04-27.35 11$12$14.88 -02$00$07.56 0.04670 17.9 ---   17.7*   2.30 II        WISEA J111214.74-020006.1      ATLAS                                                                   No   
ATLAS20lge                     SN 2020jit  2020-04-27.59 23$35$42.82 +47$15$10.55 0.04000 17.9 ---   ---     4.20 Ia        WISEA J233543.24+471508.9      ATLAS                                                                   No   
ZTF20aawqywr                   SN 2020ilb  2020-04-29.16 09$41$03.94 +34$44$01.08 0.05000 18.0 ---   ---     3.80 Ia        IC 2497                        ZTF                                                                     No   
MASTER OT J000502.49-070602.6  SN 2020izc  2020-05-02.15 00$05$02.49 -07$06$02.60 0.01270 17.0 ---   17.8*  50.28 II        IC 1528                        MASTER                                                                  No   
ATLAS20lqv                     SN 2020jck  2020-05-03.57 21$31$47.71 -01$02$20.99 0.05152 18.0 ---   17.1    2.30 Ia        2MFGC 16277                    ATLAS                                                                   No   
ZTF20aayqjpv                   SN 2020jgs  2020-05-04.33 14$44$07.25 +18$00$46.63 0.03215 17.3 ---   16.8    2.19 Ia        IC 1050                        ZTF                                                                     Yes  
ZTF20aayknlo                   SN 2020jee  2020-05-05.19 11$42$14.70 +20$05$51.07 0.01978 15.6 ---   15.8    1.58 Ia        CGCG 097-064                   ZTF                                                                     Yes  
ATLAS20lsf                     SN 2020jfv  2020-05-05.59 23$06$35.74 +00$36$43.58 0.01623 17.8 ---   ---     2.80 IIb       WISEA J230635.97+003641.9      ATLAS                                                                   No   
ZTF20aaynrrh                   SN 2020jfo  2020-05-06.20 12$21$50.47 +04$28$54.14 0.00522 14.3 ---   14.5   72.21 IIP       MESSIER 061                    ZTF                                                                     Yes  
ATLAS20lts                     SN 2020jhf  2020-05-08.42 13$14$53.43 +27$00$31.11 0.01544 14.9 ---   15.5    1.91 Ia        UGC 08325                      ATLAS                                                                   Yes  
ZTF20aazgtmp                   SN 2020jny  2020-05-11.19 12$02$58.50 +20$05$07.59 0.02371 16.2 ---   16.5    0.93 Ia        WISEA J120258.54+200506.9      ZTF                                                                     Yes  
ATLAS20lwr                     SN 2020jol  2020-05-11.28 10$27$21.15 +00$25$19.83 0.02170 15.4 ---   16.5    1.00 Ia        WISEA J102721.08+002520.3      ATLAS                                                                   Yes  
ZTF20aazlvht                   SN 2020jsh  2020-05-12.15 09$46$21.43 +03$04$23.77 0.01998 16.3 ---   16.3    8.65 Ia        IC 0564                        ZTF                                                                     Yes  
Gaia20cht                      SN 2020khr  2020-05-16.95 23$21$49.41 +03$49$41.74 0.03093 17.2 ---   16.8    2.70 Ia        LSBC F821-01                   Gaia                                                                    Yes  
ZTF20aazymxi                   SN 2020kej  2020-05-17.28 15$01$40.81 +78$18$52.56 0.04000 16.8 ---   16.8   12.80 Ia        2MASX J15013785+7818432        ZTF                                                                     Yes  
ATLAS20ngg                     SN 2020kpx  2020-05-21.39 15$38$10.14 +04$46$50.60 0.02291 17.2 ---   16.2    7.95 Ia        CGCG 050-050                   ATLAS                                                                   Yes  
ZTF20abbhyxu                   SN 2020kyx  2020-05-24.26 16$13$45.53 +22$55$14.36 0.03192 17.2 ---   17.0    9.15 Ia        CGCG 137-064                   ZTF                                                                     No   
ZTF20abbplei                   SN 2020lao  2020-05-25.41 17$06$54.60 +30$16$17.25 0.03081 17.9 ---   17.4    6.30 Ic-BL     CGCG 169-041                   ZTF                                                                     No   
PS20dnq                        SN 2020lkw  2020-05-25.44 14$31$25.59 +33$13$47.64 0.02261 18.0 ---   17.7*   3.70 II        KUG 1429+334                   Pan-STARRS                                                              Yes  
ZTF20abcsjtx                   SN 2020lil  2020-05-29.27 14$37$59.67 +09$23$18.78 0.03072 17.8 ---   17.0*   2.60 Ia        2MASX J14375965+0923153        ZTF                                                                     Yes  
ATLAS20off                     SN 2020lid  2020-05-29.58 00$20$00.78 -06$20$04.39 0.01237 17.7 ---   17.3*  11.20 Ib        MCG -01-02-001                 ATLAS                                                                   No   
2020lkb                        SN 2020lkb  2020-05-30.73 01$31$55.09 +33$28$20.40 0.01450 16.9 ---   ---    40.02 II        NGC 0582                       Amateurs (K. Itagaki)                                                   No   
ZTF20abdzrxo                   SN 2020lsc  2020-06-05.22 16$14$03.75 +14$16$57.56 0.03028 16.4 ---   16.6    7.02 Ia        UGC 10287                      ZTF                                                                     Yes  
ATLAS20otg                     SN 2020lse  2020-06-05.26 10$41$02.20 -27$05$00.38 0.01749 15.0 ---   14.7   41.70 Ia        ESO 501- G 075                 ATLAS                                                                   Yes  
ATLAS20ovi                     SN 2020lwk  2020-06-07.36 15$19$22.38 +20$32$36.63 0.03918 17.1 ---   17.2   10.93 Ia        CGCG 135-044                   ATLAS                                                                   Yes  
ATLAS20ovo                     SN 2020lxu  2020-06-07.58 00$36$08.66 +25$45$03.52 0.03317 17.1 ---   16.9    1.00 Ia        WISEA J003608.66+254504.3      ATLAS                                                                   Yes  
ZTF18aaiykoz                   SN 2020mcc  2020-06-09.22 15$57$59.52 +40$02$02.34 0.03044 17.1 ---   16.2    0.72 Ia        ARK 491                        ZTF                                                                     Yes  
ATLAS20owd                     SN 2020mbf  2020-06-09.47 20$23$32.72 +19$42$39.86 0.04735 16.1 ---   17.2    7.90 Ia        WISEA J202332.22+194236.1      ATLAS                                                                   No   
ZTF20abeohfn                   SN 2020mjm  2020-06-12.19 14$29$29.33 -00$01$17.71 0.00515 15.7 ---   16.2   79.98 II        UGC 09299                      ZTF                                                                     Yes  
ZTF20abeoicg                   SN 2020mfx  2020-06-12.19 14$37$02.52 +23$37$39.29 0.03923 17.8 ---   17.7    2.10 Ia        WISEA J143702.38+233738.3      ZTF                                                                     Yes  
ZTF20abevbxv                   SN 2020mmz  2020-06-13.22 09$21$11.56 +64$15$14.25 0.00531 14.2 ---   16.5*   2.83 II        NGC 2814                       ZTF                                                                     Yes  
ZTF20abfcshg                   SN 2020mos  2020-06-14.39 00$05$27.45 +32$32$05.88 0.03500 16.9 ---   17.1*   4.20 Ia        WISEA J000527.62+323201.4      ZTF                                                                     No   
ATLAS20oyk                     SN 2020mnv  2020-06-14.40 16$40$43.83 +40$24$52.13 0.02589 16.1 ---   16.2    4.00 Ia        2MFGC 13351                    ATLAS                                                                   Yes  
ZTF20abfehpe                   SN 2020mws  2020-06-15.21 14$40$44.36 +03$50$28.08 0.06000 18.0 ---   17.6*   1.40 II        WISEA J144044.28+035028.3      ZTF                                                                     No   
ATLAS20pmb                     SN 2020mtk  2020-06-16.25 12$05$47.65 -31$46$13.79 0.02341 16.7 ---   16.2    0.60 Ia        WISEA J120547.82-314615.3      ATLAS                                                                   Yes  
ATLAS20pqr                     SN 2020mvk  2020-06-17.31 13$35$45.68 -30$52$30.35 0.01504 16.4 ---   15.5   18.99 II        ESO 444- G 075                 ATLAS                                                                   Yes  
Gaia20cuy                      SN 2020nap  2020-06-17.65 12$07$08.81 +16$55$16.21 0.02190 17.6 ---   15.7    4.60 II        UGC 07104                      Gaia                                                                    No   
ZTF20abgbxvb                   SN 2020nac  2020-06-18.39 00$43$24.64 +50$40$28.06 0.01739 18.0 ---   ---    12.80 Ib        UGC 00460                      ZTF                                                                     No   
ZTF20abgfekk                   SN 2020naj  2020-06-19.21 13$59$39.06 +29$42$36.44 0.05000 17.9 ---   17.7    0.40 Ia        WISEA J135939.02+294236.7      ZTF                                                                     Yes  
ZTF19aamdmcs                   SN 2020nef  2020-06-19.25 15$19$59.14 +20$42$47.40 0.04095 18.0 ---   17.1    0.20 Ia        WISEA J151959.13+204247.4      ZTF                                                                     Yes  
ZTF20abgtvhl                   SN 2020nco  2020-06-20.46 00$08$18.98 +08$07$16.55 0.01708 17.9 ---   17.4*   1.10 II        WISEA J000818.95+080715.5      ZTF                                                                     No   
MASTER OT J023717.57+071736.1  SN 2020nej  2020-06-22.15 02$37$17.57 +07$17$36.10 0.02170 17.0 ---   17.2*  63.50 Ia        NGC 0997                       MASTER                                                                  No   
PS20eml                        SN 2020noz  2020-06-22.27 12$29$00.25 +07$50$58.35 0.02485 16.8 ---   16.7    8.10 IIn       VCC 1152                       Pan-STARRS                                                              Yes  
ZTF20abhmqdn                   SN 2020npb  2020-06-23.30 17$59$58.22 +44$51$45.50 0.03846 17.3 ---   17.2*  31.01 Ia        UGC 11088                      ZTF                                                                     No   
Gaia20cxs                      SN 2020nku  2020-06-23.36 08$21$04.30 -22$30$50.65 0.02000 16.9 ---   17.5*   3.10 IIn       WISEA J082104.49-223051.3      Gaia                                                                    No   
ZTF20abhjwvh                   SN 2020nif  2020-06-24.19 13$04$13.74 -10$21$03.56 0.01038 14.7 ---   15.3   42.07 II        NGC 4939                       ZTF                                                                     Yes  
ATLAS20qok                     SN 2020njz  2020-06-24.59 02$01$51.01 -10$28$11.88 0.01571 17.2 ---   17.9    9.16 Ic        MCG -02-06-017                 ATLAS                                                                   No   
ATLAS20qoq                     SN 2020nlb  2020-06-25.25 12$25$24.18 +18$12$12.52 0.00243 12.0 ---   12.5   43.14 Ia        MESSIER 085                    ATLAS                                                                   Yes  
ZTF20abismub                   SN 2020noe  2020-06-27.17 10$19$06.55 +34$39$14.41 0.01555 17.6 ---   ---     5.10 IIP       UGC 05567                      ZTF                                                                     No   
MASTER OT J024103.98+165813.0  SN 2020nti  2020-06-29.16 02$41$03.98 +16$58$13.00 0.02800 17.9 ---   16.7   14.50 Ia        2MFGC 02125                    MASTER                                                                  Yes  
MASTER OT J233317.85-674248.4  AT 2020ntu  2020-06-29.97 23$33$17.85 -67$42$48.40 0.03800 16.8 ---   16.5    2.50 Ia        GALEXASC J233317.41-674249.0   MASTER                                                                  No   
GOTO20abj                      SN 2020ntl  2020-06-30.08 21$48$25.92 -01$40$24.10 0.02726 17.5 ---   16.5    8.40 II        UGC 11814                      GOTO                                                                    Yes  
ATLAS20rtz                     SN 2020nus  2020-06-30.59 02$55$58.29 +38$06$38.95 0.05500 17.8 ---   ---    25.40 Ia        UGC 02394                      ATLAS                                                                   No   
ATLAS20ruv                     SN 2020nva  2020-06-30.59 02$46$06.53 +37$58$21.36 0.05000 17.9 ---   ---    11.70 Ia        WISEA J024605.78+375828.9      ATLAS                                                                   No   
2020nvb                        SN 2020nvb  2020-07-01.54 12$28$58.79 +03$34$22.09 0.00294 11.8 ---   12.3    8.65 Ia        NGC 4457                       Amateurs (K. Itagaki)                                                   Yes  
ATLAS20rxn                     SN 2020nvw  2020-07-02.32 15$14$19.66 +39$55$51.78 0.02995 17.9 ---   17.3    3.20 II        SDSS J151419.62+395548.6       ATLAS                                                                   Yes  
ZTF20abjkxwa                   SN 2020oao  2020-07-02.47 01$43$49.83 +30$21$14.00 0.05400 17.6 ---   ---     0.60 Ia        WISEA J014349.89+302113.7      ZTF                                                                     No   
Gaia20dcg                      SN 2020nze  2020-07-03.30 03$12$25.53 +19$15$10.40 0.03234 17.3 ---   17.2    0.60 Ia        WISEA J031225.57+191510.0      Gaia                                                                    No   
ZTF20abjonjs                   SN 2020nyb  2020-07-03.36 01$59$08.11 +86$40$34.26 0.01553 17.9 ---   17.6   10.70 II        UGC 01285                      ZTF                                                                     No   
ATLAS20rzv                     SN 2020nxt  2020-07-03.53 22$37$36.23 +35$00$07.66 0.02200 17.2 ---   15.9*   4.50 Ibn       WISEA J223736.70+350006.5      ATLAS                                                                   Yes  
ATLAS20say                     SN 2020obd  2020-07-06.58 02$28$35.90 -10$32$18.81 0.01496 17.3 ---   17.6   20.26 II        NGC 0945                       ATLAS                                                                   No   
Gaia20ddq                      SN 2020ocz  2020-07-07.35 05$10$44.19 -31$35$37.61 0.00324 15.6 ---   16.1   37.39 II        UGCA 103                       Gaia                                                                    Yes  
ATLAS20sfe                     SN 2020ogs  2020-07-09.51 02$17$05.60 +33$44$50.06 0.04106 17.6 ---   ---     6.00 Ia        WISEA J021705.48+334443.7      ATLAS                                                                   No   
ATLAS20sew                     SN 2020ogn  2020-07-09.52 20$48$15.00 -19$51$00.23 0.02816 17.1 ---   17.0    2.30 Ia        ESO 597- G 036                 ATLAS                                                                   Yes  
MSOSSP_06                      SN 2020ohg  2020-07-10.10 17$37$11.01 -74$22$58.00 0.01724 16.0 ---   15.7   13.50 Ia        IC 4654                        Amateurs (Duszanowicz)                                                  Yes  
ZTF20abkdxng                   SN 2020oha  2020-07-10.20 11$24$10.05 +61$09$57.26 0.04721 17.4 ---   17.3*  11.55 Ia        WISEA J112409.71+611008.1      ZTF                                                                     Yes  
ATLAS20sln                     SN 2020onu  2020-07-10.59 01$11$27.78 -17$22$05.60 0.04353 17.5 ---   16.6*  10.90 Ia        WISEA J011128.17-172156.1      ATLAS                                                                   Yes  
ATLAS20slo                     SN 2020onv  2020-07-11.53 23$16$46.00 -23$18$37.33 0.09500 17.9 ---   17.8    4.60 Ia-CSM    WISEA J231646.31-231839.9      ATLAS                                                                   No   
ZTF20ableiem                   SN 2020orw  2020-07-12.47 01$08$23.60 +33$08$01.48 0.01528 17.4 ---   15.5    1.93 Ia        NGC 0392                       ZTF                                                                     Yes  
ZTF18aavwurv                   SN 2020pnn  2020-07-15.27 18$04$04.74 +22$02$13.55 0.01650 18.0 ---   17.7    1.80 II        WISEA J180404.65+220214.4      ZTF                                                                     Yes  
ZTF20ablxtlp                   SN 2020ppe  2020-07-15.46 00$39$35.97 +06$39$50.80 0.03886 17.7 ---   ---     1.10 Ia        WISEA J003936.06+063951.2      ZTF                                                                     Yes  
ZTF20ablygyy                   SN 2020pni  2020-07-16.19 15$03$49.96 +42$06$50.52 0.01687 16.2 ---   16.6    7.66 II        UGC 09684                      ZTF                                                                     Yes  
ZTF20abmudrv                   SN 2020pst  2020-07-17.46 01$13$12.03 +02$17$01.82 0.04604 17.9 ---   17.8*   5.20 Ia        UGC 00768                      ZTF                                                                     Yes  
MASTER OT J103735.45-224219.8  SN 2020pub  2020-07-19.73 10$37$35.45 -22$42$19.80 0.01100 15.4 ---   ---     3.30 II        GALEXASC J103735.23-224218.4   MASTER                                                                  No   
Gaia20dio                      SN 2020qav  2020-07-21.08 02$54$39.97 +14$29$54.57 0.04474 18.0 ---   ---     5.70 Ia        WISEA J025439.61+142952.3      Gaia                                                                    No   
ATLAS20txu                     SN 2020qbu  2020-07-22.59 01$33$53.39 -13$04$49.01 0.02000 17.9 ---   17.6*   4.38 Ic        WISEA J013353.69-130448.7      ATLAS                                                                   No   
ZTF20abobpcb                   SN 2020qlb  2020-07-23.33 19$07$49.57 +62$57$49.55 0.15900 17.9 ---   ---     0.70 SLSN-I    WISEA J190749.56+625750.2      ZTF                                                                     No   
ATLAS20ugl                     SN 2020qdl  2020-07-23.56 01$50$43.22 -21$46$21.11 0.02000 17.7 ---   15.1    3.50 Ia        GALEXASC J015043.21-214624.2   ATLAS                                                                   Yes  
PGIR20eid                      SN 2020qmp  2020-07-24.57 12$08$44.44 +36$48$17.27 0.00357 14.1 ---   14.9   26.42 II        UGC 07125                      PGIR                                                                    Yes  
GOTO20auq                      SN 2020qgq  2020-07-25.12 01$08$51.34 +17$03$08.43 0.03600 17.4 ---   17.5    1.90 Ia        WISEA J010851.44+170309.8      GOTO                                                                    Yes  
GOTO20avm                      SN 2020qim  2020-07-26.88 17$22$43.51 +62$09$39.82 0.02822 17.7 ---   17.4*  18.20 II        NGC 6365A                      GOTO                                                                    No   
ZTF20aboytzr                   SN 2020qjy  2020-07-27.17 15$32$43.14 +27$31$18.68 0.06778 17.7 ---   ---     2.20 Ia        WISEA J153243.24+273120.3      ZTF                                                                     Yes  
ZTF20abnbilr                   SN 2020rxv  2020-08-03.45 04$29$25.93 +16$34$14.32 0.01379 16.4 ---   15.8*  44.88 Ia        WISEA J042922.82+163411.8      ZTF                                                                     No   
ZTF20abqbzuv                   SN 2020qrz  2020-08-04.21 17$16$27.13 +43$20$33.94 0.02639 17.0 ---   16.9    1.90 Ia        CGCG 225-091                   ZTF                                                                     Yes  
ZTF20abqvsik                   SN 2020rcq  2020-08-09.16 11$57$14.68 +49$17$32.00 0.00259 11.8 ---   15.2*  42.01 Ia        UGC 06930                      ZTF                                                                     Yes  
Gaia20dtd                      SN 2020ric  2020-08-12.03 03$23$48.89 -14$24$58.28 0.04201 17.4 ---   17.2*   2.10 Ia        WISEA J032348.79-142457.6      Gaia                                                                    Yes  
ZTF18aatrkga                   SN 2020rgz  2020-08-13.22 18$12$01.05 +51$43$28.56 0.02850 17.1 ---   16.8    3.30 Ia        WISEA J181201.42+514329.2      ZTF                                                                     Yes  
ZTF20abszyjg                   SN 2020rsl  2020-08-16.21 18$11$01.40 +53$27$57.96 0.04600 16.6 ---   ---    41.88 Ia        WISEA J181106.10+532757.5      ZTF                                                                     No   
ATLAS20xru                     SN 2020rql  2020-08-19.24 15$49$08.62 +68$02$38.11 0.03000 16.8 ---   17.0    3.54 Ia        WISEA J154908.48+680233.2      ATLAS                                                                   No   
ATLAS20xrs                     SN 2020rqk  2020-08-19.24 16$00$58.45 +70$36$15.05 0.02389 16.1 ---   16.0   12.60 Ia        UGC 10157                      ATLAS                                                                   Yes  
PS20gun                        SN 2020rth  2020-08-19.60 03$28$27.25 -05$15$16.35 0.01840 17.4 ---   17.0    2.90 II        KUG 0325-054                   Pan-STARRS                                                              Yes  
Gaia20dwz                      SN 2020rue  2020-08-20.30 07$18$00.69 +39$50$12.63 0.01500 18.0 ---   ---     7.40 II        SDSS J071800.86+395005.5       Gaia                                                                    No   
2020scc                        SN 2020scc  2020-08-20.91 09$14$09.00 +40$04$40.87 0.00853 13.7 ---   16.2  135.96 Ia        NGC 2782                       Amateurs (XOSS)                                                         Yes  
ZTF20abvtozi                   SN 2020rzx  2020-08-22.47 03$26$29.67 +33$44$54.86 0.04500 17.8 ---   17.2   14.94 Ia        WISEA J032630.59+334504.4      ZTF                                                                     No   
ZTF20abvycao                   SN 2020sff  2020-08-23.42 03$36$56.51 +02$46$48.87 0.04200 17.6 ---   17.2    9.48 Ia        WISEA J033656.52+024639.1      ZTF                                                                     No   
ZTF20abvykmy                   SN 2020rws  2020-08-23.44 03$39$59.24 -04$03$59.88 0.05200 17.8 ---   17.3    6.00 Ia        WISEA J033959.13-040404.8      ZTF                                                                     No   
ZTF20abwktfx                   SN 2020saf  2020-08-25.28 18$06$27.83 +46$32$27.57 0.02704 16.6 ---   16.2    4.20 Ia        CGCG 254-016                   ZTF                                                                     Yes  
ATLAS20yri                     SN 2020shb  2020-08-28.32 17$47$53.83 +17$03$05.58 0.01310 17.5 ---   17.3*   3.10 II        WISEA J174753.68+170303.4      ATLAS                                                                   No   
ATLAS20ymv                     SN 2020sgg  2020-08-30.59 04$58$13.60 -20$21$27.26 0.02274 16.2 ---   16.5   22.01 Ia        NGC 1716                       ATLAS                                                                   No   
ZTF20abydkrl                   SN 2020sjo  2020-08-31.47 04$26$21.94 -10$05$55.80 0.03127 16.8 ---   16.7   20.60 Ia        NGC 1575                       ZTF                                                                     Yes  
Gaia20ecb                      SN 2020slh  2020-09-01.85 08$05$22.12 -12$52$44.15 0.02300 17.0 ---   ---    10.00 Ia        CGMW 1-2109                    Gaia                                                                    No   
ZTF20abylbuf                   SN 2020sme  2020-09-04.38 02$44$20.81 +14$55$16.63 0.04680 17.4 ---   17.3    8.20 Ia        WISEA J024420.64+145508.5      ZTF                                                                     Yes  
ATLAS20zbm                     SN 2020spq  2020-09-05.61 06$45$45.64 -31$14$05.44 0.00930 15.1 ---   14.4   20.84 Ia        ESO 427- G 006                 ATLAS                                                                   Yes  
ZTF20abyptpc                   SN 2020ssf  2020-09-06.25 23$38$40.87 +15$57$14.55 0.01335 13.6 ---   14.7    5.21 Ia        NGC 7722                       ZTF                                                                     Yes  
ZTF20abysqxw                   SN 2020stp  2020-09-07.16 20$10$31.02 -16$51$34.83 0.05000 17.7 ---   17.6    4.10 Ia        WISEA J201031.10-165138.8      ZTF                                                                     No   
ATLAS20zgr                     SN 2020svn  2020-09-08.55 03$58$10.69 -08$49$00.77 0.02891 17.6 ---   17.1   15.60 IIn       WISEA J035810.42-084916.5      ATLAS                                                                   Yes  
ATLAS20zid                     SN 2020swy  2020-09-09.46 01$23$55.56 -38$00$49.54 0.03201 17.4 ---   16.8    6.63 Ia        ESO 296-IG 017                 ATLAS                                                                   Yes  
ZTF20abyxcib                   SN 2020syb  2020-09-10.49 05$33$50.18 -13$21$17.85 0.02897 16.8 ---   16.3    1.39 Ia        MCG -02-15-004                 ZTF                                                                     Yes  
ATLAS20znf                     SN 2020szs  2020-09-11.40 21$34$09.01 +08$46$46.86 0.02182 17.9 ---   17.3    4.60 II        CGCG 402-005                   ATLAS                                                                   Yes  
ATLAS20zne                     SN 2020szr  2020-09-11.46 23$09$33.09 +15$39$33.38 0.02529 17.0 ---   17.0   25.25 Ia        UGC 12395                      ATLAS                                                                   Yes  
ATLAS20zst                     SN 2020tcw  2020-09-12.22 15$28$17.09 +39$56$50.50 0.06447 16.3 ---   16.0    1.00 SLSN-I    WISEA J152817.16+395650.3      ATLAS                                                                   Yes  
PS20hlf                        SN 2020tht  2020-09-14.47 01$10$54.44 -18$57$50.25 0.05318 17.5 ---   ---     0.40 Ia        WISEA J011054.44-185749.8      Pan-STARRS                                                              No   
ATLAS20bbff                    SN 2020tjd  2020-09-15.60 05$46$04.97 -23$33$57.80 0.01000 17.2 ---   15.9    1.90 IIb       GALEXASC J054605.12-233357.5   ATLAS                                                                   Yes  
ATLAS20bbft                    SN 2020tlf  2020-09-16.22 14$40$10.03 +42$46$39.64 0.00838 14.7 ---   14.6   11.31 IIn       NGC 5731                       ATLAS                                                                   Yes  
ATLAS20bbio                    SN 2020tpf  2020-09-17.60 05$25$06.95 -21$14$47.19 0.02887 17.5 ---   16.3    0.90 Ia        WISEA J052506.90-211447.0      ATLAS                                                                   Yes  
ATLAS20bbix                    SN 2020tsc  2020-09-18.61 08$07$53.30 -18$41$58.40 0.05100 16.0 ---   16.1    5.43 Ic-BL     MCG -03-21-003                 ATLAS                                                                   No   
ATLAS20bbsz                    SN 2020uem  2020-09-22.60 08$24$23.86 -03$29$19.11 0.04500 16.5 ---   17.1    8.10 IIn-pec   WISEA J082423.32-032918.6      ATLAS                                                                   No   
ZTF20acdafau                   SN 2020uec  2020-09-23.24 21$09$48.52 +15$08$55.00 0.01600 17.0 ---   16.5    8.60 Ia        WISEA J210948.75+150847.2      ZTF                                                                     Yes  
ATLAS20bbsx                    SN 2020uek  2020-09-23.44 00$53$54.91 -31$05$36.80 0.03194 17.7 ---   16.9   12.90 Ia        ESO 411- G 028                 ATLAS                                                                   Yes  
ATLAS20bcak                    SN 2020uhn  2020-09-25.61 09$12$12.76 +14$56$38.87 0.02965 17.9 ---   ---     1.30 II        WISEA J091212.76+145640.1      ATLAS                                                                   No   
ATLAS20bceu                    SN 2020ulf  2020-09-29.22 16$01$40.88 +21$21$17.97 0.03217 17.1 ---   ---    11.76 Ia        UGC 10138                      ATLAS                                                                   No   
ATLAS20bcev                    SN 2020uli  2020-09-29.24 19$32$51.79 -45$13$20.26 0.01656 17.5 ---   16.0   18.90 Ia        ESO 283- G 004                 ATLAS                                                                   No   
ATLAS20bcge                    SN 2020urw  2020-09-29.37 23$07$03.68 -49$19$13.14 0.05400 17.5 ---   17.0   30.24 Ia        WISEA J230706.16-491855.2      ATLAS                                                                   No   
ZTF20acfkyll                   SN 2020ult  2020-09-29.40 07$07$32.45 +48$54$00.77 0.02072 17.6 ---   17.8    1.00 II        CGCG 234-056                   ZTF                                                                     No   
ZTF20acfvltv                   SN 2020ulu  2020-09-29.41 07$53$55.97 +64$33$04.66 0.04000 18.0 ---   ---     6.10 Ia        WISEA J075355.50+643259.5      ZTF                                                                     No   
ZTF20acfvqjl                   SN 2020unm  2020-09-30.52 09$24$16.28 +49$14$54.58 0.00892 16.7 ---   17.2*   3.68 Ia        NGC 2856                       ZTF                                                                     No   
ATLAS20bcgx                    SN 2020uoo  2020-10-01.24 16$13$46.23 +22$55$10.83 0.03192 17.4 ---   ---     3.70 Ia-91T    CGCG 137-064                   ATLAS                                                                   No   
ZTF20acgided                   SN 2020uqx  2020-10-01.30 21$47$18.47 +32$05$44.91 0.01730 17.6 ---   17.4    7.70 II        UGC 11812                      ZTF                                                                     Yes  
ZTF19aarmtgu                   SN 2020urj  2020-10-02.46 08$06$36.86 +10$27$26.85 0.04183 17.0 ---   17.2    0.10 Ia        WISEA J080636.85+102727.8      ZTF                                                                     Yes  
ZTF20acgkbjz                   SN 2020urk  2020-10-02.46 10$04$02.40 +53$17$49.45 0.04460 17.7 ---   ---     9.20 Ia        SBS 1000+535                   ZTF                                                                     No   
ATLAS20bcib                    SN 2020utf  2020-10-03.43 22$11$40.92 -18$59$41.31 0.05140 17.6 ---   17.6   19.60 II        WISEA J221140.96-185921.4      ATLAS                                                                   No   
ATLAS20bchv                    SN 2020ute  2020-10-03.59 08$29$30.14 +31$40$28.58 0.01828 17.5 ---   ---     3.66 II        CGCG 149-037                   ATLAS                                                                   No   
TMTS-2020B                     SN 2020uyn  2020-10-05.47 19$10$25.44 +47$40$02.32 0.04700 16.9 ---   17.0    2.50 Ia-91T    WISEA J191025.19+474001.0      Amateurs (TMTS)                                                         Yes  
2020uxz                        SN 2020uxz  2020-10-05.57 01$24$06.89 +12$55$17.26 0.00825 13.5 ---   13.7   46.11 Ia        NGC 0514                       Amateurs (K. Itagaki)                                                   Yes  
ATLAS20bcmt                    SN 2020uzq  2020-10-06.46 23$34$00.19 -11$46$59.21 0.01150 17.9 ---   17.2    1.20 II        MCG -02-60-001                 ATLAS                                                                   Yes  
ATLAS20bcqb                    SN 2020vaw  2020-10-07.31 19$50$37.20 +10$34$50.69 0.01683 17.1 ---   16.2   18.20 Ia        WISEA J195036.80+103507.7      ATLAS                                                                   Yes  
ATLAS20bcpa                    SN 2020var  2020-10-07.35 22$04$06.85 -19$41$08.84 0.03653 17.9 ---   17.1    2.30 Ia        ESO 601- G 013                 ATLAS                                                                   Yes  
ZTF20achtzug                   SN 2020vey  2020-10-08.37 04$01$16.14 +31$44$03.08 0.01787 16.4 ---   16.6   10.00 Ia        WISEA J040116.60+314356.0      ZTF                                                                     Yes  
ZTF20achvmoj                   SN 2020vdz  2020-10-08.50 08$37$16.05 -05$55$25.50 0.04082 17.3 ---   16.6    9.20 Ia        WISEA J083716.21-055516.9      ZTF                                                                     Yes  
ATLAS20bcya                    SN 2020voh  2020-10-09.37 23$03$40.27 -36$01$40.07 0.01000 17.0 ---   16.7    2.46 II        WISEA J230340.56-360142.7      ATLAS                                                                   Yes  
ATLAS20bdft                    SN 2020vwv  2020-10-11.57 06$55$20.55 -36$22$47.23 0.03300 17.1 ---   17.1    4.90 Ia        WISEA J065520.41-362245.8      ATLAS                                                                   No   
ZTF20aciuakv                   SN 2020wgr  2020-10-13.46 08$23$39.73 -00$10$05.99 0.03496 18.0 ---   16.9    6.70 Ia        CGCG 004-010 NED01             ZTF                                                                     Yes  
ZTF20acizliy                   SN 2020wob  2020-10-14.25 23$13$37.12 +04$08$56.25 0.04000 17.3 ---   17.0    2.50 Ia        WISEA J231337.27+040857.3      ZTF                                                                     Yes  
ZTF20acjeflr                   SN 2020wnt  2020-10-14.39 03$46$37.94 +43$13$45.31 0.03200 17.5 ---   17.1    3.20 I         WISEA J034638.04+431348.3      ZTF                                                                     Yes  
ZTF20ackhzba                   SN 2020xsr  2020-10-17.45 09$28$49.97 +46$39$12.13 0.06410 18.0 ---   ---     0.10 Ia        WISEA J092849.94+463912.1      ZTF                                                                     No   
ZTF20acifwef                   SN 2020xih  2020-10-18.50 10$08$07.92 +19$25$33.98 0.03640 17.1 ---   16.7    0.54 Ia        WISEA J100807.95+192533.9      ZTF                                                                     No   
Gaia20evm                      SN 2020xqj  2020-10-18.69 12$03$49.52 +29$43$01.56 0.01057 17.1 ---   ---     6.23 II        UGC 07041                      Gaia                                                                    No   
ZTF20aclwclm                   SN 2020xtz  2020-10-21.16 18$11$51.09 +14$58$56.82 0.00764 14.1 ---   14.1    3.10 Ia        NGC 6574                       ZTF                                                                     Yes  
ATLAS20befn                    SN 2020xua  2020-10-21.33 22$51$22.17 +32$21$04.93 0.02137 16.9 ---   17.1*   7.13 II        UGC 12218                      ATLAS                                                                   Yes  
ATLAS20beks                    SN 2020yav  2020-10-22.55 07$27$59.03 +53$04$06.55 0.03900 17.2 ---   17.2*   2.60 Ia        WISEA J072758.75+530407.2      ATLAS                                                                   No   
DLT20q                         SN 2020xyw  2020-10-22.69 07$28$07.98 -62$21$28.95 0.01081 15.4 ---   14.9   21.52 Ia        IC 2200A                       DLT40                                                                   Yes  
Gaia20eyy                      SN 2020ygv  2020-10-26.34 07$48$36.88 -60$19$35.04 0.03489 17.5 ---   ---     2.00 Ia        WISEA J074837.12-601935.8      Gaia                                                                    No   
ZTF20acnyxln                   SN 2020yjf  2020-10-28.52 09$42$35.61 -03$29$24.62 0.05500 16.7 ---   16.1    5.70 Ia        WISEA J094235.77-032920.4      ZTF                                                                     Yes  
Gaia20ezt                      SN 2020yjv  2020-10-28.99 10$40$21.26 -36$24$42.26 0.00911 18.0 ---   17.4*   8.20 II        NGC 3347A                      Gaia                                                                    No   
ATLAS20beum                    SN 2020ykz  2020-10-31.30 20$45$22.59 +30$29$23.97 0.01406 17.5 ---   ---    20.64 II        ALFAZOA J2045+3029             ATLAS                                                                   No   
ATLAS20bevi                    SN 2020ysl  2020-11-01.58 08$05$42.07 -09$48$52.51 0.03642 17.6 ---   17.3   11.80 Ia        WISEA J080541.58-094900.6      ATLAS                                                                   No   
ATLAS20bevw                    SN 2020yvu  2020-11-04.36 23$00$59.87 +40$54$38.16 0.01000 15.1 ---   15.4    9.80 Ia        WISEA J230100.68+405434.7      ATLAS                                                                   Yes  
ZTF19aanbpus                   SN 2020yvt  2020-11-04.49 10$03$51.82 +59$26$10.29 0.01000 17.6 ---   16.6    0.40 IIb       UGC 05408                      ZTF                                                                     Yes  
ZTF18abaeqpf                   SN 2020ywo  2020-11-04.49 11$53$57.77 +22$39$45.11 0.04755 17.4 ---   17.5    1.70 II        WISEA J115357.67+223944.8      ZTF                                                                     Yes  
ATLAS20bewg                    SN 2020ywx  2020-11-04.62 11$53$26.21 +10$53$47.43 0.02174 16.5 ---   17.2    4.00 IIn       WISEA J115326.45+105347.2      ATLAS                                                                   Yes  
PSP20B                         SN 2020yzq  2020-11-07.52 18$22$23.33 +23$28$32.20 0.01482 15.9 ---   ---    22.25 II        NGC 6628                       Amateurs (XOSS)                                                         No   
ATLAS20bezi                    SN 2020zad  2020-11-08.25 18$05$53.03 +34$01$14.48 0.02417 16.2 ---   ---    13.60 Ia        UGC 11118                      ATLAS                                                                   Yes  
ZTF20acpvxmk                   SN 2020znj  2020-11-10.44 07$12$24.07 +15$35$30.43 0.03840 17.9 ---   ---     0.36 Ia        WISEA J071224.03+153530.3      ZTF                                                                     No   
Gaia20ffa                      SN 2020zlz  2020-11-11.07 19$59$54.90 -33$07$29.49 0.02100 15.9 ---   15.2    5.50 Ia        WISEA J195954.38-330733.8      Gaia                                                                    Yes  
ZTF20acoxtxr                   SN 2020zds  2020-11-11.14 18$51$09.90 +39$56$35.80 0.05399 17.7 ---   17.0*   9.80 Ia        MCG +07-39-002                 ZTF                                                                     No   
ZTF20acpjqxp                   SN 2020zgl  2020-11-11.17 23$28$01.14 -02$09$53.61 0.00772 14.4 ---   15.2    1.77 Ib-pec    MRK 1131                       ZTF                                                                     No   
ZTF20acphdbu                   SN 2020zgu  2020-11-12.41 10$03$36.90 +45$17$56.91 0.04136 17.4 ---   17.5    1.60 Ia        KUG 1000+455                   ZTF                                                                     Yes  
ZTF20acpyaap                   SN 2020zkt  2020-11-12.48 09$57$49.00 -13$37$46.13 0.02000 17.5 ---   16.5    4.20 Ia        WISEA J095748.99-133742.5      ZTF                                                                     Yes  
MASTER OT J061317.78-155331.4  SN 2020znl  2020-11-13.15 06$13$17.78 -15$53$31.40 0.04000 17.8 ---   ---     6.72 II        WISEA J061318.01-155337.9      MASTER                                                                  No   
ZTF20acqzjqz                   SN 2020aabz 2020-11-16.31 02$54$59.02 +04$03$36.86 0.02632 17.2 ---   16.0    5.20 Ia        WISEA J025459.33+040339.8      ZTF                                                                     Yes  
ATLAS20bfpj                    SN 2020aagy 2020-11-17.36 00$57$09.47 +54$44$50.57 0.02000 16.9 ---   17.2    5.20 II        WISEA J005708.87+544449.6      ATLAS                                                                   Yes  
ATLAS20bfoq                    SN 2020aagu 2020-11-17.61 11$39$19.52 -12$05$59.53 0.07394 18.0 ---   ---     8.30 II        LCRS B113647.4-114915          ATLAS                                                                   No   
ATLAS20bfop                    SN 2020aagt 2020-11-17.61 12$04$49.02 -05$35$54.84 0.02693 17.7 ---   17.7   13.30 II        LCRS B120214.3-051913          ATLAS                                                                   No   
ZTF20acrudzk                   SN 2020aakx 2020-11-19.14 01$45$25.08 -16$18$57.44 0.04000 17.4 ---   17.4    1.80 Ia        WISEA J014525.18-161857.3      ZTF                                                                     No   
ATLAS20bftz                    SN 2020aapr 2020-11-19.60 07$28$04.33 +66$22$29.13 0.01500 17.5 ---   17.9    1.18 II        PSO J112.0178+66.3745          ATLAS                                                                   No   
2020aavb                       SN 2020aavb 2020-11-23.11 11$28$48.29 +20$47$38.65 0.02089 16.0 ---   16.5*  29.48 Ia        NGC 3697                       Amateurs (Italian Supernovae Search Project)                            Yes  
ZTF20actddoh                   SN 2020aatc 2020-11-23.25 02$48$16.43 -10$15$07.52 0.01525 15.3 ---   15.2   14.95 Ia        MCG -02-08-007                 ZTF                                                                     Yes  
ZTF20acrzwvx                   SN 2020aatb 2020-11-23.37 05$24$46.41 -15$56$31.43 0.00995 17.6 ---   17.1   10.90 II        NGC 1906                       ZTF                                                                     Yes  
ZTF20actiymd                   SN 2020aauk 2020-11-23.43 08$17$50.94 -05$43$09.70 0.03943 17.4 ---   17.1*   5.50 Ia        WISEA J081750.69-054305.6      ZTF                                                                     Yes  
ZTF20actoakx                   SN 2020aawr 2020-11-24.52 12$34$09.77 -06$18$51.80 0.03000 17.0 ---   17.1    0.20 Ia        WISEA J123409.70-061850.4      ZTF                                                                     Yes  
ZTF20acqvwzm                   SN 2020aaxs 2020-11-25.50 13$58$33.93 +37$27$11.49 0.01150 17.0 ---   17.0*   3.57 Ib        NGC 5394                       ZTF                                                                     No   
ZTF20actskcf                   SN 2020abfa 2020-11-26.20 03$07$20.61 +04$23$25.84 0.02865 17.6 ---   16.6*   3.20 Ia        WISEA J030720.39+042326.9      ZTF                                                                     Yes  
ZTF20acucbek                   SN 2020abcl 2020-11-27.51 10$13$28.33 +35$57$16.28 0.03887 17.6 ---   16.6    8.90 Ia        KUG 1010+362                   ZTF                                                                     Yes  
ZTF20acuaqlf                   SN 2020abbo 2020-11-28.10 23$51$06.05 +06$56$32.93 0.01767 18.0 ---   17.8    1.10 II        UM 009                         ZTF                                                                     No   
ATLAS20bgff                    SN 2020abcs 2020-11-28.28 22$41$25.80 -24$11$50.47 0.05103 17.5 ---   17.5   36.27 Ia        ESO 534-IG 016                 ATLAS                                                                   No   
ATLAS20bgfc                    SN 2020abcr 2020-11-28.48 05$10$05.76 -37$35$02.92 0.05219 18.0 ---   17.4*  23.00 Ia        AM 0508-373 NED01              ATLAS                                                                   No   
ATLAS20bgey                    SN 2020abcp 2020-11-28.61 13$15$54.86 +08$01$39.36 0.02384 17.1 ---   16.6*   2.10 Ia        CGCG 044-044 NED02             ATLAS                                                                   No   
ATLAS20bgfh                    SN 2020abcu 2020-11-28.62 13$35$23.51 +28$57$34.00 0.05000 17.8 ---   ---    29.82 Ia        WISEA J133523.87+285704.3      ATLAS                                                                   No   
ZTF20acufmte                   SN 2020abdr 2020-11-29.22 03$42$47.48 -12$16$48.40 0.03000 17.9 ---   17.8*   2.10 II        WISEA J034247.41-121648.8      ZTF                                                                     No   
PS20lwr                        SN 2020abvg 2020-11-29.28 01$11$36.25 -15$12$52.25 0.04311 17.8 ---   17.8    0.50 Ia        WISEA J011136.28-151251.9      Pan-STARRS                                                              No   
2020abgq                       SN 2020abgq 2020-11-30.85 12$28$50.25 -01$56$38.80 0.00803 16.3 ---   17.3*  19.24 Ia        NGC 4454                       Amateurs (K. Itagaki)                                                   No   
ZTF20actocyw                   SN 2020abir 2020-12-01.54 13$52$16.52 +02$06$25.67 0.03306 17.3 ---   ---     5.67 Ia        NGC 5331 NED02                 ZTF                                                                     No   
ZTF20actodrq                   SN 2020abhs 2020-12-01.55 12$54$57.39 -13$32$29.47 0.00700 17.3 ---   ---     5.80 II        WISEA J125457.68-133225.5      ZTF                                                                     No   
ZTF20acukxat                   SN 2020abiu 2020-12-01.55 13$05$19.71 -10$36$42.88 0.04255 17.4 ---   17.1*  14.50 Ia        WISEA J130520.23-103630.7      ZTF                                                                     Yes  
ATLAS20bgkm                    SN 2020abjq 2020-12-02.37 01$06$14.63 +03$34$26.08 0.01843 16.3 ---   16.1    9.17 II        UGC 00678                      ATLAS                                                                   Yes  
ZTF20acusylb                   SN 2020abku 2020-12-02.54 14$00$51.22 -00$11$08.03 0.08175 17.6 ---   17.8*   6.50 Ia        2MASX J14005146-0011141        ZTF                                                                     No   
ATLAS20bgoz                    SN 2020aboq 2020-12-04.47 06$38$23.73 -35$13$29.13 0.02000 18.0 ---   17.4   13.26 Ic-BL     WISEA J063824.54-351320.0      ATLAS                                                                   Yes  
ZTF20acvagdq                   SN 2020aboj 2020-12-04.48 09$59$55.05 +13$02$42.55 0.03524 17.7 ---   17.5   12.40 Ia        NGC 3080                       ZTF                                                                     Yes  
ATLAS20bhby                    SN 2020abyx 2020-12-08.63 13$32$07.15 -22$57$17.50 0.01687 16.8 ---   16.9   20.94 Ia        ESO 509- G 045                 ATLAS                                                                   No   
ZTF20acwfftd                   SN 2020acai 2020-12-09.56 14$57$44.16 +06$37$51.49 0.02147 18.0 ---   ---    18.20 Ia        UGC 09625                      ZTF                                                                     Yes  
10LYSEnhv                      SN 2021ekf  2020-12-10.00 04$22$26.56 -25$08$24.51 0.15400 17.7 ---   ---     1.20 Ia-91T    APMUKS(BJ) B042021.32-251522.1 Amateurs                                                                No   
ZTF20acwgxhk                   SN 2020acbm 2020-12-10.19 02$40$17.80 +02$25$37.45 0.02160 17.1 ---   17.2    2.93 II        LSBC F831-08                   ZTF                                                                     Yes  
ZTF20acvziuf                   SN 2020acch 2020-12-10.20 01$38$14.51 +36$36$34.45 0.01707 15.8 ---   16.2    7.52 Ia        UGC 01161                      ZTF                                                                     Yes  
ZTF20acxtewc                   SN 2020acrr 2020-12-12.54 14$17$32.33 +03$49$44.37 0.03620 17.9 ---   17.2*   7.60 Ia        WISEA J141731.90+034948.3      ZTF                                                                     No   
ZTF20acxsxac                   SN 2020actp 2020-12-12.54 13$54$05.33 +33$34$57.51 0.04580 17.4 ---   17.2   12.41 Ia        UGC 08825                      ZTF                                                                     No   
ATLAS20bhnw                    SN 2020acma 2020-12-12.59 10$37$57.86 -28$54$30.78 0.01392 15.9 ---   14.8   22.17 Ia        ESO 437- G 019                 ATLAS                                                                   Yes  
ZTF20aczgoml                   SN 2020adis 2020-12-19.50 15$04$23.48 +35$53$48.15 0.04530 17.5 ---   17.3    5.80 Ia-91T    WISEA J150423.48+355353.2      ZTF                                                                     Yes  
ATLAS20birg                    SN 2020adgc 2020-12-20.31 02$47$37.00 -28$26$54.42 0.04254 17.2 ---   16.8    4.20 Ia        WISEA J024736.66-282654.1      ATLAS                                                                   Yes  
ZTF20acyqzeu                   SN 2020adfj 2020-12-20.36 10$47$54.48 +76$50$46.15 0.02211 17.1 ---   17.2    3.42 II        UGC 05877                      ZTF                                                                     Yes  
ZTF20acyvzbr                   SN 2020adld 2020-12-20.38 11$02$26.11 +45$36$18.15 0.05456 17.9 ---   17.4*   2.50 Ia        WISEA J110226.12+453620.4      ZTF                                                                     Yes  
ZTF20acywbes                   SN 2020adii 2020-12-20.40 10$59$53.47 +59$57$15.52 0.04519 16.8 ---   16.1    0.20 Ia        WISEA J105953.46+595715.5      ZTF                                                                     Yes  
ZTF20aczacag                   SN 2020adjx 2020-12-21.28 02$59$42.89 +33$09$34.91 0.04107 18.0 ---   17.5    1.50 Ia        WISEA J025942.97+330936.0      ZTF                                                                     No   
ATLAS20biwy                    SN 2020adnb 2020-12-22.61 11$08$56.47 -26$41$17.92 0.03394 17.3 ---   17.0   13.40 Ia        WISEA J110857.34-264124.3      ATLAS                                                                   Yes  
ATLAS20bivy                    SN 2020admc 2020-12-22.62 11$54$06.07 -39$51$52.69 0.00964 17.3 ---   17.0    3.67 Ib        ESO 320- G 031                 ATLAS                                                                   No   
ATLAS20bjgs                    SN 2020adnq 2020-12-23.64 14$13$24.18 +06$23$05.87 0.03590 17.4 ---   17.3    3.40 Ia        WISEA J141324.40+062304.8      ATLAS                                                                   Yes  
MASTER OT J030555.49+413631.1  SN 2020adnx 2020-12-24.85 03$05$55.53 +41$36$31.36 0.02100 17.2 ---   17.7   60.25 II        UGC 02528                      MASTER                                                                  No   
ATLAS20bjig                    SN 2020adpg 2020-12-26.19 22$31$12.08 -15$01$32.08 0.03000 17.9 ---   ---     9.30 Ia        WISEA J223111.61-150138.3      ATLAS                                                                   Yes  
ATLAS20bjuc                    SN 2020aeqp 2020-12-26.61 12$29$21.74 +31$15$16.20 0.06100 17.9 ---   17.7*   3.70 Ia        WISEA J122921.50+311518.3      ATLAS                                                                   No   
ZTF20adadshh                   SN 2020adqy 2020-12-27.25 11$01$51.64 +75$12$01.88 0.02468 16.7 ---   16.9    3.10 Ia        NGC 3500                       ZTF                                                                     Yes  
Gaia20fxv                      SN 2020aepp 2020-12-28.39 15$52$16.68 +33$56$27.79 0.04901 17.6 ---   17.4*   2.20 Ia        WISEA J155216.58+335629.4      Gaia                                                                    No   
ATLAS20bjua                    SN 2020aeqo 2020-12-29.31 03$09$51.38 -11$58$43.17 0.03060 18.0 ---   17.6   18.40 II        MCG -02-09-007                 ATLAS                                                                   No   
XM25HT                         SN 2020aeps 2020-12-29.90 12$08$47.43 +32$32$07.58 0.02439 16.1 ---   16.2    7.48 Ia        KUG 1206+328                   Amateurs (XOSS)                                                         Yes  
ATLAS20bjwe                    SN 2020aerc 2020-12-31.21 23$54$35.66 +34$52$50.56 0.01647 17.7 ---   ---     1.20 II        KUG 2352+346                   ATLAS                                                                   Yes  
ATLAS20bjwc                    SN 2020aerb 2020-12-31.42 07$46$54.77 +81$11$35.30 0.05000 17.8 ---   17.8    3.40 Ia        WISEA J074655.86+811137.1      ATLAS                                                                   No   


==> anc/Table3.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- V. 2018-2020
Authors: K. D. Neumann et al.
Table: Table 3 - ASAS-SN Supernova Host Galaxies
================================================================================
Byte-by-byte Description of file: Table3.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 30 A30    ---      HostName  Name of host galaxy
  32- 40 A9.5   ---      Redshift  Redshift of host galaxy
  42- 53 A12    ---      SNName    Name of supernova
  55- 61 A7     ---      Type      Type of supernova
  63- 68 F6.2   arcsec   Offset    Offset of supernova from host nucleus
  70- 74 F5.3   mag      Av        V-band extinction (1)
  76- 85 A10    mag      NUVmag    GALEX NUV magnitude and uncertainty (2)
  87- 96 A10    mag      umag      SDSS u magnitude and uncertainty (3)
  98-107 A10    mag      gmag      Pan-STARRS g magnitude and uncertainty (4)
 109-118 A10    mag      rmag      Pan-STARRS r magnitude and uncertainty (4)
 120-129 A10    mag      imag      Pan-STARRS i magnitude and uncertainty (4)
 131-140 A10    mag      zmag      Pan-STARRS z magnitude and uncertainty (4)
 142-151 A10    mag      ymag      Pan-STARRS y magnitude and uncertainty (4)
 153-162 A10    mag      Jmag      2MASS J magnitude and uncertainty (5)
 164-173 A10    mag      Hmag      2MASS H magnitude and uncertainty (5)
 175-185 A11    mag      Kmag      2MASS Ks magnitude and uncertainty (5,6)
 187-196 A10    mag      W1mag     WISE W1 magnitude and uncertainty (7)
 198-208 A11    mag      W2mag     WISE W2 magnitude and uncertainty (7)
--------------------------------------------------------------------------------
Note (1):   Galactic extinction taken from Schlafly & Finkbeiner (2011).
Note (2):   No magnitude is listed for those galaxies not detected in GALEX survey data.
Note (3):   No magnitude is listed for those galaxies not detected in SDSS data.
Note (4):   No magnitude is listed for those galaxies not detected in Pan-STARRS data.
Note (5):   For those galaxies not detected in 2MASS data, we assume an upper limit of the faintest galaxy detected in each band from our sample.
Note (6):   Ks-band magnitudes marked with a “*” indicate those estimated from the WISE W1-band data, as described in the text.
Note (7):   No magnitude is listed for those galaxies not detected in AllWISE survey data.
--------------------------------------------------------------------------------
2MASX J03075327-4544235          0.06281 ASASSN-18ae  Ia        7.52 0.000 20.90 0.26 ---        ---        ---        ---        ---        ---        13.94 0.05 13.19 0.05 12.89 0.07  12.90 0.03 12.92 0.03  
GALEXMSC J051147.86-401142.5         --- ASASSN-18aa  Ia        0.84 0.101 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      16.16 0.06* 16.59 0.06 16.58 0.16  
LCRS B110329.3-121524            0.02563 ASASSN-18ac  Ia        0.57 0.105 21.95 0.40 ---        16.24 0.00 15.56 0.00 15.21 0.00 15.02 0.00 14.86 0.00 13.95 0.06 13.28 0.07 12.97 0.10  13.52 0.03 13.51 0.04  
2MASX J03232113-2207024              --- ASASSN-18af  Ia        6.23 0.033 19.01 0.06 ---        16.64 0.00 16.02 0.00 15.67 0.00 15.46 0.00 15.20 0.00 14.27 0.07 13.55 0.09 13.10 0.11  13.11 0.02 13.06 0.03  
MCG +07-30-065                   0.03166 ASASSN-18ag  Ia        4.17 0.000 18.41 0.05 17.26 0.02 16.49 0.00 14.79 0.00 14.45 0.00 14.19 0.00 14.02 0.00 12.80 0.04 12.06 0.05 11.68 0.07  11.79 0.02 11.56 0.02  
SDSS J091612.25+390341.8             --- ASASSN-18aj  Ia        1.06 0.000 22.20 0.39 21.81 0.21 20.98 0.04 20.54 0.03 20.30 0.03 20.35 0.05 21.41 0.22 >17.0      >16.4      >15.6       ---        ---         
IC 2777                          0.03993 ASASSN-18al  Ia        3.16 0.070 17.84 0.03 16.39 0.01 15.24 0.00 14.69 0.00 14.46 0.00 14.28 0.00 14.03 0.00 13.11 0.04 12.40 0.05 12.12 0.08  11.94 0.02 11.80 0.02  
NGC 3070                         0.01778 ASASSN-18an  Ia       12.50 0.053 18.26 0.07 14.70 0.00 13.10 0.00 12.45 0.00 12.05 0.00 11.82 0.00 11.56 0.00 10.34 0.02 9.64 0.02  9.39 0.03   10.03 0.02 10.04 0.02  
WISE J163554.27+400151.8         0.03101 ASASSN-18am  II        8.55 0.000 19.48 0.07 18.76 0.03 17.78 0.00 17.49 0.00 17.29 0.00 17.26 0.01 17.14 0.01 >17.0      >16.4      14.73 0.03* 15.16 0.03 15.05 0.06  
KUG 0143+322                     0.03750 ASASSN-18ap  II        1.79 0.085 17.91 0.04 16.79 0.01 15.51 0.00 14.95 0.00 14.64 0.00 14.48 0.00 14.25 0.00 13.24 0.04 12.53 0.05 12.27 0.07  12.34 0.02 12.23 0.02  
SDSS J102119.17+205436.5             --- ASASSN-18ao  Ia        0.77 0.077 ---        20.29 0.11 19.66 0.02 19.35 0.02 19.16 0.02 19.25 0.03 19.04 0.05 >17.0      >16.4      16.65 0.13* 17.08 0.13 17.27 ---   
2MASX J03301134-1331226          0.04098 ASASSN-18ar  Ia        3.00 0.149 21.22 0.29 ---        15.38 0.00 14.56 0.00 14.11 0.00 13.91 0.00 13.70 0.00 12.57 0.03 11.84 0.04 11.51 0.06  11.82 0.02 11.83 0.02  
GALEXASC J050811.97-543842.4         --- ASASSN-18ba  Ia        1.50 0.325 20.04 0.18 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.98 0.03* 15.41 0.03 15.26 0.05  
2MASX J14211713-0637416              --- ASASSN-18az  Ia        6.05 0.109 17.69 0.05 ---        15.82 0.00 15.32 0.00 15.04 0.00 14.87 0.00 14.65 0.00 13.84 0.06 13.16 0.08 12.68 0.09  13.27 0.03 13.27 0.04  
KUG 0921+406                     0.02779 ASASSN-18bj  Ic-BL     7.45 0.009 16.43 0.02 15.95 0.01 17.32 0.00 16.51 0.00 14.98 0.00 14.86 0.00 14.64 0.00 13.72 0.05 12.99 0.07 12.70 0.08  12.66 0.02 12.50 0.03  
VCC 0485                         0.03334 ASASSN-18bi  Ia        8.95 0.043 18.08 0.07 17.14 0.02 15.73 0.00 15.17 0.00 14.87 0.00 14.69 0.00 14.47 0.00 13.52 0.04 12.90 0.07 12.61 0.08  12.77 0.02 12.72 0.03  
2MASX J14314417+4546407          0.03514 ASASSN-18bk  Ia        0.60 0.000 ---        19.20 0.05 17.95 0.01 17.20 0.00 16.84 0.00 16.69 0.01 16.44 0.01 15.50 0.12 14.82 0.17 14.28 0.16  14.01 0.03 13.64 0.03  
GALEXASC J103204.97-363738.3         --- ASASSN-18bm  Ia        9.12 0.237 19.14 0.08 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.04 0.03* 14.47 0.03 14.17 0.04  
WISEA J180100.44+614146.8            --- ASASSN-18bq  IIb       2.80 0.389 ---        ---        20.17 0.04 19.87 0.03 19.48 0.02 19.75 0.07 19.94 0.11 >17.0      >16.4      17.25 0.08* 17.68 0.08 17.93 0.35  
2MASX J05070078-3241051          0.06667 ASASSN-18bu  Ia        5.97 0.000 18.55 0.06 ---        ---        ---        ---        ---        ---        13.52 0.06 12.85 0.07 12.41 0.10  12.72 0.02 12.67 0.02  
2MASX J07103280+3238411              --- ASASSN-18bw  Ia       14.38 0.329 19.97 0.14 ---        16.04 0.00 15.24 0.00 14.78 0.00 14.53 0.00 14.39 0.00 13.26 0.05 12.55 0.06 12.21 0.08  12.25 0.02 12.23 0.02  
UGC 04780                        0.01098 ASASSN-18bt  Ia        8.40 0.105 ---        21.95 0.22 16.38 0.00 19.01 0.02 15.46 0.00 15.26 0.00 21.27 0.27 >17.0      >16.4      14.34 0.03* 14.77 0.03 14.60 0.06  
WISEA J113252.03-384605.8            --- ASASSN-18bx  Ia       23.03 0.405 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      17.14 0.16* 17.57 0.16 17.06 0.38  
IC 3896A                         0.00711 ASASSN-18cb  II       60.46 1.033 ---        ---        ---        ---        ---        ---        ---        13.36 0.03 12.62 0.03 12.39 0.05  11.90 0.03 11.87 0.02  
IC 0988                          0.02686 ASASSN-18cc  Ia        5.85 0.049 18.36 0.04 15.99 0.01 14.27 0.00 13.62 0.00 13.34 0.00 13.12 0.00 12.86 0.00 11.85 0.02 11.11 0.03 10.91 0.05  11.17 0.02 11.19 0.02  
FAIRALL 1138                     0.03719 ASASSN-18ce  Ia        9.69 0.000 ---        ---        ---        ---        ---        ---        ---        13.13 0.05 12.38 0.05 11.91 0.08  12.17 0.02 12.02 0.02  
IC 3671                          0.02865 ASASSN-18cj  Ia        5.28 0.053 17.18 0.02 16.76 0.01 15.01 0.00 14.42 0.00 14.13 0.00 13.93 0.00 13.69 0.00 >17.0      >16.4      11.84 0.02* 12.27 0.02 12.23 0.02  
2MASX J09542381-1439215          0.06001 ASASSN-18co  Ia       10.63 0.165 18.34 0.05 ---        16.54 0.00 15.91 0.00 16.56 0.00 15.49 0.00 15.36 0.01 14.51 0.07 13.88 0.10 13.53 0.11  13.28 0.03 13.13 0.03  
KUG 1103+378                     0.04721 ASASSN-18cp  Ia        1.01 0.000 18.02 0.05 17.45 0.01 16.32 0.00 15.92 0.00 15.83 0.00 15.73 0.00 15.64 0.01 15.07 0.10 14.25 0.11 13.83 0.12  14.30 0.04 14.20 0.05  
2MASX J10515007+2502409          0.04556 ASASSN-18ck  Ia        0.28 0.010 ---        19.08 0.04 17.33 0.00 16.51 0.00 16.05 0.00 15.79 0.00 15.65 0.01 14.60 0.06 13.88 0.06 13.39 0.08  13.57 0.02 13.51 0.03  
CGCG 040-065                     0.02343 ASASSN-18cq  II        2.98 0.000 17.78 0.04 17.69 0.02 16.62 0.00 16.45 0.00 16.24 0.00 16.24 0.00 16.14 0.01 >17.0      >16.4      14.06 0.03* 14.49 0.03 14.24 0.05  
ESO 207- G 015                   0.04583 ASASSN-18cy  Ia        3.49 0.189 ---        ---        ---        ---        ---        ---        ---        12.56 0.03 11.79 0.04 11.48 0.06  11.85 0.02 11.90 0.02  
GALEXASC J032916.48-235840.2         --- ASASSN-18da  Ia        3.91 0.005 21.07 0.20 ---        18.62 0.01 18.22 0.02 17.93 0.01 17.87 0.02 18.65 0.05 >17.0      >16.4      15.96 0.05* 16.39 0.05 16.46 0.18  
LCRS B133543.8-060003            0.05497 ASASSN-18du  Ia        7.90 0.057 ---        ---        17.48 0.00 17.04 0.00 16.76 0.00 16.65 0.00 16.51 0.01 >17.0      >16.4      13.91 0.03* 14.34 0.03 14.19 0.04  
PSO J220.7936+17.4713                --- ASASSN-18db  Ia-91T    0.65 0.028 ---        23.72 1.21 22.75 0.18 22.34 0.14 21.34 0.11 21.83 0.16 21.04 0.20 >17.0      >16.4      >15.6       ---        ---         
2MASX J16535612+3515186          0.03725 ASASSN-18dd  Ia        4.65 0.069 20.23 0.09 17.05 0.01 15.38 0.00 14.72 0.00 14.40 0.00 14.23 0.00 13.98 0.00 12.93 0.03 12.25 0.03 11.93 0.04  11.98 0.02 11.98 0.02  
2MASX J06005908-1759313              --- ASASSN-18dj  Ic-BL     2.95 0.409 20.35 0.14 ---        17.37 0.00 16.68 0.00 16.52 0.00 16.13 0.00 15.89 0.01 14.86 0.07 14.00 0.09 13.70 0.11  13.32 0.03 13.06 0.03  
CGCG 062-012                     0.03083 ASASSN-18dk  Ia        0.45 0.137 20.71 0.12 17.10 0.01 15.17 0.00 14.54 0.00 14.15 0.00 13.95 0.00 13.71 0.00 12.57 0.04 11.92 0.06 11.48 0.08  11.73 0.02 11.79 0.02  
2MASX J10023148+1343409          0.03349 ASASSN-18dl  Ia        0.29 0.069 20.92 0.32 18.60 0.02 17.03 0.00 16.35 0.00 16.02 0.00 15.83 0.00 15.61 0.00 14.58 0.05 14.00 0.08 13.63 0.08  13.54 0.03 13.47 0.03  
2MASX J06105892-3341177          0.03848 ASASSN-18dn  Ia        1.06 0.013 ---        ---        ---        ---        ---        ---        ---        14.15 0.06 13.43 0.05 13.07 0.09  13.09 0.03 12.95 0.03  
WISEA J115245.36+375117.0            --- ASASSN-18dm  Ia        2.33 0.000 21.69 0.37 21.20 0.17 20.86 0.06 20.05 0.03 19.78 0.04 19.75 0.04 19.72 0.07 >17.0      >16.4      15.57 0.05* 16.00 0.05 15.75 0.13  
2MASX J12152315+2737346          0.03592 ASASSN-18ef  Ia        0.72 0.059 21.31 0.29 18.09 0.02 16.35 0.00 15.66 0.00 15.32 0.00 15.07 0.00 14.86 0.00 13.96 0.04 13.26 0.04 13.00 0.06  12.83 0.02 12.87 0.03  
ARK 364                          0.01901 ASASSN-18dr  Ic-BL     0.44 0.000 16.56 0.02 15.52 0.01 14.84 0.00 14.42 0.00 14.25 0.00 14.13 0.00 14.00 0.00 13.13 0.04 12.47 0.05 12.21 0.08  12.06 0.02 11.88 0.02  
2MASX J14090127-3033321          0.02344 ASASSN-18dt  Ia        6.53 0.245 ---        ---        ---        ---        ---        ---        ---        11.55 0.02 10.86 0.03 10.58 0.05  10.90 0.02 10.96 0.02  
2MASX J05031988-1058163              --- ASASSN-18dv  Ia        3.22 0.269 19.05 0.09 ---        16.85 0.00 16.46 0.00 16.21 0.00 16.10 0.00 15.94 0.01 15.26 0.10 14.67 0.13 14.37 0.20  14.12 0.03 13.97 0.04  
2MASX J11515984+0942111          0.05085 ASASSN-18ex  Ic        0.46 0.000 ---        18.01 0.02 16.58 0.00 15.91 0.00 15.51 0.00 15.27 0.00 14.99 0.00 14.00 0.06 13.30 0.06 12.85 0.09  12.87 0.03 12.79 0.03  
2MASX J19271951+6533539          0.01700 ASASSN-18el  II        0.37 0.405 ---        ---        16.70 0.00 15.74 0.00 15.63 0.00 15.26 0.00 15.12 0.01 14.48 0.06 13.82 0.06 13.50 0.09  13.24 0.03 13.17 0.03  
NGC 5419                         0.01376 ASASSN-18en  Ia        4.07 0.233 17.34 0.05 ---        ---        ---        ---        ---        ---        8.71 0.02  8.01 0.02  7.73 0.02   9.24 0.02  9.23 0.02   
ESO 200-IG 037 NED01             0.03946 ASASSN-18ev  Ia        0.81 0.000 ---        ---        ---        ---        ---        ---        ---        12.94 0.04 12.13 0.05 11.82 0.06  11.80 0.02 11.67 0.02  
ESO 355-IG 013 NED02                 --- ASASSN-18em  Ia       11.83 0.025 19.03 0.08 ---        ---        ---        ---        ---        ---        14.37 0.06 13.67 0.06 13.34 0.09  12.98 0.02 12.78 0.03  
GALEXASC J035801.64-653024.6         --- ASASSN-18eo  II-pec    1.36 0.137 20.42 0.16 ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.83 0.04* 16.26 0.04 16.38 0.11  
LCRS B103002.1-022549            0.03090 ASASSN-18et  Ia        0.54 0.081 ---        18.15 0.02 16.41 0.00 15.75 0.00 15.42 0.00 15.22 0.00 15.02 0.00 13.98 0.04 13.26 0.05 12.97 0.08  12.77 0.02 12.66 0.02  
SDSS J102250.88+140316.5         0.04168 ASASSN-18ew  Ia        1.35 0.105 20.44 0.17 19.27 0.04 18.34 0.01 17.93 0.01 17.69 0.01 17.57 0.01 17.43 0.02 >17.0      >16.4      15.02 0.04* 15.45 0.04 15.36 0.10  
ESO 203- G 013                   0.04201 ASASSN-18ff  Ia        9.13 0.000 17.32 0.02 ---        ---        ---        ---        ---        ---        13.51 0.06 12.83 0.08 12.39 0.10  12.50 0.12 12.65 0.02  
2MASX J14481584+2617048          0.05166 ASASSN-18fm  Ia        0.26 0.061 18.81 0.05 17.03 0.01 15.43 0.00 14.71 0.00 14.34 0.00 14.10 0.00 13.80 0.00 12.73 0.03 11.97 0.05 11.62 0.06  11.62 0.02 11.59 0.02  
2MASX J11384720-3310063          0.03566 ASASSN-18fn  Ia        1.09 0.277 ---        ---        ---        ---        ---        ---        ---        11.29 0.02 10.55 0.03 10.26 0.05  10.75 0.02 10.76 0.02  
2MASX J06270377-2538204          0.02423 ASASSN-18ft  Ia        2.74 0.509 ---        ---        15.23 0.00 14.66 0.00 14.31 0.00 15.75 0.00 14.83 0.00 12.56 0.05 11.94 0.06 11.60 0.08  11.87 0.02 11.73 0.02  
2MASX J08170689+5600187          0.03022 ASASSN-18fw  Ia        0.16 0.133 21.75 0.47 18.29 0.03 16.72 0.00 16.05 0.00 15.70 0.00 15.45 0.00 15.23 0.00 14.35 0.05 13.67 0.06 13.38 0.09  13.35 0.03 13.31 0.03  
2MASX J10295135+0900385          0.04793 ASASSN-18ga  Ic        9.88 0.045 ---        17.61 0.02 16.21 0.00 15.49 0.00 15.14 0.00 15.02 0.00 14.79 0.00 13.86 0.07 13.14 0.08 12.72 0.10  13.00 0.03 12.95 0.04  
GALEXASC J105800.28+722628.0         --- ASASSN-18gg  II        2.64 0.105 21.24 0.35 ---        18.62 0.01 18.04 0.01 17.79 0.01 17.82 0.02 18.22 0.04 >17.0      >16.4      15.88 0.05* 16.31 0.05 16.37 0.15  
SDSS J143319.96+411556.8         0.01820 ASASSN-18ge  Ib        4.78 0.016 18.65 0.08 18.40 0.05 17.59 0.01 17.26 0.01 16.72 0.01 16.96 0.01 17.85 0.02 >17.0      >16.4      15.53 0.05* 15.96 0.05 15.91 0.13  
2MASX J15015731+2546168          0.04456 ASASSN-18gf  Ia        0.60 0.065 19.80 0.07 18.35 0.02 16.82 0.00 16.11 0.00 15.74 0.00 15.52 0.00 15.29 0.00 14.13 0.06 13.50 0.07 13.09 0.09  12.99 0.02 12.93 0.03  
WISEA J133735.98-315758.5            --- ASASSN-18gk  Ia-SC     6.71 0.177 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.98 0.07* 16.41 0.07 16.78 ---   
CGCG 271-025                     0.02971 ASASSN-18gi  Ia        8.05 0.000 19.83 0.12 16.79 0.01 14.83 0.00 14.10 0.00 13.74 0.00 13.51 0.00 13.27 0.00 12.29 0.03 11.64 0.05 11.32 0.06  11.55 0.02 11.62 0.02  
ESO 268-G 037                    0.01625 ASASSN-18gt  Ia-91T    4.06 0.389 ---        ---        ---        ---        ---        ---        ---        12.28 0.04 11.57 0.06 11.31 0.08  12.12 0.02 12.05 0.02  
SDSS J155003.56+420518.3             --- ASASSN-18gs  Ia        0.24 0.045 ---        22.78 0.46 21.67 0.09 21.26 0.06 20.75 0.05 20.78 0.08 20.47 0.21 >17.0      >16.4      >15.6       ---        ---         
CGCG 062-004                     0.02883 ASASSN-18gu  Ia        2.40 0.133 20.62 0.21 17.02 0.01 15.17 0.00 14.51 0.00 14.07 0.00 13.85 0.00 13.61 0.00 12.61 0.03 12.00 0.05 11.68 0.06  11.85 0.02 11.93 0.02  
CGCG 187-001                     0.05377 ASASSN-18he  Ia        8.56 0.043 17.71 0.03 16.90 0.01 15.28 0.00 14.59 0.00 14.43 0.00 14.04 0.00 13.85 0.00 12.77 0.03 12.07 0.05 11.75 0.05  11.73 0.02 11.75 0.02  
2MASX J13492678+2627426          0.07638 ASASSN-18hh  Ia-91T    4.71 0.000 21.23 0.18 18.67 0.04 16.89 0.00 16.15 0.00 15.78 0.00 15.57 0.00 15.43 0.00 14.25 0.06 13.51 0.06 13.22 0.08  13.27 0.02 13.13 0.03  
2MASX J14355382+3517148          0.04447 ASASSN-18gz  Ia        1.28 0.000 21.49 0.20 18.34 0.02 16.58 0.00 15.89 0.00 15.52 0.00 15.33 0.00 15.09 0.00 14.05 0.04 13.41 0.06 13.03 0.06  12.98 0.02 12.97 0.02  
NGC 3393                         0.01251 ASASSN-18hb  Ia       27.93 0.333 ---        ---        13.64 0.00 10.24 0.00 11.71 0.00 12.19 0.00 10.62 0.00 10.20 0.03 9.47 0.03  9.19 0.04   9.99 0.02  9.60 0.02   
2MASX J12014308+0808037          0.04108 ASASSN-18hd  Ia        0.43 0.000 ---        18.34 0.02 16.60 0.00 15.93 0.00 15.56 0.00 15.35 0.00 15.22 0.00 14.32 0.06 13.63 0.07 13.36 0.10  13.40 0.04 13.35 0.05  
ESO 383-G 019                    0.02459 ASASSN-18hf  IIn      55.51 0.237 16.97 0.04 ---        ---        ---        ---        ---        ---        11.71 0.04 10.98 0.04 10.69 0.07  11.32 0.02 11.45 0.02  
WINGS J133119.62-331354.0            --- ASASSN-18hg  Ia        0.45 0.145 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
ESO 446-G 008                    0.03385 ASASSN-18hq  IIb       7.12 0.261 17.81 0.07 ---        ---        ---        ---        ---        ---        13.13 0.06 12.36 0.06 12.04 0.09  12.32 0.02 12.25 0.02  
ESO 509-G 018                    0.02649 ASASSN-18hu  Ia       35.31 0.257 19.84 0.18 ---        14.77 0.00 13.91 0.00 13.46 0.00 13.25 0.00 13.00 0.00 11.85 0.03 11.13 0.03 10.78 0.06  11.36 0.02 11.41 0.02  
2MASX J14220184-2802358          0.02516 ASASSN-18hw  II        5.46 0.281 19.21 0.14 ---        16.65 0.01 16.18 0.00 15.97 0.00 15.74 0.00 15.62 0.01 14.88 0.09 14.30 0.11 14.02 0.18  14.41 0.04 14.31 0.06  
2MASX J12443847+0618049          0.05607 ASASSN-18hz  Ia        0.15 0.000 ---        19.41 0.04 17.75 0.00 16.99 0.00 16.63 0.00 16.40 0.00 16.16 0.00 15.02 0.10 14.17 0.10 13.90 0.15  13.72 0.03 13.54 0.04  
2MASS J21314844-4602319              --- ASASSN-18hy  Ia        3.61 0.049 19.62 0.08 ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.48 0.03* 13.91 0.03 13.90 0.03  
2MASX J11001114-3631436              --- ASASSN-18ia  Ia        3.21 0.213 20.58 0.26 ---        ---        ---        ---        ---        ---        14.70 0.07 13.96 0.07 13.56 0.09  13.43 0.03 13.29 0.03  
SDSS J130026.83+183711.1         0.05271 ASASSN-18ii  Ia        4.54 0.100 19.38 0.11 19.49 0.08 18.04 0.02 17.64 0.01 17.37 0.01 17.37 0.01 17.51 0.02 >17.0      >16.4      15.14 0.04* 15.57 0.04 15.24 0.09  
WISEA J135134.34-055325.7            --- ASASSN-18im  Ia        1.14 0.610 20.47 0.17 19.67 0.05 19.04 0.01 18.80 0.01 18.59 0.02 18.59 0.02 18.42 0.03 >17.0      >16.4      16.13 0.07* 16.56 0.07 16.85 0.33  
GALEXASC J114845.20-182438.5         --- ASASSN-18it  Ia        2.71 0.069 20.16 0.17 ---        18.24 0.01 17.73 0.01 17.38 0.00 17.36 0.01 17.37 0.02 >17.0      >16.4      14.79 0.04* 15.22 0.04 15.06 0.09  
GALEXASC J121622.42-350056.3         --- ASASSN-18is  Ia       10.00 0.277 19.62 0.10 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.28 0.04* 14.71 0.04 14.52 0.05  
2MASX J11301164+0424561          0.02895 ASASSN-18io  Ia        0.62 0.085 20.07 0.09 18.00 0.02 16.68 0.00 16.11 0.00 15.84 0.00 15.65 0.00 15.51 0.01 14.76 0.08 14.15 0.09 13.99 0.15  13.73 0.03 13.65 0.04  
2MASX J14433925+1852124          0.03095 ASASSN-18iw  Ia        1.23 0.076 21.19 0.28 17.66 0.02 15.92 0.00 15.17 0.00 14.70 0.00 14.47 0.00 14.32 0.00 13.27 0.04 12.53 0.05 12.16 0.07  12.37 0.02 12.43 0.02  
SDSS J175740.70+500154.1             --- ASASSN-18iu  Ia       25.31 0.141 ---        17.27 0.04 18.01 0.01 19.55 0.03 20.37 0.04 22.39 0.24 21.39 0.18 >17.0      >16.4      >15.6       ---        ---         
2MASX J09411042+2401218          0.06991 ASASSN-18iv  Ia-91T    3.34 0.013 ---        17.55 0.03 16.05 0.00 15.40 0.00 15.10 0.00 14.95 0.00 14.85 0.00 13.90 0.07 13.15 0.09 12.81 0.09  12.76 0.03 12.59 0.02  
WISEA J093123.04+174828.2            --- ASASSN-18ji  Ib/c      1.67 0.093 20.96 0.16 20.59 0.14 19.52 0.02 18.78 0.01 18.82 0.02 18.57 0.02 18.90 0.05 >17.0      >16.4      16.32 0.10* 16.75 0.10 16.62 0.32  
2MASX J11044706-1538068          0.07175 ASASSN-18jp  Ia        9.61 0.129 20.12 0.11 17.96 0.03 16.04 0.00 15.21 0.00 14.81 0.00 14.52 0.00 14.34 0.00 13.28 0.04 12.54 0.05 12.16 0.07  12.17 0.02 12.15 0.02  
2MASS J10153212-7242350              --- ASASSN-18jk  Ia        8.68 0.449 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
SDSS J232258.36-010141.2         0.03421 ASASSN-18jl  Ia        2.58 0.141 19.94 0.12 19.27 0.10 18.09 0.01 17.69 0.01 17.83 0.01 17.62 0.01 18.20 0.03 >17.0      >16.4      15.68 0.07* 16.11 0.07 16.32 0.25  
2MASXi J0938149-084717               --- ASASSN-18jo  Ia        0.46 0.101 ---        ---        17.73 0.01 16.88 0.00 16.47 0.00 16.16 0.00 15.93 0.01 >17.0      >16.4      13.24 0.03* 13.67 0.03 13.46 0.03  
WISEA J114101.88-334047.6            --- ASASSN-18jm  Ia        1.23 0.317 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.82 0.04* 15.25 0.04 15.11 0.07  
CGCG 094-019                     0.04449 ASASSN-18jn  Ia        0.44 0.093 ---        17.05 0.01 15.50 0.00 14.85 0.00 14.53 0.00 14.34 0.00 14.10 0.00 13.02 0.03 12.37 0.05 11.96 0.05  12.03 0.02 12.01 0.02  
2MASX J23194510+2230081          0.04051 ASASSN-18kn  Ia        8.76 0.181 17.90 0.03 17.29 0.02 15.92 0.00 15.38 0.00 15.18 0.00 15.01 0.00 14.85 0.00 14.16 0.07 13.45 0.08 13.12 0.12  13.27 0.03 13.12 0.03  
2MASX J08332211-7637363              --- ASASSN-18kd  Ia        3.69 0.565 20.97 0.21 ---        ---        ---        ---        ---        ---        14.19 0.07 13.35 0.07 13.02 0.10  12.85 0.17 12.77 0.02  
UGC 05487                        0.02160 ASASSN-18ke  IIb       8.36 0.041 16.94 0.03 16.53 0.01 15.31 0.00 15.12 0.00 14.63 0.00 14.51 0.00 14.26 0.00 13.31 0.06 12.81 0.07 12.59 0.12  13.01 0.03 12.99 0.03  
WISEA J143930.63-351112.5            --- ASASSN-18kh  Ia       10.31 0.229 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.51 0.03* 14.94 0.03 14.77 0.06  
VII Zw 884                           --- ASASSN-18kl  Ia       41.55 0.241 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
2MASX J16093905-3203443          0.02667 ASASSN-18km  SLSN-I    1.92 0.881 18.64 0.09 ---        ---        ---        ---        ---        ---        14.76 0.10 14.03 0.12 13.94 0.18  13.41 0.03 13.23 0.03  
LCSB S2104O                      0.03325 ASASSN-18kq  Ia        0.64 0.000 18.77 0.06 17.47 0.02 16.09 0.00 15.51 0.00 15.22 0.00 15.04 0.00 14.78 0.00 14.02 0.05 13.32 0.07 12.99 0.09  13.54 0.04 13.51 0.04  
MCG -02-26-021                   0.03128 ASASSN-18kp  Ia        0.41 0.141 19.98 0.11 ---        14.98 0.00 14.16 0.00 13.77 0.00 13.50 0.00 13.21 0.00 12.12 0.03 11.38 0.04 11.07 0.06  11.20 0.02 11.26 0.02  
2MASX J13333656-3312251          0.04862 ASASSN-18ko  Ia        1.35 0.141 20.92 0.26 ---        ---        ---        ---        ---        ---        14.50 0.09 13.86 0.09 13.49 0.13  13.65 0.03 13.55 0.04  
KUG 1418+139                     0.02028 ASASSN-18kr  II        7.24 0.000 16.98 0.03 16.42 0.01 15.23 0.00 15.05 0.00 14.93 0.00 14.78 0.00 14.65 0.00 14.11 0.06 13.60 0.09 13.17 0.10  13.74 0.04 13.60 0.04  
WISEA J204938.32-550605.3            --- ASASSN-18ks  Ia       14.32 0.181 21.98 0.31 ---        ---        ---        ---        ---        ---        >17.0      >16.4      16.52 0.11* 16.95 0.11 17.32 0.54  
SDSS J141418.55+104047.9             --- ASASSN-18ky  Ib        6.66 0.009 ---        23.47 0.62 22.64 0.10 21.92 0.08 21.19 0.03 21.56 0.11 21.52 0.21 >17.0      >16.4      >15.6       ---        ---         
NGC 0322                         0.02377 ASASSN-18kz  Ia        1.84 0.010 19.41 0.14 ---        ---        ---        ---        ---        ---        11.41 0.02 10.71 0.02 10.43 0.03  10.68 0.02 10.67 0.02  
2MASX J21381685-2733285          0.02999 ASASSN-18le  Ia        0.56 0.141 ---        ---        15.47 0.00 14.76 0.00 14.29 0.00 14.11 0.00 13.87 0.00 12.73 0.03 12.08 0.04 11.76 0.07  12.04 0.02 12.10 0.02  
SDSS J103746.12+052802.0         0.02824 ASASSN-18lh  Ia        0.23 0.073 19.21 0.12 17.62 0.06 17.25 0.01 16.64 0.01 16.37 0.00 16.34 0.01 16.54 0.01 >17.0      >16.4      14.92 0.04* 15.35 0.04 15.08 0.09  
SDSS J151142.60+062511.9         0.03192 ASASSN-18ll  Ibn       0.04 0.061 18.74 0.09 17.87 0.02 16.96 0.00 16.62 0.00 16.49 0.00 16.34 0.00 16.31 0.01 >17.0      >16.4      13.81 0.03* 14.24 0.03 14.03 0.04  
2MASX J00593045-5254215          0.02727 ASASSN-18lz  Ia-91T    0.85 0.012 20.11 0.10 ---        ---        ---        ---        ---        ---        13.91 0.06 13.35 0.07 13.00 0.11  13.45 0.04 13.44 0.04  
ESO 268-G 047                    0.01238 ASASSN-18lv  II        6.48 0.705 ---        ---        ---        ---        ---        ---        ---        12.05 0.03 11.28 0.04 11.10 0.08  11.42 0.02 11.34 0.02  
GALEXASC J012455.64-194808.6         --- ASASSN-18ls  II        3.05 0.111 21.09 0.14 ---        19.17 0.01 18.74 0.01 18.56 0.01 18.49 0.02 18.41 0.04 >17.0      >16.4      15.97 0.07* 16.40 0.07 16.52 0.26  
IC 1422                              --- ASASSN-18mb  Ia       13.83 0.097 19.69 0.10 17.29 0.02 15.72 0.00 15.04 0.00 14.68 0.00 14.45 0.00 14.25 0.00 13.30 0.03 12.55 0.04 12.33 0.06  12.70 0.04 12.74 0.04  
2MASX J13493979+4749084          0.02793 ASASSN-18mv  Ia        0.20 0.022 ---        17.23 0.01 15.72 0.00 15.01 0.00 14.62 0.00 14.33 0.00 14.06 0.00 12.93 0.03 12.15 0.04 11.77 0.04  11.62 0.02 11.42 0.02  
ESO 386-G 043                    0.02607 ASASSN-18mc  Ia        4.93 0.261 ---        ---        ---        ---        ---        ---        ---        11.21 0.02 10.52 0.03 10.21 0.04  10.90 0.02 10.82 0.02  
2MASX J09175988+5000079          0.03419 ASASSN-18mo  Ia        0.11 0.000 20.34 0.15 17.74 0.02 16.29 0.00 15.62 0.00 15.25 0.00 15.05 0.00 14.87 0.00 13.95 0.06 13.24 0.06 12.86 0.08  12.81 0.03 12.66 0.03  
UGC 06609                        0.02572 ASASSN-18mk  Ia        4.94 0.000 18.98 0.07 16.16 0.01 16.41 0.00 13.41 0.00 13.09 0.00 13.01 0.00 12.65 0.00 11.61 0.02 10.87 0.03 10.60 0.05  11.32 0.02 11.40 0.02  
2MASX J23565589-2459468          0.07438 ASASSN-18mn  Ia        0.85 0.019 19.72 0.12 ---        16.55 0.00 15.82 0.00 15.45 0.00 15.24 0.00 14.92 0.00 13.88 0.06 13.20 0.07 12.80 0.09  12.62 0.02 12.53 0.03  
NGC 0644                         0.02078 ASASSN-18mj  II       15.80 0.017 16.80 0.02 ---        ---        ---        ---        ---        ---        12.22 0.04 11.54 0.04 11.22 0.07  11.94 0.02 11.91 0.02  
2MASX J02103258-0652265              --- ASASSN-18mu  Ia        0.40 0.000 19.65 0.08 18.35 0.03 17.03 0.00 16.52 0.00 16.23 0.00 16.09 0.00 15.92 0.01 15.12 0.08 14.40 0.09 14.19 0.14  13.99 0.03 13.82 0.04  
NGC 7533                         0.02600 ASASSN-18ml  Ia        0.23 0.089 20.63 0.18 16.80 0.01 15.06 0.00 14.33 0.00 13.96 0.00 13.71 0.00 13.47 0.00 12.42 0.03 11.70 0.04 11.49 0.06  11.67 0.02 11.75 0.02  
2MASX J23393156-0308565          0.02376 ASASSN-18mr  IIn       5.69 0.089 18.52 0.04 16.71 0.01 15.21 0.00 14.60 0.00 14.18 0.00 13.92 0.00 13.68 0.00 12.65 0.02 11.90 0.03 11.62 0.05  11.63 0.02 11.66 0.02  
GALEXASC J225506.47+111533.5         --- ASASSN-18mx  II        6.76 0.197 20.22 0.12 18.96 0.05 17.71 0.01 17.21 0.00 16.92 0.00 16.79 0.01 16.99 0.01 >17.0      >16.4      14.69 0.04* 15.12 0.04 14.86 0.07  
IC 0964                          0.02218 ASASSN-18mz  II        6.85 0.029 17.43 0.03 16.41 0.01 15.18 0.00 14.69 0.00 14.45 0.00 14.29 0.00 14.24 0.00 13.28 0.05 12.60 0.08 12.29 0.08  12.59 0.02 12.52 0.02  
2MASX J23494835-1407107          0.05146 ASASSN-18my  Ia        0.13 0.053 20.34 0.22 ---        15.33 0.00 14.53 0.00 14.08 0.00 14.03 0.00 13.66 0.00 12.58 0.04 11.90 0.05 11.53 0.06  11.79 0.02 11.84 0.02  
CGCG 113-034                     0.00984 ASASSN-18na  Ia        0.23 1.021 ---        ---        15.88 0.00 14.30 0.00 13.87 0.00 13.64 0.00 13.80 0.00 12.35 0.03 11.65 0.05 11.39 0.07  12.07 0.02 12.08 0.02  
KUG 2158+198B                        --- ASASSN-18nr  Ia        5.98 0.289 18.66 0.05 17.39 0.03 15.95 0.00 15.38 0.00 15.10 0.00 14.91 0.00 14.69 0.00 13.67 0.06 12.95 0.07 12.76 0.10  13.24 0.03 13.12 0.04  
SDSS J221730.91+114316.3             --- ASASSN-18ns  Ia        3.10 0.157 ---        19.86 0.14 18.74 0.01 18.26 0.01 18.06 0.01 18.21 0.02 18.74 0.05 >17.0      >16.4      15.95 0.07* 16.38 0.07 16.98 0.40  
ABELL 0194                       0.01800 ASASSN-18nt  Ia      221.78 0.155 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
GALEXASC J193159.40-624022.2         --- ASASSN-18nu  II        6.98 0.265 18.36 0.07 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.49 0.03* 14.92 0.03 14.77 0.06  
ESO 233-G 007                    0.02473 ASASSN-18nx  IIn      20.64 0.369 17.39 0.03 ---        ---        ---        ---        ---        ---        14.80 0.09 13.90 0.09 13.95 0.14  13.68 0.03 13.53 0.04  
ESO 476-G 016                    0.02014 ASASSN-18oa  IIn      24.02 0.022 16.29 0.02 ---        17.46 0.00 14.38 0.00 13.24 0.00 13.28 0.00 13.17 0.00 11.91 0.03 11.27 0.05 11.00 0.07  11.96 0.02 11.97 0.03  
SDSS J033935.15-061929.9             --- ASASSN-18oi  Ia        1.04 0.129 18.84 0.06 17.79 0.02 17.24 0.00 16.77 0.00 16.55 0.00 16.45 0.00 16.26 0.01 >17.0      >16.4      13.83 0.03* 14.26 0.03 14.08 0.04  
ESO 532-G 021                    0.01823 ASASSN-18od  Ia        4.59 0.041 16.76 0.02 ---        14.56 0.00 13.93 0.00 13.61 0.00 13.57 0.00 13.21 0.00 12.17 0.04 11.55 0.06 11.19 0.08  11.99 0.03 12.06 0.02  
IC 5380                              --- ASASSN-18oe  Ia        5.44 0.005 17.75 0.04 ---        ---        ---        ---        ---        ---        13.09 0.04 12.36 0.06 12.07 0.08  12.48 0.02 12.39 0.02  
GALEXASC J132343.14-252429.8         --- ASASSN-18oo  Ia        3.11 0.293 20.74 0.19 ---        17.46 0.01 16.77 0.00 16.45 0.00 16.22 0.00 16.04 0.01 >17.0      >16.4      13.76 0.03* 14.19 0.03 14.05 0.04  
GALEXASC J210946.18-501414.9         --- ASASSN-18op  Ia        2.53 0.000 20.68 0.14 ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
GALEXASC J225957.21-452556.4         --- ASASSN-18on  Ia        1.99 0.000 19.74 0.10 ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.45 0.04* 15.88 0.04 15.57 0.09  
APMUKS(BJ) B220137.90-561932.4       --- ASASSN-18om  II        3.51 0.000 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.35 0.05* 15.78 0.05 15.77 0.12  
ESO 553-G 019                    0.01384 ASASSN-18ou  II        9.49 0.049 16.58 0.02 ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
NGC 0863                         0.02639 ASASSN-18pb  Ia        7.83 0.053 16.46 0.02 15.36 0.01 13.65 0.00 12.95 0.00 12.61 0.00 12.43 0.00 12.15 0.00 10.93 0.02 10.18 0.02 9.67 0.03   10.28 0.02 9.86 0.02   
GALEXASC J125510.22-053406.8         --- ASASSN-18ph  Ic        0.19 0.061 20.75 0.20 ---        19.45 0.01 19.04 0.02 18.93 0.02 18.98 0.02 18.97 0.04 >17.0      >16.4      16.13 0.07* 16.56 0.07 16.38 0.23  
2MASX J19431917-5434257          0.03984 ASASSN-18pi  IIn      20.08 0.177 16.48 0.02 ---        ---        ---        ---        ---        ---        12.86 0.04 12.18 0.05 11.85 0.06  11.58 0.02 11.08 0.02  
ESO 236-IG 015                   0.05313 ASASSN-18pl  Ia       22.41 0.000 18.04 0.04 ---        ---        ---        ---        ---        ---        14.04 0.06 13.27 0.07 12.78 0.08  13.17 0.03 13.03 0.04  
LCRS B035129.8-451941                --- ASASSN-18pr  Ia        0.84 0.000 19.65 0.10 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.62 0.03* 15.05 0.03 14.89 0.05  
2MASX J00552674-7418379              --- ASASSN-18px  Ia        2.78 0.069 19.36 0.08 ---        ---        ---        ---        ---        ---        13.55 0.05 12.98 0.07 12.52 0.09  12.76 0.02 12.67 0.02  
2MASX J21571983-4534417              --- ASASSN-18pu  Ia        1.48 0.000 18.93 0.06 ---        ---        ---        ---        ---        ---        15.17 0.11 >16.4      14.22 0.19  14.13 0.03 14.00 0.04  
WISEA J024116.48+203017.0            --- ASASSN-18pw  Ia        1.67 0.341 ---        20.36 0.06 19.42 0.01 19.22 0.01 19.07 0.01 19.07 0.02 18.96 0.05 >17.0      >16.4      16.78 0.13* 17.21 0.13 17.24 0.51  
2MASS J22103576-2714557          0.02395 ASASSN-18qk  II        3.11 0.000 17.70 0.02 ---        16.62 0.00 16.35 0.00 16.29 0.00 16.22 0.01 16.05 0.01 >17.0      >16.4      14.31 0.03* 14.74 0.03 14.55 0.06  
NGC 6851B                            --- ASASSN-18qs  Ia       11.71 0.157 19.17 0.09 ---        ---        ---        ---        ---        ---        13.62 0.05 12.75 0.05 12.45 0.07  12.47 0.02 12.32 0.02  
2MASXi J0455502-614521               --- ASASSN-18qv  II        2.18 0.000 17.57 0.03 ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.04 0.03* 13.47 0.03 13.36 0.03  
ESO 194-G 024                    0.02191 ASASSN-18qw  II        9.38 0.010 16.26 0.02 ---        ---        ---        ---        ---        ---        12.57 0.05 11.87 0.06 11.73 0.09  12.37 0.02 12.26 0.02  
MCG -03-09-010                   0.03139 ASASSN-18re  Ia       26.85 0.145 17.02 0.03 ---        15.00 0.00 15.15 0.00 14.06 0.00 13.86 0.00 16.55 0.01 12.73 0.04 12.09 0.06 11.79 0.10  12.68 0.02 12.60 0.02  
2MASX J19523057-6045422              --- ASASSN-18rf  Ia       10.69 0.169 ---        ---        ---        ---        ---        ---        ---        13.24 0.04 12.48 0.05 12.25 0.06  12.42 0.03 12.45 0.03  
2MASS J21483845-4322470          0.07389 ASASSN-18rn  Ia        2.24 0.000 18.94 0.08 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.01 0.03* 14.44 0.03 14.16 0.04  
MCG -01-35-011                   0.02497 ASASSN-18ro  Ia       13.00 0.101 17.56 0.05 ---        15.25 0.00 14.62 0.00 14.16 0.00 14.00 0.00 13.84 0.00 13.15 0.05 12.48 0.06 12.16 0.11  12.75 0.03 12.75 0.03  
IC 1370                          0.05034 ASASSN-18rq  Ia        0.69 0.261 ---        17.14 0.01 15.29 0.00 14.67 0.00 14.04 0.00 13.91 0.00 13.75 0.00 12.61 0.03 11.91 0.05 11.63 0.07  11.70 0.02 11.70 0.02  
NGC 1516B                        0.03290 ASASSN-18rs  Ia        8.56 0.069 ---        ---        21.08 0.07 17.86 0.00 17.66 0.00 17.45 0.00 13.67 0.00 >17.0      >16.4      11.00 0.02* 11.43 0.02 11.19 0.02  
2MASX J00455851-2156353          0.03792 ASASSN-18rt  Ic        9.49 0.049 ---        ---        15.95 0.00 15.39 0.00 15.12 0.00 14.97 0.00 14.74 0.00 13.89 0.05 13.21 0.07 12.94 0.09  13.23 0.04 13.20 0.05  
2MASX J04175445-4954290              --- ASASSN-18sd  Ia        0.46 0.000 18.10 0.05 ---        ---        ---        ---        ---        ---        14.81 0.08 14.15 0.09 13.84 0.11  13.51 0.03 13.29 0.03  
2MASS J00505596-0745536              --- ASASSN-18sg  Ia       11.69 0.146 18.85 0.05 18.07 0.05 16.86 0.00 16.62 0.00 16.15 0.00 15.97 0.00 15.87 0.01 >17.0      >16.4      14.39 0.04* 14.82 0.04 14.66 0.07  
ESO 244-G 007                    0.03151 ASASSN-18sl  Ia-91T    0.94 0.009 17.14 0.02 ---        ---        ---        ---        ---        ---        12.94 0.04 12.25 0.05 11.93 0.07  11.63 0.02 11.41 0.02  
IC 2014                          0.02428 ASASSN-18ss  IIb      28.88 0.000 17.04 0.04 ---        ---        ---        ---        ---        ---        14.02 0.07 13.44 0.09 13.04 0.12  13.46 0.03 13.41 0.03  
GALEXASC J225811.55-201702.1         --- ASASSN-18sv  Ia        0.82 0.070 22.54 0.33 ---        19.12 0.01 18.45 0.01 18.09 0.01 17.99 0.01 17.89 0.02 >17.0      >16.4      15.34 0.05* 15.77 0.05 15.60 0.13  
GALEXASC J012219.32-022950.9     0.05680 ASASSN-18st  Ia        4.46 0.183 19.62 0.09 18.97 0.05 17.96 0.01 17.77 0.01 17.43 0.01 17.41 0.01 17.46 0.03 >17.0      >16.4      15.09 0.05* 15.52 0.05 15.40 0.11  
MCG +14-04-002                       --- ASASSN-18sw  Ic       22.95 0.221 17.53 0.03 16.81 0.03 ---        ---        ---        ---        ---        >17.0      >16.4      13.68 0.03* 14.11 0.03 14.03 0.03  
UGC 03168                        0.03098 ASASSN-18ta  Ia       17.24 0.109 ---        ---        18.72 0.00 18.27 0.00 18.08 0.00 14.40 0.00 14.21 0.00 13.54 0.05 13.00 0.07 12.54 0.10  12.80 0.02 12.65 0.03  
2MASX J04180598-6336523              --- ASASSN-18tb  Ia        4.83 0.029 ---        ---        ---        ---        ---        ---        ---        15.06 0.11 14.23 0.13 13.88 0.17  14.19 0.03 14.17 0.03  
2MASX J06243821-2343546          0.02327 ASASSN-18tc  Ia        5.86 0.373 ---        ---        15.20 0.00 14.42 0.00 13.98 0.00 13.76 0.00 13.60 0.00 12.47 0.03 11.83 0.03 11.62 0.06  11.87 0.02 11.93 0.02  
WISEA J201230.05-440635.0            --- ASASSN-18ti  Ia        1.74 0.097 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      16.37 0.11* 16.80 0.11 16.89 0.42  
NGC 7267                         0.01119 ASASSN-18to  Ia        5.81 0.000 15.19 0.01 ---        ---        ---        ---        ---        ---        10.46 0.02 9.80 0.02  9.53 0.03   10.43 0.02 10.36 0.02  
KUG 2357+340                     0.01480 ASASSN-18tn  IIb       3.18 0.217 17.13 0.02 16.54 0.01 15.74 0.00 15.45 0.00 15.33 0.00 15.25 0.00 15.23 0.01 14.53 0.07 13.89 0.09 13.80 0.15  14.27 0.03 14.17 0.05  
2MASX J20403120-4634385          0.04313 ASASSN-18tr  Ia        0.64 0.113 ---        ---        ---        ---        ---        ---        ---        13.72 0.04 12.97 0.04 12.69 0.06  12.72 0.03 12.74 0.03  
2MASX J20515213-3650127          0.03939 ASASSN-18tp  Ia        9.06 0.157 17.57 0.05 ---        ---        ---        ---        ---        ---        13.65 0.06 13.04 0.08 12.69 0.10  12.89 0.03 12.77 0.03  
GALEXASC J223938.25-150510.0         --- ASASSN-18tq  Ia        1.54 0.105 21.91 0.33 ---        21.93 0.09 22.24 0.09 22.00 0.08 21.98 0.19 23.38 1.47 >17.0      >16.4      >15.6       ---        ---         
WISEA J222536.90-130431.5            --- ASASSN-18ts  Ia        2.50 0.161 ---        ---        20.29 0.04 19.98 0.02 19.54 0.02 19.52 0.04 19.38 0.09 >17.0      >16.4      16.89 0.18* 17.32 0.18 16.84 ---   
2MASX J23280396+0946153              --- ASASSN-18tu  Ia        0.59 0.117 18.55 0.07 17.37 0.02 15.85 0.00 15.31 0.00 14.87 0.00 14.67 0.00 14.47 0.00 13.53 0.06 13.02 0.09 12.57 0.09  12.66 0.03 12.41 0.03  
AM 0156-672                      0.04042 ASASSN-18ug  Ia       13.90 0.000 ---        ---        ---        ---        ---        ---        ---        12.39 0.04 11.70 0.06 11.36 0.08  11.97 0.02 11.84 0.02  
2MASX J00403068-5041153              --- ASASSN-18ty  Ia        0.14 0.011 20.12 0.11 ---        ---        ---        ---        ---        ---        14.31 0.07 13.54 0.08 13.29 0.09  13.33 0.04 13.14 0.04  
ESO 016-G 011                    0.01758 ASASSN-18ud  Ia       16.20 0.457 ---        ---        ---        ---        ---        ---        ---        13.07 0.05 12.32 0.07 12.09 0.10  12.62 0.02 12.51 0.02  
2MASX J04305853-2646501          0.05075 ASASSN-18uc  Ia        4.35 0.069 19.17 0.08 ---        16.05 0.00 15.47 0.00 15.16 0.00 14.91 0.00 14.63 0.00 13.60 0.05 13.00 0.06 12.64 0.10  12.65 0.02 12.42 0.03  
2MASX J01151030-1810578              --- ASASSN-18ue  Ia        1.44 0.000 21.77 0.26 ---        16.80 0.00 16.09 0.00 15.77 0.00 15.56 0.00 15.34 0.00 14.29 0.05 13.53 0.07 13.21 0.08  13.54 0.04 13.45 0.04  
2MASS J04293073-1101519              --- ASASSN-18uh  Ia        5.44 0.049 19.47 0.11 ---        17.34 0.00 16.88 0.00 16.43 0.00 16.29 0.01 16.25 0.01 >17.0      >16.4      14.13 0.04* 14.56 0.04 14.38 0.06  
2MASX J21031998-5132509          0.04681 ASASSN-18un  Ia        3.07 0.033 ---        ---        ---        ---        ---        ---        ---        12.59 0.03 11.88 0.05 11.56 0.06  11.85 0.02 11.87 0.02  
GALEXASC J215329.40-535850.6         --- ASASSN-18uo  Ia-91T    2.54 0.000 19.95 0.10 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.27 0.03* 14.70 0.03 14.51 0.05  
2MASX J21312888-5044570          0.03044 ASASSN-18ve  II        3.71 0.000 17.30 0.02 ---        ---        ---        ---        ---        ---        13.07 0.05 12.45 0.07 12.08 0.09  12.33 0.02 12.34 0.02  
UGC 03700                        0.03714 ASASSN-18ux  Ia        4.00 0.185 17.96 0.04 ---        15.52 0.00 14.51 0.00 17.88 0.00 15.79 0.00 13.63 0.00 12.46 0.03 11.63 0.04 11.28 0.04  11.62 0.02 11.47 0.02  
UGC 03912                        0.00414 ASASSN-18vc  II       53.69 0.433 ---        ---        18.08 0.01 19.09 0.01 17.59 0.01 13.81 0.00 15.42 0.01 13.11 0.06 12.29 0.06 12.27 0.11  13.28 0.03 13.23 0.03  
GALEXASC J005853.87-241144.9         --- ASASSN-18vf  Ia        1.86 0.053 19.47 0.07 ---        17.50 0.00 17.09 0.00 16.86 0.00 16.76 0.01 16.65 0.01 >17.0      >16.4      14.42 0.03* 14.85 0.03 14.65 0.06  
2MASX J22022606-6421118          0.04158 ASASSN-18vo  Ia        9.34 0.000 17.21 0.03 ---        ---        ---        ---        ---        ---        14.05 0.07 13.44 0.10 13.04 0.11  13.43 0.03 13.24 0.03  
ESO 427-G 022                    0.00760 ASASSN-18vm  Ia       22.23 1.201 ---        ---        15.27 0.00 13.92 0.00 13.48 0.00 13.14 0.00 12.69 0.00 11.44 0.02 10.76 0.03 10.53 0.05  11.07 0.02 11.15 0.02  
IC 0367                          0.03079 ASASSN-18vp  Ia        3.75 0.069 19.31 0.15 ---        14.10 0.00 13.34 0.00 12.91 0.00 12.62 0.00 12.41 0.00 11.16 0.02 10.44 0.03 10.16 0.04  10.84 0.02 10.90 0.02  
CGCG 286-070                     0.02147 ASASSN-18wd  Ia       25.04 0.157 19.96 0.16 ---        14.28 0.00 13.54 0.00 13.07 0.00 12.89 0.00 12.53 0.00 11.32 0.02 10.61 0.03 10.35 0.03  10.59 0.02 10.64 0.02  
2MASX J00494722-6139127          0.03455 ASASSN-18wf  Ia        0.08 0.000 20.81 0.23 ---        ---        ---        ---        ---        ---        12.96 0.03 12.30 0.05 11.99 0.06  12.15 0.03 12.21 0.03  
LCRS B231508.2-422911                --- ASASSN-18wg  Ia        0.61 0.012 22.41 0.29 ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.28 0.03* 13.71 0.03 13.67 0.03  
SDSS J092317.60+422248.7             --- ASASSN-18wq  II        0.60 0.021 ---        22.09 0.22 21.58 0.12 20.99 0.05 21.05 0.04 20.67 0.09 21.87 0.32 >17.0      >16.4      >15.6       ---        ---         
GALEXASC J222036.16-301159.2     0.07010 ASASSN-18wr  Ia        3.25 0.000 20.39 0.11 ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.08 0.04* 15.51 0.04 15.30 0.09  
2MASX J04344671-1329047          0.03323 ASASSN-18xa  Ia        6.83 0.093 ---        ---        15.19 0.00 14.29 0.00 13.75 0.00 13.45 0.00 13.12 0.00 11.98 0.02 11.21 0.03 10.86 0.04  11.10 0.02 11.13 0.02  
ESO 089-G 019                    0.03549 ASASSN-18xb  Ia-91T    5.45 0.617 ---        ---        ---        ---        ---        ---        ---        12.50 0.04 11.80 0.05 11.38 0.08  11.44 0.02 10.57 0.02  
MCG -03-53-015                   0.02904 ASASSN-18xm  Ia        6.60 0.201 17.71 0.02 ---        14.63 0.00 14.07 0.00 13.51 0.00 13.30 0.00 12.99 0.00 11.80 0.02 11.08 0.03 10.77 0.04  10.99 0.03 10.74 0.02  
WISEA J210134.24-092610.6            --- ASASSN-18xe  Ia        0.59 0.137 20.79 0.21 ---        18.00 0.01 17.30 0.00 16.98 0.00 16.81 0.00 16.67 0.01 >17.0      >16.4      13.70 0.03* 14.13 0.03 13.88 0.05  
UGC 01716                        0.01146 ASASSN-18xg  Ic        0.25 0.089 16.88 0.01 15.56 0.01 14.73 0.00 14.13 0.00 13.91 0.00 13.75 0.00 13.48 0.00 12.24 0.02 11.58 0.03 11.29 0.05  10.91 0.02 10.63 0.02  
2MASX J04423745-5316010              --- ASASSN-18xf  Ia        3.77 0.000 21.04 0.23 ---        ---        ---        ---        ---        ---        14.10 0.05 13.39 0.06 13.19 0.08  12.89 0.02 12.85 0.02  
UGC 04642                        0.02400 ASASSN-18xk  IIn       9.14 0.069 16.44 0.02 15.51 0.01 14.20 0.00 13.65 0.00 13.36 0.00 13.14 0.00 12.90 0.00 11.85 0.03 11.19 0.04 10.83 0.04  11.30 0.02 11.16 0.02  
2MASS J09360855+0615258          0.00800 ASASSN-18xl  II        2.83 0.105 19.13 0.06 18.08 0.02 16.91 0.00 16.47 0.00 16.20 0.00 16.06 0.00 15.96 0.01 >17.0      >16.4      13.89 0.03* 14.32 0.03 14.14 0.05  
WISEA J235451.41+054309.6            --- ASASSN-18xp  Ia-91T   13.77 0.165 ---        21.60 0.17 18.75 0.01 17.65 0.00 17.15 0.00 16.94 0.00 16.80 0.00 >17.0      >16.4      14.40 0.03* 14.83 0.03 14.81 0.07  
2MASX J00420581-0237394          0.05178 ASASSN-18xr  Ia       19.70 0.118 18.42 0.05 17.65 0.02 16.21 0.00 15.98 0.00 15.43 0.00 15.36 0.00 15.10 0.00 14.11 0.04 13.29 0.04 12.97 0.07  13.03 0.04 12.77 0.04  
2MASX J09305509-0434173          0.02260 ASASSN-18xn  Ia-91T    1.09 0.065 18.14 0.06 ---        16.12 0.00 15.72 0.00 15.49 0.00 15.41 0.00 15.20 0.01 14.79 0.09 13.91 0.08 13.55 0.14  13.97 0.03 13.84 0.04  
GALEXASC J002205.41+070351.5         --- ASASSN-18xs  II        1.51 0.109 18.44 0.06 17.84 0.03 16.91 0.00 16.57 0.00 16.43 0.00 16.33 0.01 16.26 0.01 >17.0      >16.4      14.39 0.04* 14.82 0.04 14.68 0.07  
CGCG 030-025                     0.03832 ASASSN-18xy  Ia-91T    1.98 0.065 17.59 0.04 17.16 0.02 16.17 0.00 15.87 0.00 15.60 0.00 15.63 0.00 15.48 0.01 15.37 0.10 14.62 0.13 14.17 0.12  14.39 0.04 14.26 0.05  
MCG -02-07-072                   0.03096 ASASSN-18xw  Ia        0.18 0.029 19.63 0.10 ---        14.48 0.00 13.73 0.00 13.33 0.00 13.08 0.00 14.16 0.00 11.72 0.02 10.97 0.03 10.65 0.05  11.05 0.02 11.11 0.02  
IC 2541                          0.01663 ASASSN-18ya  Ia        0.83 0.117 ---        ---        13.61 0.00 13.15 0.00 12.91 0.00 12.69 0.00 12.45 0.00 11.37 0.02 10.70 0.03 10.39 0.04  10.99 0.02 10.84 0.02  
2MASX J02382311-1144215          0.02690 ASASSN-18yb  Ia-91bg   5.06 0.025 ---        ---        15.22 0.00 14.52 0.00 14.16 0.00 13.91 0.00 13.75 0.00 12.65 0.02 12.05 0.03 11.75 0.06  11.93 0.02 12.00 0.02  
2MASX J04005460-6640336              --- ASASSN-18yc  Ia        5.72 0.173 18.05 0.06 ---        ---        ---        ---        ---        ---        13.81 0.06 13.14 0.07 12.79 0.11  13.27 0.02 13.21 0.02  
UGC 12810                        0.02705 ASASSN-18yp  II        0.15 0.113 ---        15.53 0.01 14.69 0.00 15.81 0.00 15.33 0.00 13.87 0.00 13.75 0.00 11.81 0.03 11.11 0.05 10.79 0.06  11.72 0.02 11.58 0.02  
LCRS B031632.6-414727                --- ASASSN-18yn  Ia        0.33 0.000 ---        ---        ---        ---        ---        ---        ---        15.27 0.10 14.42 0.10 14.08 0.13  14.06 0.03 14.03 0.03  
MCG -03-25-010                   0.01412 ASASSN-18yf  Ia        8.65 0.269 20.20 0.14 ---        14.42 0.00 13.55 0.00 13.11 0.00 12.83 0.00 12.59 0.00 11.56 0.02 10.84 0.03 10.58 0.05  11.06 0.02 11.10 0.02  
UGCA 413                         0.02413 ASASSN-18yk  Ia        1.36 0.077 17.05 0.03 ---        14.93 0.00 14.09 0.00 13.86 0.00 13.65 0.00 13.59 0.00 12.59 0.04 12.05 0.06 11.72 0.08  11.83 0.02 11.52 0.02  
2MASX J19141248-4932513              --- ASASSN-18yo  Ia        0.35 0.237 18.91 0.07 ---        ---        ---        ---        ---        ---        14.22 0.09 13.51 0.10 13.12 0.11  13.64 0.03 13.59 0.04  
2MASX J23114995-4022172          0.03696 ASASSN-18yr  Ia        3.83 0.016 17.82 0.03 ---        ---        ---        ---        ---        ---        14.36 0.07 13.77 0.08 13.58 0.13  13.66 0.03 13.56 0.03  
GALEXMSC J232433.40+170528.0         --- ASASSN-18yy  Ia       11.47 0.065 ---        25.23 0.96 22.91 0.29 22.25 0.16 21.50 0.10 21.17 0.11 21.49 0.24 >17.0      >16.4      16.91 0.15* 17.34 0.15 17.06 ---   
FAIRALL 0765                     0.04300 ASASSN-18yv  Ia       10.22 0.000 17.62 0.04 ---        ---        ---        ---        ---        ---        13.11 0.04 12.43 0.05 12.08 0.07  11.93 0.02 11.75 0.02  
FAIRALL 0761                     0.06171 ASASSN-18yx  Ia        0.29 0.000 ---        ---        ---        ---        ---        ---        ---        12.97 0.04 12.33 0.05 11.89 0.07  12.26 0.02 12.20 0.02  
CGCG 091-100                     0.02891 ASASSN-18yw  Ia        1.15 0.093 17.95 0.05 17.44 0.01 16.76 0.00 16.32 0.00 16.58 0.00 16.05 0.00 16.05 0.01 15.30 0.09 14.64 0.11 14.35 0.14  14.24 0.03 14.05 0.05  
2MASX J04221796-0527576          0.02960 ASASSN-18ze  II        7.19 0.077 19.47 0.10 17.88 0.03 16.50 0.00 15.84 0.00 15.60 0.00 15.32 0.00 15.08 0.00 14.00 0.05 13.35 0.06 12.98 0.09  12.69 0.03 12.31 0.03  
NGC 3825                         0.02160 ASASSN-18zk  Ia        1.02 0.122 17.77 0.06 15.33 0.01 13.66 0.00 13.07 0.00 12.70 0.00 12.41 0.00 12.21 0.00 10.93 0.02 10.21 0.02 9.94 0.03   10.20 0.02 10.23 0.02  
SDSS J112642.32+204336.7             --- ASASSN-18zx  II        2.63 0.000 ---        20.00 0.05 20.46 0.02 19.90 0.02 20.55 0.03 20.15 0.05 19.93 0.10 >17.0      >16.4      16.55 0.11* 16.98 0.11 16.67 ---   
LCRS B041846.9-390434            0.04004 ASASSN-18zz  Ia        7.21 0.000 17.05 0.03 ---        ---        ---        ---        ---        ---        12.36 0.03 11.69 0.04 11.34 0.07  11.53 0.02 11.33 0.02  
LCRS B014013.3-453958            0.06250 ASASSN-18aaf Ia        4.31 0.014 19.59 0.06 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.32 0.03* 14.75 0.03 14.58 0.05  
LCRS B234528.8-451528            0.06258 ASASSN-18aaj Ia        1.03 0.010 18.71 0.08 ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.65 0.03* 14.08 0.03 13.85 0.04  
2MASS J11252566-0827587              --- ASASSN-18aah Ia        0.80 0.057 19.27 0.05 18.11 0.02 17.57 0.00 17.15 0.00 16.93 0.00 16.85 0.01 16.80 0.01 >17.0      >16.4      14.36 0.03* 14.79 0.03 14.56 0.06  
ESO 564-G 014                    0.01865 ASASSN-18aai Ia       72.67 0.645 20.69 0.22 ---        14.95 0.00 14.08 0.00 13.80 0.00 13.30 0.00 13.19 0.00 11.75 0.02 11.03 0.03 10.71 0.06  11.09 0.02 11.14 0.02  
2MASX J00025583-2654505          0.06659 ASASSN-18aar Ia        0.52 0.000 ---        ---        15.93 0.00 15.11 0.00 14.73 0.00 14.53 0.00 14.24 0.00 13.24 0.04 12.51 0.06 12.16 0.07  12.37 0.02 12.35 0.02  
WISEA J015651.38-674354.1            --- ASASSN-18aax Ia       26.82 0.000 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.52 0.04* 15.95 0.04 15.52 0.07  
NGC 1329                         0.01458 ASASSN-18aay Ia      102.68 0.097 16.40 0.02 ---        13.51 0.00 12.73 0.00 12.37 0.00 12.20 0.00 12.06 0.00 10.65 0.02 9.98 0.03  9.72 0.05   10.66 0.02 10.71 0.02  
GALEXASC J020217.47-135638.3         --- ASASSN-18aba II        3.73 0.000 19.07 0.09 18.68 0.05 17.54 0.01 17.17 0.00 17.01 0.01 16.94 0.01 16.97 0.01 >17.0      >16.4      14.42 0.03* 14.85 0.03 14.70 0.06  
ESO 575-IG 016 NED01             0.02246 ASASSN-18abi Ia        7.02 0.157 ---        17.44 0.02 15.68 0.00 14.35 0.00 13.99 0.00 14.14 0.00 13.96 0.00 12.55 0.03 11.82 0.04 11.58 0.07  11.61 0.02 11.52 0.02  
2MASX J00480308+1600583          0.05018 ASASSN-18abk Ia        0.10 0.105 20.58 0.13 17.63 0.01 15.86 0.00 15.21 0.00 14.85 0.00 14.61 0.00 14.40 0.00 13.36 0.03 12.63 0.03 12.32 0.05  12.22 0.02 12.19 0.02  
2MASX J06183926-5428139          0.01546 ASASSN-18abr Ia        0.40 0.253 ---        ---        ---        ---        ---        ---        ---        12.35 0.04 11.61 0.05 11.36 0.07  11.61 0.02 11.65 0.02  
SDSS J085548.84+033827.9         0.02736 ASASSN-18abt IIn       6.17 0.125 18.13 0.08 17.57 0.03 16.62 0.01 16.13 0.00 16.07 0.00 16.12 0.01 16.21 0.01 >17.0      >16.4      14.62 0.04* 15.05 0.04 15.01 0.08  
IC 5179                          0.01141 ASASSN-18abx II       23.46 0.000 14.68 0.01 ---        ---        ---        ---        ---        ---        9.73 0.01  9.01 0.02  8.69 0.02   9.55 0.02  9.13 0.02   
2MASX J22031497-5558516          0.02290 ASASSN-18abz IIn      18.07 0.000 ---        ---        ---        ---        ---        ---        ---        12.77 0.05 12.22 0.08 11.76 0.09  12.67 0.03 12.59 0.03  
LEDA 212483                      0.02161 ASASSN-19ab  II       85.30 0.125 18.01 0.05 20.90 0.19 16.69 0.00 16.27 0.00 16.29 0.00 16.93 0.01 17.18 0.02 >17.0      >16.4      14.92 0.04* 15.35 0.04 15.15 0.10  
NGC 0986                         0.00659 ASASSN-18acl Ic        0.27 0.016 15.54 0.01 ---        ---        ---        ---        ---        ---        8.89 0.02  8.19 0.02  7.93 0.02   9.27 0.02  8.85 0.02   
2MASX J11390794-2132244          0.07229 ASASSN-19aa  Ia       11.05 0.137 20.99 0.37 ---        16.40 0.00 15.56 0.00 15.18 0.00 14.93 0.00 14.75 0.00 13.69 0.04 12.93 0.05 12.54 0.08  12.65 0.03 12.65 0.03  
AM 0454-460                      0.04452 ASASSN-19af  II       20.79 0.000 17.75 0.05 ---        ---        ---        ---        ---        ---        13.44 0.05 12.76 0.05 12.56 0.10  12.66 0.02 12.63 0.02  
2MASX J13175286-2124156          0.04322 ASASSN-19ah  Ia       12.08 0.313 19.20 0.10 ---        16.17 0.00 15.42 0.00 15.01 0.00 14.79 0.00 14.73 0.00 13.55 0.05 12.78 0.06 12.41 0.09  12.72 0.03 12.59 0.03  
SDSS J120236.32+043259.7         0.01891 ASASSN-19aj  II        3.11 0.000 ---        18.84 0.05 17.69 0.01 17.14 0.01 17.05 0.00 16.91 0.01 16.98 0.02 >17.0      >16.4      15.13 0.05* 15.56 0.05 15.71 0.14  
2MASX J05531375-7306576              --- ASASSN-19at  Ia        2.22 0.377 16.95 0.03 ---        ---        ---        ---        ---        ---        14.08 0.06 13.36 0.08 13.29 0.12  13.36 0.03 13.10 0.04  
UGC 03554                        0.01885 ASASSN-19av  IIn       0.58 0.509 17.55 0.03 ---        18.06 0.00 14.23 0.00 13.17 0.00 12.98 0.00 12.80 0.00 11.55 0.03 10.83 0.03 10.51 0.05  11.29 0.02 10.81 0.02  
2MASX J00391571+0641188          0.03868 ASASSN-19bk  Ia        0.26 0.057 21.83 0.37 17.24 0.02 15.57 0.00 14.72 0.00 14.20 0.00 13.93 0.00 13.69 0.00 12.66 0.03 11.98 0.04 11.63 0.05  11.76 0.02 11.84 0.02  
2MASX J14021471+0946557          0.02245 ASASSN-19bs  Ia-91bg   6.49 0.009 ---        17.19 0.01 15.41 0.00 14.66 0.00 14.32 0.00 14.06 0.00 13.86 0.00 12.68 0.04 12.02 0.05 11.74 0.08  11.96 0.02 12.02 0.02  
CGCG 109-010 NED01               0.03623 ASASSN-19bx  Ia        0.88 0.173 ---        16.61 0.01 15.33 0.00 14.94 0.00 14.78 0.00 14.63 0.00 14.48 0.00 13.58 0.04 13.04 0.06 12.72 0.07  12.42 0.08 12.42 0.02  
2MASX J14162872-4525137          0.03591 ASASSN-19cf  Ia       10.17 0.321 ---        ---        ---        ---        ---        ---        ---        13.71 0.06 13.05 0.06 12.68 0.09  12.80 0.02 12.82 0.03  
SDSS J084920.46+111152.7             --- ASASSN-19ci  Ia-91T    4.83 0.121 ---        20.06 0.08 18.92 0.01 18.61 0.01 18.35 0.01 18.26 0.02 18.36 0.04 >17.0      >16.4      15.60 0.06* 16.03 0.06 15.98 0.17  
GALEXASC J131238.32-300121.7         --- ASASSN-19co  Ia-91T    4.54 0.265 20.89 0.16 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.97 0.04* 15.40 0.04 15.38 0.09  
WISEA J162425.57+824744.8            --- ASASSN-19cy  Ia        2.32 0.293 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.41 0.04* 15.84 0.04 15.87 0.08  
GALEXASC J011231.92-454853.4     0.03057 ASASSN-19dh  Ia        5.96 0.012 19.22 0.08 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.54 0.04* 14.97 0.04 14.91 0.06  
ESO 337-G 016                    0.01986 ASASSN-19dk  Ia       23.21 0.373 ---        ---        ---        ---        ---        ---        ---        11.45 0.04 10.77 0.06 10.60 0.08  11.42 0.02 11.48 0.02  
2MASX J06064578-4850572              --- ASASSN-19du  II        3.57 0.133 18.46 0.06 ---        ---        ---        ---        ---        ---        14.91 0.07 14.13 0.08 13.91 0.11  13.59 0.02 13.43 0.03  
SDSS J162538.62+472614.3             --- ASASSN-19dv  Ic        0.33 0.009 ---        20.45 0.07 19.59 0.01 19.21 0.01 19.05 0.01 18.97 0.03 19.22 0.05 >17.0      >16.4      16.77 0.09* 17.20 0.09 16.97 0.24  
III Zw 075 NOTES01               0.03289 ASASSN-19dz  Ia        0.46 0.029 20.31 0.15 18.04 0.02 15.87 0.00 15.19 0.00 14.81 0.00 14.80 0.00 14.36 0.00 13.28 0.03 12.52 0.04 12.18 0.05  11.89 0.02 11.93 0.02  
ABELL 1367:[GP82] 0726               --- ASASSN-19ea  Ia-91T    5.75 0.000 ---        21.33 0.19 20.27 0.03 19.56 0.02 19.02 0.02 18.80 0.02 18.83 0.04 >17.0      >16.4      15.14 0.04* 15.57 0.04 15.07 0.09  
2MASX J13060097-3736577          0.04901 ASASSN-19dy  Ia        1.02 0.281 ---        ---        ---        ---        ---        ---        ---        13.19 0.04 12.49 0.05 12.21 0.07  12.20 0.02 12.21 0.02  
2MASX J10554741+2740166          0.02997 ASASSN-19dw  Ia        0.68 0.000 18.74 0.05 17.46 0.01 16.15 0.00 15.55 0.00 15.29 0.00 15.12 0.00 14.91 0.00 13.86 0.03 13.11 0.03 12.81 0.05  12.65 0.03 12.42 0.03  
GALEXASC J045317.84-325047.7     0.03652 ASASSN-19eb  II        1.91 0.000 17.55 0.03 ---        ---        ---        ---        ---        ---        13.78 0.06 13.28 0.08 12.92 0.13  13.00 0.02 12.78 0.03  
MCG +05-31-141                   0.01951 ASASSN-19ec  Ia        3.38 0.040 17.62 0.04 17.00 0.02 15.82 0.00 15.76 0.00 15.15 0.00 15.10 0.00 15.10 0.01 14.46 0.12 >16.4      13.32 0.16  14.19 0.03 14.08 0.04  
2MASXi J1331285+251212           0.04558 ASASSN-19et  Ia        0.83 0.024 ---        17.71 0.01 16.34 0.00 15.84 0.00 15.48 0.00 15.31 0.00 15.08 0.00 >17.0      >16.4      11.62 0.02* 12.05 0.02 11.64 0.02  
2MASX J05120920-4355163              --- ASASSN-19ev  Ia        6.50 0.000 20.29 0.09 ---        ---        ---        ---        ---        ---        15.10 0.12 14.44 0.12 14.07 0.17  14.03 0.03 13.88 0.03  
2MASX J17483658-6625421          0.04004 ASASSN-19fh  Ia        9.79 0.269 20.05 0.12 ---        ---        ---        ---        ---        ---        13.49 0.04 12.78 0.05 12.49 0.07  12.67 0.02 12.65 0.03  
UGC 07744                        0.02444 ASASSN-19ew  Ia        5.14 0.000 17.91 0.04 17.43 0.06 18.20 0.01 16.83 0.00 16.36 0.00 15.11 0.00 15.15 0.00 13.95 0.07 13.23 0.08 12.88 0.11  13.47 0.03 13.38 0.03  
MCG +05-27-004 NED02             0.03387 ASASSN-19fi  Ia        3.32 0.000 20.77 0.16 17.45 0.02 15.69 0.00 14.88 0.00 14.45 0.00 14.21 0.00 13.95 0.00 12.90 0.02 12.12 0.03 11.80 0.04  11.88 0.02 11.91 0.02  
SDSS J092602.52+185624.8             --- ASASSN-19fx  Ia        0.36 0.085 ---        22.07 0.26 20.72 0.03 20.09 0.02 19.89 0.03 20.04 0.04 19.84 0.10 >17.0      >16.4      >15.6       ---        ---         
2MASX J17432751+0538323          0.04186 ASASSN-19gl  Ia       25.69 0.505 ---        20.20 0.15 16.87 0.00 16.00 0.00 15.41 0.00 15.14 0.00 14.93 0.00 13.41 0.05 12.37 0.06 11.90 0.06  11.87 0.04 11.46 0.04  
IC 5032                          0.03407 ASASSN-19ik  Ia       13.88 0.141 17.49 0.02 ---        ---        ---        ---        ---        ---        12.10 0.02 11.36 0.04 11.02 0.04  11.00 0.02 10.70 0.02  
GALEXASC J132713.29-310837.3     0.04633 ASASSN-19hm  Ia        5.45 0.181 19.52 0.12 ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.40 0.05* 15.83 0.05 15.79 0.13  
SDSS J103439.83+535820.8         0.04633 ASASSN-19hu  Ia        4.72 0.000 20.08 0.15 19.46 0.05 18.26 0.01 17.86 0.01 17.56 0.01 17.52 0.01 17.44 0.02 >17.0      >16.4      15.24 0.04* 15.67 0.04 15.26 0.08  
GALEXASC J043412.96-125119.7     0.03835 ASASSN-19ih  Ia        1.21 0.057 20.73 0.20 ---        18.59 0.01 18.32 0.01 18.04 0.01 18.12 0.01 18.20 0.03 >17.0      >16.4      15.56 0.05* 15.99 0.05 15.99 0.14  
UGC 07230 NED02                  0.02377 ASASSN-19hp  II        7.33 0.120 17.09 0.03 22.13 0.28 16.18 0.00 15.95 0.00 16.29 0.00 15.81 0.00 15.70 0.01 15.36 0.10 14.70 0.15 14.54 0.20  14.37 0.03 14.10 0.04  
UGC 03906                        0.01251 ASASSN-19hq  Ib-pec   13.85 0.093 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
IC 4712                          0.01218 ASASSN-19hv  II        4.39 0.085 15.74 0.02 ---        ---        ---        ---        ---        ---        10.50 0.02 9.98 0.04  9.58 0.04   11.23 0.02 11.21 0.02  
ESO 460-G 010                    0.02377 ASASSN-19ip  Ia       33.06 0.465 ---        ---        22.35 0.12 18.74 0.01 23.43 0.32 23.89 1.13 21.26 0.24 >17.0      >16.4      >15.6       ---        ---         
ESO 399-G 014                    0.01809 ASASSN-19jg  Ic-pec   85.81 0.373 ---        ---        ---        ---        ---        ---        ---        11.98 0.04 11.31 0.05 11.07 0.09  12.84 0.03 12.80 0.03  
2MASX J10273182-2624406          0.05746 ASASSN-19jl  Ia        1.42 0.209 21.83 0.32 ---        17.40 0.01 16.52 0.00 16.10 0.00 15.80 0.00 15.50 0.01 14.25 0.06 13.52 0.05 12.93 0.07  12.94 0.03 12.52 0.03  
2MASX J11141082+7046053              --- ASASSN-19ku  Ic        0.71 0.049 20.75 0.22 ---        16.46 0.00 15.76 0.00 15.42 0.00 15.21 0.00 15.05 0.00 14.16 0.06 13.47 0.07 13.15 0.08  13.13 0.02 13.15 0.02  
APMBGC 144-129-063                   --- ASASSN-19jr  II        4.90 0.129 17.68 0.03 ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.89 0.03* 14.32 0.03 14.11 0.04  
ESO 507-G 042                    0.01064 ASASSN-19jy  II       29.93 0.385 16.45 0.01 ---        14.17 0.00 13.62 0.00 13.35 0.00 13.18 0.00 12.97 0.00 11.86 0.02 11.17 0.03 10.91 0.06  11.23 0.02 11.18 0.02  
2MASX J21024231-6006375          0.04740 ASASSN-19jx  Ia       17.94 0.161 17.73 0.03 ---        ---        ---        ---        ---        ---        12.84 0.04 12.05 0.05 11.69 0.06  11.90 0.02 11.78 0.02  
ESO 190-G 005                    0.03637 ASASSN-19jz  Ia        0.69 0.000 18.25 0.03 ---        ---        ---        ---        ---        ---        12.20 0.03 11.48 0.04 11.18 0.06  11.63 0.02 11.67 0.02  
ESO 187-G 038                    0.04411 ASASSN-19kn  Ic       14.61 0.109 ---        ---        ---        ---        ---        ---        ---        12.80 0.06 12.00 0.07 11.67 0.10  12.17 0.02 12.05 0.02  
ESO 235-IG 030                   0.04905 ASASSN-19kh  Ia        3.45 0.061 18.31 0.04 ---        ---        ---        ---        ---        ---        14.88 0.10 14.09 0.13 13.85 0.14  13.91 0.04 13.74 0.05  
UGC 12039                        0.02013 ASASSN-19my  Ia        0.95 0.485 ---        ---        16.89 0.00 13.01 0.00 9.94 0.00  13.19 0.00 12.34 0.00 10.77 0.02 10.08 0.03 9.74 0.04   10.62 0.02 10.70 0.02  
UGC 09786                        0.03712 ASASSN-19ky  Ia        0.06 0.017 ---        ---        15.39 0.00 14.50 0.00 14.40 0.00 14.23 0.00 13.99 0.00 12.70 0.04 12.02 0.06 11.57 0.07  12.13 0.02 12.09 0.02  
NGC 4162                         0.00858 ASASSN-19kx  II       48.10 0.089 14.80 0.01 14.70 0.01 11.43 0.00 13.18 0.00 14.32 0.00 12.36 0.00 11.31 0.00 10.43 0.02 9.75 0.02  9.48 0.02   10.63 0.02 10.64 0.02  
ESO 471-G 018                    0.03026 ASASSN-19kw  Ia        9.28 0.045 ---        ---        14.76 0.00 14.13 0.00 13.79 0.00 13.58 0.00 13.35 0.00 12.28 0.03 11.59 0.05 11.22 0.06  11.32 0.02 11.13 0.02  
NGC 2207                         0.00918 ASASSN-19kz  II       46.58 0.493 ---        ---        15.29 0.00 12.38 0.00 11.72 0.00 12.31 0.00 11.38 0.00 9.40 0.02  8.74 0.02  8.45 0.02   9.58 0.02  9.58 0.02   
2MASX J11511776-3409381              --- ASASSN-19le  Ia        0.49 0.401 ---        ---        ---        ---        ---        ---        ---        14.16 0.04 13.39 0.04 13.19 0.06  12.89 0.02 12.85 0.03  
2MASX J17143533-7136446              --- ASASSN-19lf  Ia        1.74 0.397 19.17 0.07 ---        ---        ---        ---        ---        ---        13.95 0.06 13.15 0.07 12.86 0.09  12.62 0.02 12.43 0.02  
2MASX J21255379+0024583          0.03174 ASASSN-19lg  Ia        8.59 0.141 18.01 0.04 16.90 0.02 15.43 0.00 14.81 0.00 14.48 0.00 14.26 0.00 14.06 0.00 13.06 0.04 12.30 0.06 12.00 0.07  12.17 0.02 12.18 0.02  
2MASS J23494319-6942038              --- ASASSN-19ln  Ia        1.48 0.053 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.83 0.03* 14.26 0.03 14.21 0.04  
2MASX J22522926-1105320          0.02527 ASASSN-19lp  II        6.90 0.145 18.31 0.06 ---        16.93 0.00 16.45 0.00 14.99 0.00 14.83 0.00 14.65 0.00 13.62 0.06 12.98 0.07 12.61 0.11  13.20 0.03 13.14 0.03  
2MASX J17525816-7000014          0.05795 ASASSN-19ls  Ia        2.39 0.113 20.85 0.26 ---        ---        ---        ---        ---        ---        14.48 0.07 13.65 0.07 13.29 0.09  12.91 0.03 12.67 0.03  
UGC 12864                        0.01563 ASASSN-19mb  II       12.65 0.161 16.32 0.02 15.69 0.01 14.59 0.00 13.82 0.00 13.36 0.00 13.62 0.00 13.20 0.00 12.88 0.04 12.21 0.05 11.93 0.09  12.36 0.02 12.24 0.02  
NGC 3016                         0.02985 ASASSN-19ma  Ic-BL     0.70 0.017 16.04 0.02 15.03 0.01 14.02 0.00 13.28 0.00 12.97 0.00 12.82 0.00 12.63 0.00 11.46 0.02 10.76 0.04 10.42 0.04  11.09 0.02 11.00 0.02  
ESO 430-G 020                    0.00341 ASASSN-19ml  II       15.96 0.392 ---        ---        15.03 0.00 14.19 0.00 13.77 0.00 13.47 0.00 13.71 0.00 10.66 0.04 9.91 0.04  9.63 0.06   11.50 0.03 11.38 0.02  
LCRS B234304.2-384744                --- ASASSN-19mh  Ia        0.23 0.010 21.55 0.24 ---        ---        ---        ---        ---        ---        13.92 0.05 13.23 0.07 12.95 0.09  12.91 0.02 12.89 0.03  
LCRS B232815.0-381721            0.04649 ASASSN-19mi  Ia        0.38 0.017 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.29 0.03* 13.72 0.03 13.54 0.03  
CGCG 340-049                     0.02476 ASASSN-19mj  Ia        4.13 0.257 ---        ---        15.36 0.00 14.91 0.00 14.73 0.00 14.59 0.00 14.37 0.01 13.60 0.04 12.92 0.05 12.87 0.10  12.81 0.02 12.65 0.02  
2MASX J21302854-3236436              --- ASASSN-19mk  IIn       1.02 0.101 20.15 0.09 ---        ---        ---        ---        ---        ---        15.22 0.10 14.60 0.13 14.04 0.14  14.01 0.03 13.82 0.04  
2MASX J13331961+4112571          0.02724 ASASSN-19mm  Ia        0.27 0.000 20.91 0.16 17.73 0.02 16.14 0.00 15.49 0.00 15.16 0.00 14.95 0.00 14.74 0.00 13.84 0.03 13.14 0.04 12.83 0.06  12.89 0.02 12.92 0.03  
GALEXASC J231739.47-591551.0     0.02692 ASASSN-19nb  Ia-91T   11.78 0.000 17.83 0.02 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.34 0.03* 14.77 0.03 14.63 0.06  
2MASX J00094894-5759478          0.03575 ASASSN-19nd  Ia       10.87 0.000 18.08 0.04 ---        ---        ---        ---        ---        ---        14.43 0.08 13.69 0.09 13.47 0.13  13.79 0.03 13.65 0.03  
2MASX J12411229-1656404          0.03556 ASASSN-19ng  Ia        0.41 0.061 21.13 0.19 17.20 0.02 15.62 0.00 14.89 0.00 14.52 0.00 14.32 0.00 14.09 0.00 13.19 0.05 12.38 0.05 12.10 0.08  12.25 0.02 12.29 0.02  
2MASX J00521308-5914031              --- ASASSN-19nk  Ia        0.69 0.000 20.54 0.11 ---        ---        ---        ---        ---        ---        15.58 0.15 >16.4      14.15 0.17  14.06 0.03 13.88 0.04  
CGCG 016-002                     0.01940 ASASSN-19nm  II        7.64 0.024 16.83 0.03 16.49 0.01 15.14 0.00 14.75 0.00 14.58 0.00 14.60 0.00 14.41 0.00 13.71 0.08 13.20 0.11 12.63 0.14  13.35 0.03 13.27 0.03  
UGC 10905                        0.02616 ASASSN-19ns  Ia        0.36 0.269 19.18 0.17 15.74 0.01 14.10 0.00 13.23 0.00 12.82 0.00 12.55 0.00 12.75 0.00 10.94 0.02 10.20 0.03 9.90 0.03   10.38 0.02 10.38 0.02  
CGCG 020-034                     0.02315 ASASSN-19nn  Ia        4.14 0.213 17.00 0.02 16.39 0.01 15.01 0.00 17.26 0.00 13.98 0.00 13.99 0.00 13.67 0.00 12.62 0.04 11.99 0.05 11.68 0.08  11.76 0.02 11.57 0.02  
2MASS J17502947-6537206              --- ASASSN-19nq  Ia        1.76 0.249 19.89 0.17 ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.54 0.03* 13.97 0.03 13.79 0.03  
CGCG 536-010                         --- ASASSN-19nw  IIP       6.81 0.401 17.52 0.04 17.30 0.02 16.36 0.00 16.04 0.00 15.97 0.00 15.77 0.01 15.62 0.01 >17.0      >16.4      >15.6       ---        ---         
2MASX J23472586+0056596          0.02743 ASASSN-19nv  Ia        1.38 0.097 20.17 0.10 18.20 0.02 16.83 0.00 16.24 0.00 15.91 0.00 15.67 0.00 15.45 0.01 14.40 0.06 13.62 0.08 13.40 0.08  13.44 0.03 13.42 0.04  
2MASS J00514093-1319057              --- ASASSN-19nx  II        0.69 0.014 18.41 0.06 ---        16.90 0.00 16.62 0.00 16.52 0.00 16.39 0.00 16.13 0.01 >17.0      >16.4      13.18 0.03* 13.61 0.03 12.60 0.03  
GALEXASC J005431.13-490857.1         --- ASASSN-19oe  Ia        5.76 0.008 20.44 0.17 ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.20 0.04* 15.63 0.04 15.35 0.08  
ESO 035-G 017                    0.01755 ASASSN-19ny  Ia        6.73 0.765 ---        ---        ---        ---        ---        ---        ---        11.75 0.03 10.96 0.04 10.69 0.06  11.64 0.02 11.52 0.02  
APMUKS(BJ) B235115.71-401758.3       --- ASASSN-19oi  Ia        6.62 0.165 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.08 0.04* 15.51 0.04 15.24 0.09  
2MASX J16044353+2757082          0.07730 ASASSN-19op  Ia        3.30 0.085 19.25 0.07 18.23 0.02 16.93 0.00 16.43 0.00 16.10 0.00 15.99 0.00 15.77 0.01 14.93 0.08 14.11 0.08 13.73 0.11  13.50 0.02 13.27 0.03  
2MASX J02465637-2448329          0.02210 ASASSN-19ol  Ia       20.15 0.021 17.70 0.03 ---        16.21 0.00 15.61 0.00 15.27 0.00 15.22 0.00 15.52 0.01 14.62 0.10 14.14 0.15 >15.6       ---        ---         
2MASS J13152953-8604094              --- ASASSN-19or  II        3.33 0.461 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.32 0.03* 13.75 0.03 13.70 0.03  
WISEA J194027.87-510116.4            --- ASASSN-19pj  Ia        7.31 0.133 19.49 0.08 ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.50 0.03* 13.93 0.03 13.84 0.04  
NGC 2805                         0.00578 ASASSN-19pn  II      138.40 0.161 ---        15.25 0.01 13.51 0.00 14.54 0.00 15.44 0.00 13.34 0.00 13.50 0.00 11.63 0.02 11.05 0.03 10.80 0.04  12.47 0.02 12.48 0.03  
IC 4397                          0.01474 ASASSN-19pt  II       34.08 0.000 15.52 0.02 14.62 0.01 13.66 0.00 13.38 0.00 12.95 0.00 12.85 0.00 12.90 0.00 11.71 0.02 11.06 0.03 10.75 0.04  11.38 0.02 11.21 0.02  
2MASX J10594188+1049591          0.03457 ASASSN-19qg  Ia        4.00 0.009 19.17 0.07 17.17 0.02 15.62 0.00 14.91 0.00 14.58 0.00 14.36 0.00 14.15 0.00 13.11 0.05 12.40 0.06 12.04 0.09  12.32 0.02 12.34 0.02  
TOLOLO 00091                     0.01376 ASASSN-19qr  Ia        7.56 0.437 18.06 0.05 ---        ---        ---        ---        ---        ---        14.49 0.08 13.95 0.10 13.66 0.15  13.44 0.02 13.27 0.03  
ESO 375-G 070                    0.01283 ASASSN-19qw  Ia       15.18 0.309 16.56 0.02 ---        ---        ---        ---        ---        ---        13.51 0.06 12.92 0.08 12.65 0.12  13.07 0.03 13.02 0.03  
2MASS J22131812-6828370              --- ASASSN-19qu  Ia        4.71 0.021 19.48 0.10 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.29 0.03* 14.72 0.03 14.63 0.05  
2MASS J03175281-0718048          0.01707 ASASSN-19qx  II        7.24 0.149 ---        ---        15.50 0.00 13.04 0.00 13.02 0.00 16.04 0.00 16.06 0.01 >17.0      >16.4      >15.6       ---        ---         
2MASX J04585777-2206038              --- ASASSN-19ro  Ia        3.23 0.013 19.91 0.11 ---        17.39 0.00 16.88 0.00 16.65 0.00 16.49 0.00 16.44 0.01 15.22 0.12 >16.4      13.98 0.17  14.25 0.03 14.06 0.04  
2MASX J13335542+2933255          0.03682 ASASSN-19rv  Ia        0.25 0.029 21.82 0.39 18.45 0.03 16.81 0.00 16.18 0.00 15.79 0.00 15.59 0.00 15.46 0.00 14.51 0.06 13.84 0.06 13.47 0.07  13.43 0.02 13.35 0.03  
MRK 0784                         0.02728 ASASSN-19sb  Ic        0.29 0.022 ---        16.67 0.01 15.19 0.00 14.55 0.00 14.28 0.00 14.07 0.00 13.84 0.00 12.76 0.03 12.00 0.04 11.70 0.05  11.47 0.02 11.35 0.02  
SDSS J143502.16+144639.5         0.04168 ASASSN-19sf  Ibn       7.28 0.000 19.52 0.09 18.98 0.05 18.03 0.01 17.65 0.01 17.47 0.01 17.42 0.01 17.96 0.03 >17.0      >16.4      15.38 0.04* 15.81 0.04 15.61 0.10  
CGCG 137-076                     0.01609 ASASSN-19sj  IIb       0.40 0.125 17.51 0.03 16.09 0.01 15.40 0.00 14.85 0.00 14.57 0.00 14.42 0.00 14.28 0.00 13.42 0.04 12.73 0.05 12.56 0.08  12.45 0.02 12.30 0.02  
CGCG 274-031                     0.03692 ASASSN-19sv  Ia        5.74 0.029 17.50 0.04 16.03 0.01 14.67 0.00 14.06 0.00 13.73 0.00 13.54 0.00 13.32 0.00 12.27 0.03 11.54 0.04 11.21 0.04  11.51 0.02 11.43 0.02  
2MASX J05340703-2936335          0.03631 ASASSN-19sy  Ia-91T    6.27 0.000 ---        ---        15.53 0.00 14.72 0.00 14.33 0.00 14.07 0.00 13.95 0.00 12.79 0.03 12.09 0.03 11.77 0.07  11.78 0.02 11.82 0.02  
2MASX J22523075-4641446          0.05114 ASASSN-19tc  Ia        5.52 0.000 18.59 0.05 ---        ---        ---        ---        ---        ---        12.71 0.03 12.01 0.04 11.64 0.06  11.61 0.02 11.51 0.02  
2MASX J20320857-5912013          0.06050 ASASSN-19to  Ia        6.72 0.149 19.27 0.11 ---        ---        ---        ---        ---        ---        13.50 0.06 12.57 0.06 12.18 0.08  12.28 0.02 12.03 0.02  
VV 525                           0.00704 ASASSN-19tr  Iax      45.13 0.029 15.97 0.01 24.88 1.07 23.44 0.26 19.99 0.01 22.57 0.19 23.45 0.65 16.02 0.01 >17.0      >16.4      >15.6       ---        ---         
2MASX J02120459-2544404          0.05634 ASASSN-19tt  Ia        0.72 0.000 20.76 0.21 ---        15.63 0.00 14.84 0.00 14.56 0.00 14.34 0.00 14.15 0.00 13.19 0.04 12.56 0.06 12.03 0.08  12.25 0.02 12.26 0.02  
AM 0105-420 NED02                0.02395 ASASSN-19tx  II        7.63 0.010 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.62 0.04* 15.05 0.04 14.89 0.06  
2MASX J21452513-6200240          0.06320 ASASSN-19ub  Ia        0.58 0.025 21.05 0.24 ---        ---        ---        ---        ---        ---        13.12 0.04 12.42 0.06 12.06 0.08  12.35 0.02 12.32 0.02  
GALEXASC J232130.77-613657.8         --- ASASSN-19ui  Ia        1.21 0.000 18.88 0.06 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.24 0.03* 14.67 0.03 14.48 0.05  
2MASX J16131301+1748283          0.03713 ASASSN-19uo  Ia        6.48 0.097 21.27 0.22 17.66 0.02 15.69 0.00 14.82 0.00 14.39 0.00 14.10 0.00 13.83 0.00 12.70 0.02 11.96 0.03 11.65 0.05  11.64 0.02 11.69 0.02  
APMUKS(BJ) B031141.45-650647.3       --- ASASSN-19uj  II        4.64 0.057 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.28 0.04* 15.71 0.04 15.45 0.07  
2MASX J23065255-3750566          0.06044 ASASSN-19uk  Ia        3.94 0.012 19.77 0.09 ---        ---        ---        ---        ---        ---        13.62 0.05 12.96 0.06 12.65 0.08  12.97 0.03 12.96 0.04  
2MASX J23511587-3742412          0.05065 ASASSN-19up  Ia        1.05 0.011 20.86 0.14 ---        ---        ---        ---        ---        ---        14.07 0.05 13.35 0.06 12.92 0.07  13.11 0.04 13.05 0.04  
IC 1783                          0.01117 ASASSN-19vh  Iax       6.20 0.012 15.39 0.01 ---        ---        ---        ---        ---        ---        10.52 0.02 9.87 0.03  9.57 0.03   10.33 0.02 10.21 0.02  
WISEA J134442.13-295419.8            --- ASASSN-19vj  Ia        5.61 0.193 21.41 0.33 ---        18.95 0.01 18.83 0.01 18.88 0.01 18.95 0.02 18.87 0.05 >17.0      >16.4      16.38 0.09* 16.81 0.09 16.65 ---   
FAIRALL 0056                     0.03623 ASASSN-19vk  Ia        1.09 0.169 20.40 0.23 ---        ---        ---        ---        ---        ---        12.13 0.03 11.42 0.04 11.12 0.05  11.30 0.02 11.32 0.02  
FAIRALL 0368                     0.04203 ASASSN-19vo  Ia-91T   14.76 0.013 20.69 0.35 ---        ---        ---        ---        ---        ---        13.03 0.05 12.38 0.06 12.01 0.07  12.30 0.02 12.32 0.02  
SDSS J150132.77+490633.3             --- ASASSN-19vp  Ia        7.01 0.013 ---        21.75 0.14 16.16 0.00 15.84 0.00 19.96 0.01 19.84 0.02 20.22 0.07 >17.0      >16.4      >15.6       ---        ---         
MCG +01-10-002                   0.03229 ASASSN-19vq  Ia        1.04 0.657 19.40 0.17 17.14 0.03 15.98 0.00 17.27 0.00 14.40 0.00 14.22 0.00 13.98 0.00 12.87 0.05 12.13 0.06 11.77 0.08  12.52 0.02 12.51 0.03  
VII Zw 923                           --- ASASSN-19wf  Ia        0.34 0.465 ---        18.08 0.02 16.07 0.00 15.29 0.00 14.81 0.00 14.52 0.00 14.37 0.00 13.04 0.04 12.32 0.05 12.02 0.08  12.14 0.02 12.17 0.02  
2MASX J03224607-5413381              --- ASASSN-19xa  Ia        1.84 0.000 19.13 0.09 ---        ---        ---        ---        ---        ---        13.92 0.06 13.09 0.07 12.69 0.09  12.69 0.02 12.38 0.02  
2MASX J21090333-4235508          0.06279 ASASSN-19xc  Ia        0.11 0.057 ---        ---        ---        ---        ---        ---        ---        13.32 0.04 12.59 0.05 12.26 0.07  12.41 0.02 12.39 0.02  
ESO 206-G 021                    0.03751 ASASSN-19xg  Ia       12.87 0.153 ---        ---        ---        ---        ---        ---        ---        11.74 0.03 11.02 0.03 10.71 0.05  11.28 0.02 11.31 0.02  
GALEXASC J023858.68-532054.6         --- ASASSN-19xb  Ia        5.26 0.093 19.01 0.07 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.19 0.03* 14.62 0.03 14.45 0.04  
2MASX J07120867-4923063              --- ASASSN-19xl  Ia        0.87 0.305 ---        ---        ---        ---        ---        ---        ---        14.67 0.09 14.19 0.11 13.65 0.13  14.01 0.03 13.84 0.03  
2MASX J06281076-4908540              --- ASASSN-19xt  Ia        4.17 0.161 ---        ---        ---        ---        ---        ---        ---        13.71 0.05 12.99 0.06 12.73 0.08  12.65 0.02 12.66 0.02  
KUG 0415+087                         --- ASASSN-19xv  Ia        1.67 0.857 ---        ---        16.61 0.00 15.97 0.00 15.65 0.00 15.38 0.00 15.14 0.01 14.22 0.07 13.44 0.09 13.09 0.09  13.20 0.03 13.07 0.03  
NGC 2205                         0.02797 ASASSN-19yl  Ia        0.77 0.145 ---        ---        ---        ---        ---        ---        ---        10.74 0.02 10.06 0.03 9.75 0.04   10.28 0.02 10.30 0.02  
2MASS J02185760-6623310              --- ASASSN-19yk  Ic        1.66 0.033 18.20 0.04 ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.73 0.03* 14.16 0.03 13.98 0.03  
ESO 432-IG 006                   0.01617 ASASSN-19yx  Ia       21.62 0.223 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J000119.11-431803.6            --- ASASSN-19ze  Ia        0.26 0.009 ---        ---        ---        ---        ---        ---        ---        14.72 0.06 14.01 0.07 13.85 0.11  13.65 0.03 13.65 0.03  
WISEA J030250.18-605212.7            --- ASASSN-19zh  Ia        4.24 0.000 19.25 0.10 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.48 0.03* 14.91 0.03 14.79 0.05  
WISEA J033451.06-024948.3            --- ASASSN-19zu  Ia        0.13 0.105 21.25 0.24 ---        15.92 0.00 15.20 0.00 14.81 0.00 14.57 0.00 14.36 0.00 13.29 0.04 12.59 0.05 12.19 0.07  12.53 0.02 12.53 0.03  
IC 5173B                         0.01062 ASASSN-19zv  Ia       33.81 0.013 17.26 0.03 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.05 0.03* 14.48 0.03 14.36 0.04  
AM 0114-284 NED03                0.03666 ASASSN-19zw  Ia-91T    4.66 0.091 18.62 0.06 ---        15.62 0.00 15.08 0.00 14.80 0.00 14.64 0.00 14.46 0.00 13.37 0.03 12.65 0.04 12.25 0.07  12.09 0.02 11.94 0.02  
2MFGC 16828                          --- ASASSN-19aak Ia        9.04 0.565 ---        ---        16.28 0.00 15.40 0.00 14.83 0.00 14.62 0.00 14.41 0.00 13.14 0.05 12.28 0.06 11.84 0.08  12.34 0.02 12.39 0.02  
2MASS J23075596-5741326              --- ASASSN-19aat Ia        8.74 0.000 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J020947.59-113746.9        0.03991 ASASSN-19abt Ia        0.23 0.008 19.42 0.08 17.13 0.02 15.34 0.00 14.60 0.00 14.16 0.00 13.99 0.00 13.85 0.00 12.64 0.03 11.96 0.05 11.65 0.07  11.87 0.02 11.97 0.02  
NGC 3015                         0.02521 ASASSN-19abo II       12.08 0.117 17.09 0.03 15.63 0.01 14.28 0.00 13.62 0.00 13.33 0.00 13.08 0.00 12.80 0.00 11.70 0.02 10.93 0.02 10.60 0.04  10.49 0.02 10.30 0.02  
CGCG 036-029                     0.02984 ASASSN-19abp Ia        6.36 0.000 18.19 0.03 16.87 0.01 15.31 0.00 14.67 0.00 14.33 0.00 14.10 0.00 13.85 0.00 12.78 0.03 12.09 0.04 11.72 0.06  11.76 0.02 11.80 0.02  
WISEA J050047.37-455225.3        0.04919 ASASSN-19abw Ia        0.58 0.000 21.12 0.17 ---        ---        ---        ---        ---        ---        12.97 0.04 12.30 0.04 11.91 0.08  12.24 0.02 12.25 0.03  
WISEA J110901.48-143811.1            --- ASASSN-19abq Ia        3.84 0.125 ---        22.22 0.49 21.77 0.05 19.68 0.02 19.10 0.01 17.88 0.01 18.93 0.03 >17.0      >16.4      14.21 0.04* 14.64 0.04 14.47 0.06  
WISEA J061517.03-451903.1            --- ASASSN-19abx Ia        2.59 0.217 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      16.18 0.05* 16.61 0.05 16.39 0.11  
GALEXASC J030421.67-160124.7     0.01308 ASASSN-19aca Ia-91T    2.21 0.089 17.68 0.05 17.13 0.03 16.01 0.00 15.55 0.00 15.29 0.00 15.36 0.01 15.38 0.01 >17.0      >16.4      >15.6       ---        ---         
2MFGC 00814                      0.03907 ASASSN-19abz Ia        0.46 0.113 ---        18.67 0.06 ---        ---        ---        ---        ---        14.22 0.06 13.52 0.06 13.30 0.10  13.73 0.03 13.62 0.04  
WISEA J195828.75+620824.8            --- ASASSN-19acc IIn       8.46 0.397 20.55 0.16 20.74 0.29 19.17 0.02 18.96 0.02 18.74 0.01 19.35 0.04 19.44 0.09 >17.0      >16.4      16.73 0.07* 17.16 0.07 17.31 0.26  
IC 2341                          0.01712 ASASSN-19acx Ia        0.44 0.133 18.97 0.05 15.62 0.01 14.16 0.00 13.44 0.00 13.04 0.00 12.80 0.00 12.54 0.00 11.41 0.02 10.73 0.03 10.47 0.03  10.81 0.02 10.86 0.02  
CGCG 128-002                     0.02375 ASASSN-19adg Ia        1.23 0.042 20.14 0.19 16.62 0.01 14.86 0.00 14.05 0.00 13.67 0.00 13.40 0.00 13.37 0.00 12.14 0.03 11.45 0.04 11.16 0.05  11.60 0.02 11.67 0.02  
ESO 218-G 013                    0.01797 ASASSN-19adm Ia       10.21 0.733 ---        ---        ---        ---        ---        ---        ---        11.78 0.04 11.05 0.05 10.80 0.07  11.63 0.02 11.63 0.02  
WISEA J043717.95-221257.4        0.06826 ASASSN-19adq Ia-91T    0.61 0.081 ---        ---        17.80 0.00 17.04 0.00 16.68 0.00 16.48 0.00 16.28 0.01 15.23 0.11 14.44 0.13 14.03 0.17  14.14 0.03 14.05 0.04  
WISEA J094449.09-165600.1            --- ASASSN-19adp Ia        2.55 0.209 ---        ---        17.38 0.01 16.72 0.00 16.37 0.00 16.14 0.00 15.94 0.01 15.03 0.08 14.27 0.10 13.91 0.14  13.78 0.03 13.74 0.04  
ESO 299-G 013                    0.01596 ASASSN-19adu II        8.14 0.015 16.89 0.02 ---        ---        ---        ---        ---        ---        11.93 0.02 11.20 0.02 10.90 0.03  10.79 0.02 10.57 0.02  
WISEA J065009.20-455737.5            --- ASASSN-19adz Ia-91T    3.39 0.241 ---        ---        ---        ---        ---        ---        ---        14.44 0.08 13.76 0.09 13.47 0.10  13.58 0.03 13.46 0.04  
KUG 2217+186                     0.03050 ASASSN-19aeb Ia       11.27 0.177 17.22 0.03 16.35 0.01 15.04 0.00 14.59 0.00 14.35 0.00 14.21 0.00 13.98 0.00 13.15 0.05 12.42 0.07 12.16 0.09  12.24 0.02 12.06 0.02  
NGC 5333                         0.00918 ASASSN-20ag  Ia        0.30 0.701 ---        ---        ---        ---        ---        ---        ---        9.41 0.01  8.69 0.01  8.43 0.02   9.02 0.02  9.03 0.02   
WISEA J005547.91-512550.5            --- ASASSN-20ah  Ia        1.47 0.013 22.30 0.33 ---        ---        ---        ---        ---        ---        >17.0      >16.4      16.42 0.07* 16.85 0.07 17.33 0.38  
IC 3900                          0.02365 ASASSN-20aq  Ia        0.87 0.018 ---        16.35 0.01 14.50 0.00 13.81 0.00 13.43 0.00 13.19 0.00 12.96 0.00 11.85 0.02 11.10 0.03 10.86 0.04  11.03 0.02 11.11 0.02  
WISEA J115831.49-204155.9            --- ASASSN-20ar  II        2.76 0.041 ---        ---        18.91 0.02 18.66 0.02 18.67 0.02 18.67 0.03 18.89 0.05 >17.0      >16.4      16.01 0.08* 16.44 0.08 16.05 0.19  
IC 0727                          0.01971 ASASSN-20as  Ia-91bg   0.49 0.106 ---        16.61 0.01 14.99 0.00 14.12 0.00 13.61 0.00 13.35 0.00 13.02 0.00 11.72 0.03 10.95 0.03 10.65 0.05  11.00 0.02 11.09 0.02  
WISEA J050115.92-140124.3        0.02447 ASASSN-20bl  Ibn       4.35 0.173 ---        ---        17.45 0.00 14.82 0.00 14.52 0.00 14.37 0.00 14.24 0.00 13.06 0.04 12.41 0.05 12.08 0.07  12.39 0.02 12.29 0.02  
ESO 220-G 019                    0.01323 ASASSN-20bm  II       45.53 0.789 ---        ---        ---        ---        ---        ---        ---        14.86 0.11 14.30 0.15 >15.6       ---        ---         
2MASS J16345923+3612274          0.06049 ASASSN-20bu  II        1.00 0.017 ---        19.43 0.07 17.91 0.01 17.38 0.00 17.03 0.00 16.87 0.01 16.77 0.01 >17.0      >16.4      14.47 0.03* 14.90 0.03 14.75 0.06  
UGC 09379                        0.02520 ASASSN-20bs  Ic-BL    18.60 0.029 16.65 0.03 16.48 0.02 15.37 0.00 15.16 0.00 14.87 0.00 14.49 0.00 14.37 0.00 13.79 0.06 13.14 0.07 12.79 0.10  13.32 0.03 13.23 0.03  
WISEA J060658.80-490023.1            --- ASASSN-20bz  Ibn       3.50 0.121 19.07 0.10 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.63 0.03* 15.06 0.03 14.89 0.05  
WISEA J135312.42-402144.0            --- ASASSN-20cj  Ia        8.02 0.153 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      13.89 0.03* 14.32 0.03 14.18 0.04  
NGC 2674                         0.01771 ASASSN-20dk  Ia        1.46 0.165 19.26 0.08 ---        15.00 0.00 14.32 0.00 13.87 0.00 13.67 0.00 13.95 0.00 12.32 0.03 11.63 0.03 11.38 0.06  11.58 0.02 11.64 0.02  
WISEA J140717.48-050726.1        0.03619 ASASSN-20dl  IIP      15.91 0.013 17.61 0.03 ---        16.09 0.00 15.87 0.00 15.61 0.00 15.41 0.00 15.30 0.01 15.26 0.11 14.62 0.13 14.38 0.22  14.27 0.03 14.10 0.04  
WISEA J133629.46+473426.1        0.06223 ASASSN-20dn  Ic        0.37 0.017 20.40 0.19 18.59 0.02 16.93 0.00 16.19 0.00 15.81 0.00 15.54 0.00 15.34 0.00 14.31 0.06 13.67 0.07 13.11 0.08  13.07 0.02 12.98 0.02  
2MASX J11193797+3006422          0.02344 ASASSN-20ed  II        0.66 0.013 19.14 0.05 17.88 0.02 16.69 0.00 16.17 0.00 15.91 0.00 15.78 0.00 15.58 0.00 14.61 0.06 14.03 0.08 13.62 0.09  13.87 0.05 13.71 0.06  
NGC 7140                         0.00995 ASASSN-20fv  II       28.28 0.000 ---        ---        ---        ---        ---        ---        ---        10.17 0.02 9.54 0.03  9.23 0.04   10.50 0.02 10.38 0.02  
IC 2759                          0.02568 ASASSN-20gb  Ia        0.69 0.000 20.40 0.20 17.04 0.01 15.08 0.00 14.40 0.00 13.98 0.00 13.67 0.00 13.48 0.00 12.28 0.03 11.50 0.03 11.25 0.05  11.31 0.02 11.38 0.02  
NGC 0808                         0.01656 ASASSN-20ho  IIn      11.58 0.000 16.55 0.02 ---        15.19 0.00 13.39 0.00 12.93 0.00 12.70 0.00 12.45 0.00 11.30 0.02 10.55 0.03 10.21 0.03  10.43 0.02 10.16 0.02  
IC 4830                          0.01464 ASASSN-20im  II       33.17 0.197 ---        ---        ---        ---        ---        ---        ---        10.11 0.02 9.42 0.03  9.13 0.04   10.60 0.02 10.45 0.02  
WISEA J001326.15-280159.3        0.02610 ASASSN-20jb  Ia        0.72 0.000 19.53 0.06 ---        15.25 0.00 14.70 0.00 14.40 0.00 14.26 0.00 14.02 0.00 >17.0      >16.4      11.53 0.02* 11.96 0.02 11.98 0.02  
WISEA J034356.16-203146.4        0.04050 ASASSN-20jj  Ia        6.37 0.105 21.13 0.44 ---        16.27 0.00 15.48 0.00 15.11 0.00 14.91 0.00 14.68 0.00 13.58 0.04 12.90 0.05 12.59 0.08  12.76 0.03 12.77 0.03  
NGC 5002                         0.00352 ASASSN-20jq  Ia       18.52 0.000 15.59 0.02 20.05 0.05 ---        ---        ---        ---        ---        14.03 0.06 13.50 0.08 13.45 0.11  13.88 0.03 13.80 0.04  
CGCG 465-012                     0.02222 ASASSN-20ko  Ia        1.30 1.057 18.82 0.05 16.59 0.01 15.15 0.00 14.19 0.00 13.77 0.00 13.46 0.00 13.12 0.00 11.86 0.03 11.14 0.04 10.69 0.05  10.58 0.02 10.13 0.02  
AM 1832-652 NED01                0.01549 ASASSN-20ld  II       10.72 0.297 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
ESO 194-G 021                    0.01120 ASASSN-20ls  Ia       55.05 0.014 18.09 0.05 ---        ---        ---        ---        ---        ---        10.10 0.02 9.37 0.02  9.12 0.03   9.84 0.02  9.87 0.02   
WISEA J083433.71-015732.7        0.03033 ASASSN-20lv  Ia       10.64 0.101 ---        17.81 0.03 16.06 0.00 15.40 0.00 15.20 0.00 15.02 0.00 14.91 0.01 14.13 0.08 13.45 0.09 13.94 0.13  13.52 0.03 13.45 0.03  
NGC 2784                         0.00231 ASASSN-20mr  Ia       14.35 0.733 17.19 0.05 ---        11.60 0.00 10.68 0.00 10.24 0.00 9.69 0.00  9.61 0.00  7.40 0.02  6.66 0.02  6.40 0.02   7.44 0.02  7.81 0.02   
ESO 142-G 019                    0.01464 ASASSN-20nt  Ia-91bg  41.17 0.221 ---        ---        ---        ---        ---        ---        ---        10.03 0.02 9.20 0.02  8.91 0.02   9.79 0.02  9.81 0.02   
WISEA J032216.20-334917.9        0.04327 ASASSN-20nv  Ia        0.32 0.000 20.88 0.15 ---        ---        ---        ---        ---        ---        13.66 0.05 12.98 0.06 12.64 0.08  12.75 0.03 12.73 0.03  
ESO 034-G 012                    0.01850 ASASSN-20nu  II       16.18 0.485 16.11 0.02 ---        ---        ---        ---        ---        ---        11.24 0.03 10.50 0.04 10.23 0.06  11.30 0.02 11.22 0.02  
WISEA J062922.45-485200.8            --- ASASSN-20nz  Ia        4.35 0.161 18.61 0.08 ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.75 0.03* 15.18 0.03 15.07 0.05  
WISEA J040255.26-312018.9        0.05966 ASASSN-20od  Ia        2.22 0.000 21.38 0.36 ---        ---        ---        ---        ---        ---        13.72 0.06 13.03 0.07 12.76 0.11  12.72 0.02 12.68 0.02  
UGC 05760                        0.01004 ASASSN-20oc  II       26.50 0.065 ---        15.98 0.01 14.11 0.00 13.47 0.00 13.14 0.00 12.91 0.00 12.69 0.00 11.48 0.02 10.76 0.03 10.50 0.04  11.48 0.02 11.46 0.02  
ESO 034-IG 011 NED01             0.02140 ASASSN-20ol  Ia        5.13 0.573 20.55 0.22 ---        ---        ---        ---        ---        ---        12.28 0.04 11.53 0.05 11.25 0.08  11.66 0.02 11.72 0.02  
WISEA J032130.17-614613.0            --- ASASSN-20op  Ia        0.43 0.077 18.13 0.05 ---        ---        ---        ---        ---        ---        >17.0      >16.4      15.08 0.04* 15.51 0.04 15.32 0.06  
ESO 018-G 006                        --- ASASSN-20pf  Ia       34.53 0.677 16.71 0.02 ---        ---        ---        ---        ---        ---        14.48 0.09 13.98 0.11 13.69 0.17  13.83 0.03 13.68 0.03  
WISEA J031424.99-622705.1            --- ASASSN-20pi  Ia        2.48 0.000 ---        ---        ---        ---        ---        ---        ---        13.29 0.04 12.65 0.06 12.40 0.08  12.42 0.02 12.39 0.02  
NGC 0813                         0.02699 ASASSN-20pm  Ia       21.70 0.005 18.51 0.04 ---        ---        ---        ---        ---        ---        11.01 0.02 10.35 0.03 10.08 0.04  10.57 0.02 10.58 0.02  
WISEA J094236.66+241835.8        0.05137 ASASSN-20pu  Ia       30.03 0.049 19.89 0.12 18.14 0.03 16.41 0.00 15.72 0.00 15.39 0.00 15.18 0.00 15.09 0.00 14.28 0.07 13.70 0.09 13.28 0.10  13.34 0.03 13.30 0.03  
ESO 115-IG 010 NED02                 --- ASASSN-20pz  Ia        8.60 0.053 18.64 0.05 ---        ---        ---        ---        ---        ---        13.06 0.04 12.32 0.05 11.94 0.07  12.01 0.02 11.75 0.02  
WISEA J051414.04-510859.3            --- ASASSN-20qb  Ia-91T   19.83 0.000 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      14.39 0.03* 14.82 0.03 14.63 0.04  
WISEA J041302.39-530422.2            --- ASASSN-20qc  IIn       0.35 0.000 18.25 0.04 ---        ---        ---        ---        ---        ---        14.23 0.07 13.70 0.09 13.34 0.10  13.16 0.03 12.71 0.03  
WISEA J113808.29-325108.4        0.03063 ASASSN-20qi  Ia        0.67 0.277 21.33 0.45 ---        ---        ---        ---        ---        ---        13.26 0.04 12.56 0.04 12.09 0.06  12.01 0.02 11.88 0.02  
ESO 444-IG 089 NED02             0.03801 ASASSN-20qh  Ia        3.02 0.153 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      11.48 0.02* 11.91 0.02 11.86 0.02  
KUG 1134+193                     0.02955 ASASSN-20qg  Ia        8.15 0.000 17.59 0.04 17.19 0.03 16.03 0.00 15.67 0.00 15.53 0.00 15.49 0.00 15.49 0.01 15.02 0.11 14.17 0.10 13.77 0.13  13.96 0.03 13.76 0.04  
WISEA J045340.31-310913.1            --- ASASSN-20qk  Ia        4.95 0.000 ---        ---        ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
KUG 0830+278                     0.00742 ASASSN-20qj  Ic-BL     4.06 0.117 ---        15.78 0.01 14.89 0.00 14.43 0.00 14.28 0.00 14.22 0.00 14.10 0.00 13.43 0.05 12.79 0.06 12.61 0.09  13.18 0.03 13.09 0.03  


==> anc/Table4.txt <==
Title: The ASAS-SN Bright Supernova Catalog -- V.  2018-2020
Authors: K. D. Neumann et al.
Table: Table 4 - Non-ASAS-SN Supernova Host Galaxies
================================================================================
Byte-by-byte Description of file: Table4.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 30 A30    ---      HostName  Name of host galaxy
  32- 40 A9.5   ---      Redshift  Redshift of host galaxy
  42- 71 A30    ---      SNName    Name of supernova
  73- 81 A9     ---      Type      Type of supernova
  83- 88 F6.2   arcsec   Offset    Offset of supernova from host nucleus
  90- 94 F5.3   mag      Av        V-band extinction (1)
  96-105 A10    mag      NUVmag    GALEX NUV magnitude and uncertainty (2)
 107-117 A11    mag      umag      SDSS u magnitude and uncertainty (3)
 119-128 A10    mag      gmag      Pan-STARRS g magnitude and uncertainty (4)
 130-139 A10    mag      rmag      Pan-STARRS r magnitude and uncertainty (4)
 141-150 A10    mag      imag      Pan-STARRS i magnitude and uncertainty (4)
 152-161 A10    mag      zmag      Pan-STARRS z magnitude and uncertainty (4)
 163-172 A10    mag      ymag      Pan-STARRS y magnitude and uncertainty (4)
 174-183 A10    mag      Jmag      2MASS J magnitude and uncertainty (5)
 185-194 A10    mag      Hmag      2MASS H magnitude and uncertainty (5)
 196-206 A11    mag      Kmag      2MASS Ks magnitude and uncertainty (5,6)
 208-217 A10    mag      W1mag     WISE W1 magnitude and uncertainty (7)
 219-229 A11    mag      W2mag     WISE W2 magnitude and uncertainty (7)
--------------------------------------------------------------------------------
Note (1):   Galactic extinction taken from Schlafly & Finkbeiner (2011).
Note (2):   No magnitude is listed for those galaxies not detected in GALEX survey data.
Note (3):   No magnitude is listed for those galaxies not detected in SDSS data.
Note (4):   No magnitude is listed for those galaxies not detected in Pan-STARRS data.
Note (5):   For those galaxies not detected in 2MASS data, we assume an upper limit of the faintest galaxy detected in each band from our sample.
Note (6):   Ks-band magnitudes marked with a “*” indicate those estimated from the WISE W1-band data, as described in the text.
Note (7):   No magnitude is listed for those galaxies not detected in AllWISE survey data.
--------------------------------------------------------------------------------
UGC 01303                        0.02350 2018K                          Ia-91T     22.14 0.897 ---        ---         14.95 0.00 13.66 0.00 13.08 0.00 12.92 0.00 12.81 0.00 11.42 0.03 10.72 0.05 10.39 0.04  11.30 0.02 11.34 0.02  
NGC 3256                         0.00935 2018ec                         Ic          9.01 0.545 ---        ---         ---        ---        ---        ---        ---        9.29 0.01  8.55 0.01  8.17 0.02   8.33 0.02  7.54 0.02   
UGC 01792                        0.01663 2018bi                         Ia         10.71 0.309 ---        15.84 0.02  14.30 0.00 13.48 0.00 13.03 0.00 12.91 0.00 12.83 0.00 11.70 0.03 11.00 0.04 10.71 0.06  12.01 0.03 11.96 0.03  
WISEA J023202.09+083530.7        0.03069 ATLAS18eaa                     Ia         21.20 0.321 ---        ---         15.48 0.00 14.59 0.00 14.11 0.00 13.99 0.00 13.58 0.00 12.47 0.03 11.69 0.04 11.41 0.06  11.73 0.02 11.81 0.02  
ESO 018- G 009                   0.01782 Gaia18abp                      II         22.56 0.385 ---        ---         ---        ---        ---        ---        ---        11.97 0.04 11.28 0.06 10.98 0.09  11.00 0.02 9.76 0.02   
WISEA J011205.13-690459.7            --- Gaia18acg                      II          0.92 0.009 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      16.22 0.06* 16.65 0.06 16.70 0.20  
ESO 566- G 023                       --- PS18ej                         II         11.70 0.117 18.10 0.04 ---         16.03 0.00 15.42 0.00 15.26 0.00 15.02 0.00 15.09 0.01 13.97 0.07 13.33 0.07 13.06 0.13  13.58 0.03 13.45 0.03  
NGC 3690                         0.01041 ATLAS20jns                     Ib         14.80 0.000 ---        ---         13.76 0.00 12.91 0.00 12.76 0.00 17.63 0.00 17.46 0.01 >17.0      >16.4      >15.6       ---        ---         
NGC 6217                         0.00454 2018gj                         II        122.76 0.137 ---        13.91 0.00  14.12 0.00 13.39 0.00 11.97 0.00 12.16 0.00 12.62 0.00 9.76 0.02  9.08 0.02  8.81 0.02   9.85 0.02  9.53 0.02   
PSO J014.6171-05.8759                --- ATLAS18ebo                     Ia          0.37 0.256 ---        25.05 1.64  22.43 0.12 22.61 0.12 22.30 0.11 22.08 0.20 ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J085339.57-250330.0        0.02539 Gaia18adx                      II         13.80 0.573 18.87 0.12 ---         15.21 0.00 14.50 0.00 14.00 0.00 13.86 0.00 13.75 0.00 12.32 0.04 11.60 0.04 11.29 0.07  11.49 0.02 11.38 0.02  
NGC 2525                         0.00527 2018gv                         Ia         63.74 0.373 14.14 0.01 ---         12.68 0.00 11.81 0.00 13.13 0.00 14.48 0.00 12.90 0.00 9.75 0.02  9.13 0.03  8.83 0.05   10.94 0.02 10.77 0.02  
WISEA J103059.27+234718.8        0.06369 ATLAS18ecc                     Ia         11.40 0.000 21.00 0.26 18.20 0.03  16.23 0.00 15.35 0.00 14.87 0.00 14.77 0.00 14.61 0.00 13.59 0.04 13.02 0.07 12.58 0.07  12.73 0.02 12.68 0.03  
ESO 323- G 085                   0.01043 ATLAS18ebx                     II         28.10 0.369 16.57 0.02 ---         ---        ---        ---        ---        ---        12.73 0.05 12.12 0.07 11.88 0.10  12.59 0.02 12.50 0.02  
NGC 3456                         0.01423 kait-18A                       Ic         37.28 0.161 15.45 0.01 ---         15.13 0.00 18.02 0.01 12.59 0.00 12.86 0.00 17.41 0.01 11.11 0.03 10.41 0.03 10.12 0.05  11.29 0.02 11.18 0.02  
WISEA J091423.83+493533.0            --- 2018if                         Ic-BL       0.60 0.013 ---        20.87 0.08  19.97 0.02 19.78 0.02 19.53 0.02 19.41 0.03 19.40 0.07 >17.0      >16.4      16.89 0.13* 17.32 0.13 17.30 0.50  
NGC 2746                         0.02353 2018iq                         Ia         15.19 0.037 16.62 0.03 15.58 0.01  16.15 0.00 14.88 0.00 13.44 0.00 13.66 0.00 12.95 0.00 10.96 0.02 10.24 0.04 10.02 0.04  11.14 0.02 11.23 0.02  
NGC 5054                         0.00581 DLT18a                         II         63.24 0.121 ---        ---         15.91 0.00 13.81 0.00 13.16 0.00 12.72 0.00 12.19 0.00 8.78 0.02  8.08 0.02  7.82 0.02   9.34 0.02  9.08 0.02   
WISEA J125648.33+035327.1        0.02489 Gaia18afs                      Ib          0.70 0.014 20.79 0.13 19.63 0.05  18.28 0.01 17.78 0.01 17.44 0.00 17.37 0.01 17.15 0.01 >17.0      >16.4      14.70 0.04* 15.13 0.04 14.96 0.08  
NGC 3367                         0.01013 SNhunt343                      Ia         42.29 0.049 14.03 0.00 ---         11.40 0.00 15.39 0.00 15.57 0.00 15.33 0.00 15.09 0.00 9.85 0.02  9.20 0.02  8.93 0.03   10.72 0.02 10.46 0.02  
CGMW 2-0356                          --- Gaia18ags                      IIP         9.33 0.228 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
NGC 5618                         0.02386 2018rz                         IIP        26.00 0.157 ---        15.85 0.01  16.59 0.00 17.16 0.00 16.01 0.00 14.13 0.00 13.13 0.00 11.95 0.04 11.27 0.05 10.96 0.07  12.28 0.03 12.33 0.03  
WISEA J015722.77+403854.0            --- ATLAS18lww                     II        167.22 0.193 ---        ---         19.73 0.01 17.08 0.00 16.63 0.00 16.41 0.01 16.31 0.01 15.12 0.09 14.52 0.13 14.00 0.12  14.11 0.03 13.95 0.04  
WISEA J134400.00+305555.7            --- 2018kv                         Ia          5.50 0.000 ---        19.28 0.06  17.99 0.01 17.62 0.01 17.34 0.01 17.33 0.01 17.19 0.02 >17.0      >16.4      14.90 0.04* 15.33 0.04 15.15 0.07  
WISEA J014711.64+184801.3            --- Gaia18ahc                      Ia          6.24 0.121 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      17.15 0.19* 17.58 0.19 16.81 0.34  
UGC 05049                        0.00911 2018pc                         Ia          2.47 0.013 18.52 0.06 16.49 0.02  15.63 0.00 14.07 0.00 13.64 0.00 13.46 0.00 13.27 0.00 12.07 0.03 11.23 0.04 10.94 0.04  11.81 0.02 11.82 0.02  
NGC 3941                         0.00310 2018pv                         Ia          4.85 0.000 15.88 0.02 12.84 0.00  11.26 0.00 10.59 0.00 10.22 0.00 10.06 0.00 9.80 0.00  8.31 0.01  7.62 0.01  7.39 0.01   8.46 0.02  8.48 0.02   
WISEA J065015.48+270834.9            --- MASTER OT J065015.19+270823.8  Ia         11.52 0.725 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      16.91 0.18* 17.34 0.18 16.99 ---   
IC 2231                          0.02961 2018ph                         Ia         10.45 0.101 ---        24.64 21.23 14.80 0.00 13.94 0.00 12.62 0.00 12.15 0.00 12.11 0.00 10.59 0.03 9.90 0.03  9.59 0.05   10.61 0.02 10.68 0.02  
WISEA J075611.44+453138.3            --- 2018pn                         IIP         2.50 0.181 22.00 0.35 20.63 0.31  19.98 0.02 19.60 0.02 19.25 0.02 19.64 0.04 19.57 0.08 >17.0      >16.4      16.58 0.10* 17.01 0.10 17.32 ---   
SDSS J122134.19+553427.7             --- Gaia18aml                      Ia          0.18 0.000 22.16 0.43 20.87 0.17  20.80 0.04 20.54 0.04 20.64 0.05 20.70 0.08 20.84 0.21 >17.0      >16.4      16.63 0.08* 17.06 0.08 16.87 0.25  
WISEA J204717.35-843728.8        0.05015 Gaia18alm                      Ib/Ic       1.00 0.441 22.45 0.43 ---         ---        ---        ---        ---        ---        13.89 0.05 13.14 0.06 12.87 0.08  12.85 0.02 12.81 0.02  
NGC 4767                         0.00999 DLT18h                         Ia         82.74 0.405 ---        ---         ---        ---        ---        ---        ---        9.27 0.01  8.58 0.01  8.30 0.02   9.33 0.02  9.35 0.02   
NGC 3884                         0.02312 2018yn                         Ic         16.40 0.000 ---        15.32 0.01  14.22 0.00 13.68 0.00 13.62 0.00 12.83 0.00 12.16 0.00 10.64 0.02 9.93 0.03  9.65 0.04   10.62 0.02 10.52 0.02  
UGC 07840                        0.01339 SNhunt353                      IIP         8.02 0.021 ---        17.35 0.03  15.93 0.00 15.61 0.00 15.39 0.00 15.22 0.00 15.09 0.01 >17.0      >16.4      14.01 0.03* 14.44 0.03 14.21 0.05  
WISEA J150723.23+382513.3        0.02901 ATLAS18mfq                     Ia         14.70 0.033 20.82 0.19 17.83 0.02  16.13 0.00 15.37 0.00 15.02 0.00 14.87 0.00 14.65 0.00 13.70 0.04 13.06 0.06 12.71 0.08  12.75 0.02 12.78 0.02  
WISEA J150925.65+252815.3        0.02202 ATLAS18mfr                     Ia-pec      2.90 0.129 18.63 0.08 18.05 0.03  17.17 0.00 16.75 0.00 16.64 0.00 16.60 0.01 16.58 0.01 >17.0      >16.4      14.36 0.03* 14.79 0.03 14.75 0.04  
NGC 1888                         0.00767 DLT18i                         Ia         54.01 0.449 ---        ---         19.75 0.02 15.41 0.00 12.28 0.00 11.17 0.00 10.97 0.00 9.48 0.01  8.70 0.01  8.38 0.02   9.51 0.03  9.25 0.02   
NGC 2146                         0.00298 2018zd                         IIn       110.42 0.305 ---        ---         16.27 0.00 15.12 0.00 12.61 0.00 11.87 0.00 11.73 0.00 8.40 0.02  7.56 0.02  7.16 0.02   7.67 0.02  7.07 0.02   
CGCG 250-037                     0.04300 PS18kk                         Ia         10.60 0.029 ---        16.74 0.01  15.08 0.00 14.32 0.00 13.91 0.00 13.67 0.00 13.44 0.00 12.41 0.03 11.72 0.04 11.42 0.05  11.73 0.02 11.78 0.02  
WISEA J170715.29-642446.2            --- Gaia18and                      Ia          9.60 0.553 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      11.11 0.02* 11.54 0.02 11.64 0.02  
KUG 1621+394                     0.01698 ATLAS18mvk                     II          6.41 0.000 17.44 0.02 16.70 0.02  15.80 0.00 15.34 0.00 15.24 0.00 15.10 0.00 15.12 0.01 >17.0      >16.4      13.62 0.03* 14.05 0.03 13.92 0.04  
NGC 3158                         0.02309 2018aaz                        Ia-91bg    27.38 0.037 17.62 0.05 14.67 0.01  13.13 0.00 12.52 0.00 12.01 0.00 11.77 0.00 11.71 0.00 9.92 0.01  9.21 0.02  8.92 0.02   9.83 0.02  9.86 0.02   
WISEA J140700.01-151524.9        0.03542 ATLAS18mis                     Ia         10.40 0.317 18.40 0.05 18.10 0.04  16.48 0.00 15.97 0.00 15.76 0.00 15.73 0.00 15.59 0.01 14.89 0.10 14.38 0.15 13.98 0.19  14.03 0.03 13.84 0.04  
MCG -02-34-046                   0.02239 PS18kz                         Ic         17.43 0.089 16.64 0.03 ---         14.52 0.00 13.97 0.00 13.68 0.00 13.43 0.00 13.23 0.00 12.22 0.03 11.53 0.04 11.25 0.07  11.55 0.02 11.43 0.02  
UGC 08733                        0.00779 PSP18B                         IIP        27.54 0.000 ---        15.76 0.01  20.13 0.02 18.68 0.02 14.84 0.00 14.66 0.00 13.92 0.00 13.74 0.07 13.11 0.08 12.90 0.14  13.80 0.03 13.71 0.03  
UGC 04139                        0.01630 2018afm                        II         27.55 0.069 ---        16.18 0.02  14.61 0.00 11.63 0.00 18.04 0.00 14.06 0.00 14.14 0.00 13.37 0.06 12.74 0.08 12.66 0.14  13.31 0.03 13.24 0.03  
WISEA J064040.46-631937.7            --- Gaia18apz                      Ia-91T      1.32 0.257 17.91 0.03 ---         ---        ---        ---        ---        ---        14.53 0.09 14.06 0.12 13.55 0.13  13.45 0.02 13.22 0.02  
UGC 09620                        0.01564 SNhunt357                      IIP        24.90 0.053 16.41 0.02 16.24 0.01  18.25 0.00 17.65 0.00 13.82 0.00 13.85 0.00 13.51 0.00 12.58 0.04 11.87 0.05 11.68 0.08  12.16 0.02 12.09 0.02  
NGC 5644                         0.02552 SNhunt358                      Ia         19.26 0.000 18.69 0.09 15.20 0.01  13.49 0.00 12.72 0.00 12.33 0.00 12.13 0.00 11.87 0.00 10.57 0.02 9.85 0.02  9.58 0.03   10.22 0.02 10.26 0.02  
WISEA J154736.27-102736.5            --- Gaia18ark                      Ia          3.96 0.841 20.22 0.20 ---         17.48 0.01 16.79 0.01 16.51 0.00 16.35 0.01 16.14 0.01 >17.0      >16.4      14.19 0.03* 14.62 0.03 14.39 0.05  
UGC 04870                        0.01418 2018amb                        II          5.35 0.009 ---        15.74 0.01  14.00 0.00 13.38 0.00 13.09 0.00 16.92 0.00 16.58 0.00 11.49 0.02 10.80 0.03 10.47 0.04  10.86 0.02 10.71 0.02  
UGC 10295                        0.02257 ATLAS18mtp                     II         10.70 0.053 17.40 0.03 16.76 0.02  15.62 0.00 15.11 0.00 14.84 0.00 14.93 0.00 14.93 0.01 >17.0      >16.4      13.78 0.03* 14.21 0.03 14.10 0.05  
MCG -02-22-022                   0.01970 ATLAS18muy                     II         26.90 0.237 ---        ---         16.93 0.01 17.12 0.01 14.62 0.00 14.62 0.00 14.28 0.00 12.97 0.05 12.18 0.05 11.81 0.10  12.67 0.03 12.59 0.03  
CGCG 025-014 NED01               0.03106 ATLAS18mvj                     Ia         19.50 0.329 ---        ---         16.27 0.00 16.03 0.00 15.44 0.00 15.06 0.00 15.13 0.00 14.08 0.08 13.56 0.10 13.03 0.11  13.00 0.03 12.81 0.03  
NGC 4151                         0.00333 kait-18P                       II         73.20 0.000 ---        13.94 0.00  11.57 0.00 12.04 0.00 11.09 0.00 10.78 0.00 10.50 0.00 8.66 0.02  7.94 0.02  7.50 0.02   6.75 0.05  5.93 0.04   
LEDA 620583                          --- MASTER OT J113123.65-373607.7  Ia         10.36 0.440 19.18 0.10 ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.21 0.03* 14.64 0.03 14.55 0.05  
IC 1069                          0.03756 2018aoy                        Ia         16.73 0.000 19.92 0.19 16.21 0.01  14.41 0.00 13.63 0.00 13.27 0.00 13.02 0.00 12.79 0.00 11.75 0.02 11.15 0.04 10.76 0.04  11.01 0.02 11.05 0.02  
NGC 3923                         0.00580 DLT18q                         Ia        223.10 0.237 15.97 0.02 ---         11.29 0.00 10.60 0.00 10.29 0.00 10.04 0.00 9.71 0.00  7.57 0.02  6.89 0.02  6.64 0.02   8.47 0.02  8.46 0.02   
NGC 2943                         0.02804 2018apk                        Ia         39.72 0.029 ---        15.20 0.01  13.48 0.00 12.72 0.00 12.53 0.00 12.64 0.00 11.95 0.00 10.56 0.02 9.84 0.03  9.58 0.04   10.69 0.02 10.76 0.02  
NGC 4090                         0.02435 ATLAS18myy                     Ia         38.88 0.024 17.23 0.04 15.75 0.01  14.41 0.00 13.95 0.00 13.39 0.00 13.18 0.00 12.92 0.00 11.82 0.02 11.05 0.03 10.77 0.04  11.17 0.02 11.15 0.02  
2MFGC 13255                      0.03235 2018aqm                        Ia          3.05 0.000 ---        18.66 0.09  16.50 0.00 15.57 0.00 15.10 0.00 14.83 0.00 14.60 0.00 13.28 0.04 12.44 0.06 12.04 0.06  12.25 0.02 12.14 0.02  
NGC 3812                         0.01201 2018ast                        Ia-91bg     8.54 0.008 ---        15.31 0.01  13.61 0.00 12.69 0.00 12.36 0.00 12.17 0.00 11.87 0.00 10.46 0.02 9.78 0.03  9.52 0.03   10.03 0.02 10.10 0.02  
MCG -01-22-018                   0.04052 MASTER OT J083140.20-040704.4  Ia         11.54 0.125 19.45 0.10 16.26 0.02  14.33 0.00 13.46 0.00 12.98 0.00 12.85 0.00 12.68 0.00 11.25 0.03 10.47 0.04 10.17 0.05  11.01 0.02 11.04 0.02  
WISEA J112512.47+693926.3            --- Gaia18ayb                      I           6.40 0.017 19.22 0.09 ---         16.10 0.00 15.40 0.00 15.04 0.00 14.87 0.00 14.71 0.00 13.66 0.06 13.06 0.09 12.69 0.09  12.67 0.02 12.61 0.02  
UGC 03781 NED01                  0.02382 ATLAS18nlu                     Ia         15.90 0.285 17.86 0.03 17.02 0.03  17.49 0.00 15.37 0.00 14.91 0.00 14.80 0.00 14.73 0.00 13.89 0.07 13.29 0.08 13.05 0.10  13.06 0.03 12.97 0.03  
NGC 7421                         0.00598 AT2018bbl                      II         29.38 0.013 ---        ---         ---        ---        ---        ---        ---        10.39 0.02 9.77 0.03  9.53 0.04   11.34 0.02 11.45 0.02  
WISEA J225538.35-193813.2            --- Gaia18ayl                      Ia          2.90 0.051 18.98 0.08 ---         18.06 0.00 17.87 0.01 17.69 0.00 17.66 0.01 17.57 0.02 >17.0      >16.4      14.66 0.04* 15.09 0.04 14.88 0.07  
CGCG 159-107                     0.04630 2018avg                        Ia         14.60 0.032 17.56 0.03 16.50 0.01  15.03 0.00 14.38 0.00 14.07 0.00 14.03 0.00 13.66 0.00 12.86 0.04 12.21 0.06 11.83 0.07  12.31 0.02 12.27 0.02  
WISEA J135905.57+581547.3        0.06060 Gaia18azf                      Ia         18.80 0.000 21.06 0.20 18.27 0.03  16.45 0.00 15.67 0.00 15.18 0.00 15.00 0.00 14.78 0.00 13.66 0.04 12.89 0.05 12.55 0.07  12.52 0.02 12.55 0.02  
WISEA J001614.11-313702.9        0.07010 Gaia18azt                      IIn         0.90 0.015 20.37 0.08 ---         ---        ---        ---        ---        ---        >17.0      >16.4      15.91 0.07* 16.34 0.07 16.20 0.20  
WISEA J104242.24+255944.2        0.03716 ATLAS18nly                     Ia          3.10 0.029 ---        18.93 0.03  17.86 0.00 17.50 0.00 17.31 0.01 17.26 0.01 17.04 0.01 >17.0      >16.4      14.61 0.03* 15.04 0.03 14.75 0.06  
WISEA J161422.13+355501.7            --- ATLAS18nkv                     Ibn         7.00 0.021 19.75 0.12 19.70 0.07  18.59 0.01 18.38 0.01 18.19 0.01 18.13 0.01 18.23 0.03 >17.0      >16.4      15.77 0.05* 16.20 0.05 16.34 0.18  
ESO 068- G 013                   0.01105 2018bbv                        II         13.14 0.521 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
CGCG 300-036                     0.02784 2018bbz                        Ia          4.70 0.117 ---        16.69 0.01  14.93 0.00 14.17 0.00 13.92 0.00 13.54 0.00 13.30 0.00 12.28 0.03 11.56 0.04 11.30 0.06  11.25 0.10 11.58 0.02  
WISEA J164641.05+104848.2            --- ATLAS18nyv                     Ia         14.58 0.221 ---        ---         20.41 0.03 19.72 0.01 19.51 0.01 19.34 0.02 19.29 0.04 >17.0      >16.4      17.36 0.20* 17.79 0.20 17.42 ---   
SDSS J115937.07+273150.7             --- Gaia18bbq                      Ia-91T      1.20 0.014 ---        21.66 0.20  21.15 0.07 21.07 0.05 20.95 0.06 21.25 0.12 21.49 0.19 >17.0      >16.4      >15.6       ---        ---         
WISEA J231433.31-245615.1            --- Gaia18bbo                      Ia          0.36 0.088 21.33 0.23 ---         19.85 0.02 19.45 0.01 19.22 0.02 19.33 0.03 19.27 0.05 >17.0      >16.4      16.69 0.14* 17.12 0.14 17.17 0.51  
MCG +08-02-017                       --- MASTER OT J005402.48+471051.7  IIP        11.01 0.701 ---        ---         17.11 0.00 16.88 0.00 15.50 0.00 15.54 0.00 15.49 0.01 14.71 0.09 14.37 0.16 13.91 0.15  14.00 0.03 13.84 0.03  
IC 1129                          0.02185 2018bek                        IIn        16.32 0.057 ---        ---         13.91 0.00 16.87 0.00 13.10 0.00 16.47 0.00 13.77 0.00 12.61 0.04 11.93 0.05 11.80 0.08  12.06 0.02 11.96 0.02  
CGCG 263-049                     0.03114 ATLAS18nvs                     Ia         13.90 0.133 17.49 0.03 16.43 0.01  15.18 0.00 14.60 0.00 14.34 0.00 14.17 0.00 13.95 0.00 13.10 0.05 12.46 0.07 12.06 0.08  12.54 0.02 12.45 0.03  
WISEA J183043.44+422152.7            --- ATLAS18ofo                     IIn         8.70 0.201 18.95 0.09 18.74 0.04  17.39 0.00 17.05 0.00 16.84 0.00 16.76 0.01 16.75 0.01 >17.0      >16.4      14.65 0.03* 15.08 0.03 14.94 0.05  
SDSS J110230.41+553555.1             --- Gaia18beg                      SLSN-I      1.23 0.020 ---        20.88 0.10  19.93 0.02 19.72 0.02 19.27 0.01 19.61 0.03 19.62 0.08 >17.0      >16.4      16.58 0.10* 17.01 0.10 17.18 ---   
WISEA J145512.67-361359.3            --- ATLAS18nwa                     Ia         15.30 0.237 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      17.11 0.20* 17.54 0.20 16.84 ---   
WISEA J164625.30+252517.3        0.05596 Gaia18bek                      Ia          0.10 0.165 ---        19.77 0.06  17.92 0.00 17.13 0.00 16.79 0.00 16.61 0.01 16.48 0.01 >17.0      >16.4      13.98 0.03* 14.41 0.03 14.29 0.05  
UGC 09544                        0.03415 SNhunt374                      Ia         52.26 0.065 17.31 0.03 15.66 0.01  14.25 0.00 13.64 0.00 13.30 0.00 13.12 0.00 12.88 0.00 11.79 0.03 11.11 0.05 10.78 0.06  11.31 0.02 11.24 0.02  
WISEA J163542.95+044933.4            --- ATLAS18pda                     Ia          2.94 0.329 ---        21.75 0.39  20.05 0.02 19.72 0.02 19.33 0.02 19.45 0.03 19.41 0.06 >17.0      >16.4      17.00 0.15* 17.43 0.15 17.36 ---   
CGCG 021-098                     0.05343 PTSS-18ecg                     Ia         15.10 0.229 19.47 0.09 17.99 0.02  16.05 0.00 15.29 0.00 14.86 0.00 14.61 0.00 14.35 0.00 13.22 0.05 12.40 0.06 12.02 0.08  12.01 0.02 11.93 0.02  
WISEA J113302.76+624447.5        0.04825 kait-18V                       Ia         10.40 0.005 21.14 0.32 17.36 0.02  15.57 0.00 14.79 0.00 14.38 0.00 14.21 0.00 14.01 0.00 13.00 0.04 12.18 0.06 11.88 0.07  12.24 0.02 12.27 0.02  
CGCG 014-073 NED02               0.02313 ATLAS18odq                     Ia-91T     14.30 0.050 19.18 0.11 17.55 0.02  16.63 0.00 16.14 0.00 15.88 0.00 15.81 0.00 15.70 0.00 >17.0      >16.4      13.59 0.03* 14.02 0.03 13.96 0.04  
WISE J162555.25+404647.9         0.02967 ATLAS18ofz                     Ib          7.30 0.005 18.88 0.05 17.99 0.03  16.69 0.00 16.39 0.00 16.03 0.00 15.82 0.00 15.65 0.01 14.87 0.09 14.15 0.10 13.78 0.13  14.32 0.04 14.17 0.05  
2MASX J14542432+7310428              --- ATLAS18ojz                     IIP         2.50 0.021 18.05 0.05 ---         16.24 0.00 15.74 0.00 15.59 0.00 15.59 0.01 15.29 0.01 14.78 0.12 13.96 0.12 13.74 0.16  14.74 0.03 14.56 0.04  
WISEA J141715.78+591640.1        0.03655 ATLAS18oqb                     Ia          8.10 0.033 19.78 0.10 19.32 0.07  18.46 0.01 17.75 0.01 17.70 0.01 17.54 0.01 18.69 0.05 >17.0      >16.4      15.52 0.04* 15.95 0.04 15.75 0.09  
WISEA J073316.79-111355.2            --- ATLAS18ovo                     Ia         15.70 0.234 ---        ---         16.30 0.00 15.46 0.00 14.90 0.00 14.68 0.00 14.26 0.00 13.11 0.06 12.38 0.06 12.03 0.11  12.76 0.03 12.76 0.03  
CGCG 242-050                     0.03386 ATLAS18pet                     Ia          9.30 0.000 18.02 0.04 16.57 0.01  15.13 0.00 14.44 0.00 14.09 0.00 13.92 0.00 13.71 0.00 12.87 0.04 12.11 0.04 11.82 0.06  11.96 0.02 12.01 0.02  
WISEA J145728.23+055038.5        0.05862 2018bsn                        Ia          9.00 0.085 20.93 0.19 17.82 0.02  15.95 0.00 15.24 0.00 14.85 0.00 14.63 0.00 14.45 0.00 13.53 0.04 12.80 0.04 12.52 0.07  12.48 0.03 12.44 0.03  
2MASX J18371244+3656083              --- ATLAS18pjs                     IIP         8.00 0.169 ---        ---         16.09 0.00 15.70 0.00 15.55 0.00 15.56 0.00 15.46 0.01 14.92 0.09 14.22 0.10 13.83 0.15  14.28 0.04 14.15 0.05  
WISEA J155840.70+210703.1        0.04981 ZTF18aauworo                   Ia         11.60 0.101 20.92 0.29 19.64 0.10  18.45 0.02 17.87 0.01 17.52 0.01 17.52 0.01 17.52 0.02 >17.0      >16.4      15.16 0.04* 15.59 0.04 15.89 0.14  
ESO 101- G 020                   0.01950 2018bta                        Ia         20.22 0.705 ---        ---         ---        ---        ---        ---        ---        10.77 0.02 10.06 0.03 9.78 0.04   10.79 0.02 10.71 0.02  
WISEA J145050.01-775257.9            --- Gaia18bgu                      II          2.30 0.421 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.94 0.04* 15.37 0.04 15.36 0.08  
SDSS J152826.15+084822.8             --- ATLAS18ppb                     IIn         0.60 0.101 22.16 0.46 21.58 0.20  20.19 0.02 20.24 0.03 20.10 0.03 20.18 0.05 20.22 0.10 >17.0      >16.4      >15.6       ---        ---         
WISEA J204020.22-180108.3            --- Gaia18bjs                      Ia          3.50 0.149 19.24 0.07 ---         16.94 0.00 16.41 0.00 16.08 0.00 15.97 0.00 15.78 0.01 15.08 0.10 14.50 0.15 14.08 0.17  13.50 0.03 13.42 0.04  
UGC 10404                        0.02679 ZTF18aaxcntm                   Ia          8.10 0.005 18.16 0.04 16.17 0.02  14.38 0.00 13.69 0.00 13.31 0.00 13.10 0.00 13.00 0.00 12.03 0.04 11.34 0.05 11.02 0.07  11.82 0.02 11.84 0.02  
UGC 11906                        0.01753 ATLAS18qpu                     Ia         13.68 0.357 0.00 0.00  ---         ---        ---        ---        ---        ---        13.80 0.10 12.92 0.10 12.43 0.12  ---        ---         
WISEA J125816.82+274346.9        0.06824 2018cbv                        Ia          2.80 0.061 18.96 0.09 18.50 0.04  16.83 0.01 16.24 0.00 15.88 0.00 15.73 0.00 15.60 0.01 14.77 0.07 14.08 0.09 13.64 0.09  13.63 0.03 13.45 0.03  
MCG +09-20-146                   0.03391 ZTF18aaxdrjn                   Ia         14.68 0.009 20.56 0.16 16.88 0.01  14.98 0.00 14.25 0.00 13.86 0.00 13.64 0.00 13.36 0.00 12.34 0.03 11.68 0.04 11.39 0.06  11.63 0.02 11.70 0.02  
CGCG 172-040                     0.01581 ZTF18aaxkqgy                   II         11.10 0.637 18.70 0.09 ---         15.39 0.00 14.54 0.00 14.30 0.00 14.01 0.00 13.96 0.00 12.80 0.06 12.06 0.08 11.78 0.10  12.67 0.02 12.64 0.03  
IC 0908                          0.02236 ATLAS18pzo                     Ic          8.95 0.025 16.30 0.02 ---         14.85 0.00 14.46 0.00 14.51 0.00 14.43 0.00 14.18 0.00 13.44 0.06 12.76 0.06 12.41 0.11  12.95 0.02 12.80 0.03  
NGC 7775                         0.02255 2018cew                        Ib          9.59 0.153 ---        15.21 0.01  17.08 0.00 13.54 0.00 13.39 0.00 13.74 0.00 13.41 0.00 12.01 0.04 11.32 0.05 11.05 0.08  11.83 0.03 11.64 0.02  
NGC 0275                         0.00582 DLT18y                         II         20.10 0.211 14.66 0.01 ---         ---        ---        ---        13.82 0.00 18.44 0.02 >17.0      >16.4      >15.6       ---        ---         
IC 0004                          0.01669 Gaia18blf                      IIP        10.30 0.081 16.62 0.02 15.04 0.01  13.98 0.00 13.40 0.00 13.13 0.00 12.94 0.00 12.76 0.00 11.67 0.02 11.01 0.03 10.69 0.05  11.45 0.02 11.28 0.02  
WISEA J164939.30+452933.8            --- SNhunt381                      Ia          1.60 0.005 ---        19.70 0.07  18.04 0.01 17.38 0.00 17.14 0.00 16.99 0.01 16.93 0.01 >17.0      >16.4      14.64 0.03* 15.07 0.03 15.22 0.06  
WISEA J155739.63+783646.3            --- ZTF18aaygwqd                   Ib          2.50 0.145 18.67 0.07 ---         17.18 0.00 16.91 0.00 16.83 0.00 16.79 0.01 16.63 0.01 >17.0      >16.4      13.77 0.02* 14.20 0.02 13.77 0.03  
2MASX J15041569+3549001          0.04727 ZTF18aayjvve                   Ia         12.50 0.000 19.93 0.07 18.21 0.03  16.53 0.00 15.80 0.00 15.40 0.00 15.19 0.00 14.91 0.00 13.67 0.04 12.94 0.06 12.43 0.05  12.81 0.03 12.62 0.03  
WISEA J150122.87-101055.7            --- PTSS-18fdb                     Ia-pec      5.40 0.337 ---        ---         18.67 0.01 18.34 0.01 18.16 0.00 18.12 0.01 18.07 0.02 >17.0      >16.4      16.05 0.08* 16.48 0.08 16.59 0.33  
WISEA J021002.41+370212.7        0.02539 Gaia18bno                      Ia          4.99 0.109 17.78 0.04 ---         17.55 0.01 17.26 0.01 17.10 0.01 17.07 0.01 17.25 0.02 >17.0      >16.4      15.31 0.05* 15.74 0.05 15.69 0.12  
NGC 6279                         0.02417 ZTF18abauprj                   Ia         37.18 0.017 19.92 0.19 16.24 0.01  14.24 0.00 13.60 0.00 13.00 0.00 12.86 0.00 12.52 0.00 11.40 0.02 10.68 0.03 10.38 0.05  10.56 ---  11.12 0.02  
CGCG 137-068                     0.01404 ATLAS18qqn                     Ic-BL       6.08 0.177 17.92 0.03 16.88 0.01  15.69 0.00 15.09 0.00 14.87 0.00 14.68 0.00 14.57 0.00 13.70 0.05 13.07 0.07 12.86 0.09  13.15 0.03 13.14 0.03  
WISEA J144746.13+324511.1        0.05556 Gaia18bnv                      Ia          5.70 0.020 19.73 0.09 18.70 0.03  17.56 0.01 17.12 0.00 16.87 0.00 16.86 0.01 16.84 0.01 >17.0      >16.4      14.30 0.03* 14.73 0.03 14.56 0.04  
WISEA J032115.62-571328.1        0.01987 Gaia18boc                      Ibc        15.50 0.017 15.90 0.01 ---         ---        ---        ---        ---        ---        12.25 0.03 11.61 0.03 11.34 0.05  11.33 0.02 11.23 0.02  
WISEA J172431.44+702223.2            --- ZTF18abbvsiv                   Ia          3.90 0.149 21.86 0.38 18.12 0.03  16.14 0.00 15.36 0.00 14.91 0.00 14.66 0.00 14.37 0.00 13.23 0.03 12.56 0.04 12.16 0.06  12.11 0.02 12.10 0.02  
ESO 297- G 036                   0.03706 2018ctw                        Ib-pec     13.54 0.020 16.70 0.02 ---         ---        ---        ---        ---        ---        12.92 0.04 12.21 0.05 11.90 0.07  12.71 0.02 12.60 0.03  
UGC 09155                        0.04221 SNhunt386                      Ia         19.10 0.000 16.90 0.03 16.40 0.02  15.43 0.00 12.03 0.00 13.80 0.00 14.02 0.00 13.30 0.00 13.24 0.05 12.62 0.06 12.32 0.08  12.93 0.02 12.88 0.03  
ESO 385- G 045                       --- ATLAS18rng                     Ia         17.28 0.449 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
NGC 4868                         0.01556 ATLAS18rpj                     IIP        23.04 0.000 ---        14.46 0.01  11.57 0.00 11.60 0.00 10.40 0.00 11.02 0.00 10.79 0.00 10.61 0.01 9.92 0.02  9.63 0.02   10.71 0.02 10.53 0.02  
WISEA J125127.50+203622.8            --- ZTF18abcrzfz                   Ia          0.60 0.037 21.32 0.17 20.62 0.11  19.64 0.02 19.06 0.01 18.88 0.01 18.78 0.02 18.72 0.03 >17.0      >16.4      16.16 0.07* 16.59 0.07 16.52 0.24  
IC 5092                          0.01084 DLT18ab                        II         67.17 0.033 ---        ---         ---        ---        ---        ---        ---        10.83 0.03 10.14 0.04 9.96 0.06   11.41 0.02 11.29 0.02  
2MASX J15570268+3725001          0.03087 ZTF18abcrxoj                   Ia          5.00 0.025 20.64 0.26 18.02 0.02  16.47 0.00 15.76 0.00 15.42 0.00 15.17 0.00 14.98 0.00 13.97 0.05 13.45 0.07 13.12 0.08  13.44 0.03 13.44 0.04  
WISEA J170644.04+182124.5            --- ZTF18abcvush                   Ia          0.60 0.361 ---        18.60 0.03  16.71 0.00 15.88 0.00 15.44 0.00 15.23 0.00 14.97 0.00 13.90 0.04 13.18 0.05 12.77 0.07  13.04 0.04 13.04 0.04  
UGC 07754                        0.01524 ATLAS18ron                     II         13.20 0.065 16.64 0.02 16.00 0.01  14.84 0.00 14.50 0.00 14.25 0.00 14.13 0.00 14.03 0.00 13.17 0.04 12.57 0.07 12.28 0.07  12.88 0.03 12.77 0.03  
WISEA J184614.46+355820.2            --- ATLAS18rqk                     Ia         12.90 0.321 ---        ---         16.70 0.00 16.08 0.00 15.85 0.00 15.60 0.00 15.55 0.01 15.00 0.08 14.50 0.12 14.30 0.17  13.99 0.03 13.90 0.04  
WISEA J172101.96+260916.8        0.04379 Gaia18bqm                      Ia         10.20 0.229 18.97 0.08 18.50 0.03  17.32 0.00 16.92 0.00 16.77 0.00 16.71 0.01 16.69 0.01 >17.0      >16.4      14.55 0.03* 14.98 0.03 14.86 0.05  
SDSS J124243.95+340624.8         0.01389 ATLAS18rrm                     IIP         1.50 0.000 ---        22.16 0.22  ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J145358.53+260005.6        0.04828 ZTF18abdfaqi                   Ia          3.20 0.183 19.74 0.07 18.72 0.04  17.78 0.01 17.37 0.00 17.13 0.00 17.07 0.01 16.97 0.02 >17.0      >16.4      14.74 0.03* 15.17 0.03 15.01 0.06  
IC 4397                          0.01474 ZTF18abdffeo                   Ib/c        1.97 0.000 15.52 0.02 14.62 0.01  13.66 0.00 13.38 0.00 12.95 0.00 12.85 0.00 12.90 0.00 11.71 0.02 11.06 0.03 10.75 0.04  11.38 0.02 11.21 0.02  
NGC 5965                         0.01127 kait-18aa                      II         64.20 0.000 ---        15.03 0.01  14.88 0.00 13.49 0.00 12.21 0.00 11.62 0.00 11.31 0.00 9.81 0.02  9.07 0.02  8.77 0.02   9.90 0.02  9.90 0.02   
CGCG 244-002                     0.03834 ZTF18abdiqdh                   Ia          4.45 0.000 19.64 0.15 16.14 0.01  14.50 0.00 13.83 0.00 13.44 0.00 13.28 0.00 13.02 0.00 11.92 0.03 11.24 0.04 10.92 0.04  11.26 0.02 11.28 0.02  
SDSS J141218.68+623833.5             --- ZTF18abdiwpt                   Ia          3.20 0.029 19.90 0.13 19.25 0.04  18.19 0.01 17.98 0.01 17.67 0.01 17.71 0.01 17.70 0.02 >17.0      >16.4      >15.6       ---        ---         
UGC 08440                        0.01876 ATLAS18ruv                     II         15.21 0.000 ---        17.06 0.02  15.42 0.00 14.71 0.00 14.30 0.00 14.10 0.00 14.23 0.00 13.39 0.05 12.75 0.07 12.45 0.09  13.07 0.02 13.03 0.03  
UGC 10586                        0.03133 2018dfi                        II         22.90 0.000 ---        15.43 0.01  14.72 0.00 14.23 0.00 13.83 0.00 13.58 0.00 13.25 0.00 12.25 0.04 11.58 0.05 11.31 0.09  11.63 0.11 12.15 0.02  
WISEA J185954.98+721557.2            --- ATLAS18sak                     Ia         12.24 0.389 17.91 0.04 ---         16.47 0.00 16.20 0.00 16.01 0.00 16.16 0.01 16.11 0.01 >17.0      >16.4      14.02 0.03* 14.45 0.03 14.19 0.03  
NGC 5468                         0.00948 2018dfg                        IIb         8.76 0.077 ---        ---         14.88 0.00 14.02 0.00 14.76 0.00 14.48 0.00 16.47 0.00 11.56 0.03 10.89 0.04 10.62 0.07  11.51 0.02 11.36 0.02  
UGC 11801                        0.01352 kait-18ad                      IIn         7.08 0.459 ---        ---         15.32 0.00 14.27 0.00 13.76 0.00 13.50 0.00 13.32 0.00 11.64 0.04 10.85 0.04 10.51 0.05  10.88 0.02 10.62 0.02  
CGCG 374-027                     0.02317 PTSS-18fqd                     II          7.72 0.325 18.08 0.04 16.59 0.01  15.03 0.00 14.38 0.00 14.06 0.00 13.90 0.00 13.65 0.00 12.53 0.03 11.79 0.03 11.47 0.05  11.57 0.02 11.49 0.02  
KUG 1556+151                     0.03566 ATLAS18sbw                     IIP         6.00 0.097 17.27 0.02 16.25 0.01  15.13 0.00 14.62 0.00 14.38 0.00 14.26 0.00 14.07 0.00 13.09 0.04 12.46 0.05 12.00 0.08  12.02 0.02 11.80 0.02  
CGCG 198-017                         --- ATLAS18sdg                     Ia          6.15 0.193 18.59 0.07 17.54 0.02  15.60 0.00 15.03 0.00 14.63 0.00 14.41 0.00 14.19 0.00 13.23 0.04 12.54 0.05 12.24 0.07  12.20 0.02 12.22 0.02  
IC 1286                          0.01849 ZTF18abgmcmv                   Ia-91T     10.10 0.173 16.87 0.02 ---         15.18 0.00 14.14 0.00 13.64 0.00 13.41 0.00 13.44 0.00 12.16 0.03 11.52 0.05 11.17 0.05  12.04 0.02 11.98 0.02  
UGC 11216                            --- PTSS-18gjg                     II         36.47 1.017 ---        17.10 0.02  17.46 0.01 14.83 0.00 19.26 0.01 16.63 0.01 14.82 0.00 13.48 0.06 12.72 0.07 12.46 0.09  13.36 0.03 13.33 0.03  
WISEA J170222.61+574503.7            --- Gaia18buu                      Ia          1.44 0.021 ---        ---         20.58 0.03 19.93 0.03 19.54 0.03 19.64 0.04 19.67 0.10 >17.0      >16.4      17.34 0.10* 17.77 0.10 17.85 ---   
WISEA J151039.86+083417.8        0.04491 ATLAS18sdz                     Ia         13.50 0.041 19.14 0.09 18.04 0.03  16.28 0.00 15.64 0.00 15.33 0.00 15.14 0.00 14.97 0.00 14.14 0.06 13.49 0.07 13.16 0.11  13.24 0.03 13.20 0.03  
MCG +04-48-002                   0.01390 ATLAS18skj                     Ia         10.55 0.381 ---        ---         15.80 0.00 14.24 0.00 13.79 0.00 13.25 0.00 12.99 0.00 11.31 0.02 10.39 0.02 9.93 0.03   9.73 0.02  9.05 0.02   
UGC 11873                        0.02476 ATLAS18shv                     Ia         15.95 0.293 18.08 0.06 16.81 0.01  15.48 0.00 14.69 0.00 14.40 0.00 14.15 0.00 13.94 0.00 12.81 0.05 12.15 0.06 11.77 0.09  12.30 0.02 12.24 0.02  
WISEA J213938.36+085641.0            --- ATLAS18skw                     Ia         11.20 0.113 ---        17.69 0.02  15.87 0.00 15.14 0.00 14.80 0.00 14.53 0.00 14.36 0.00 13.21 0.04 12.58 0.05 12.27 0.07  12.30 0.02 12.35 0.02  
2MASX J16154858+1939440          0.03035 ATLAS18sio                     Ia         18.50 0.105 21.74 0.30 18.48 0.05  16.96 0.00 16.27 0.00 15.91 0.00 15.68 0.00 15.53 0.01 14.88 0.07 14.14 0.09 13.96 0.12  14.68 0.06 14.62 0.08  
WISEA J204153.06+641245.0            --- ATLAS18sld                     Ic-BL      14.70 1.497 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.17 0.03* 14.60 0.03 14.39 0.04  
2MFGC 10654                      0.04600 ATLAS18slo                     Ia         17.10 0.305 ---        ---         18.55 0.01 17.37 0.01 17.34 0.00 16.94 0.00 16.52 0.01 14.53 0.08 13.89 0.11 13.56 0.12  14.03 0.03 14.02 0.04  
CGCG 314-031                     0.01218 ATLAS18snp                     II          7.10 0.000 17.33 0.03 16.02 0.01  16.18 0.00 15.68 0.00 14.14 0.00 17.11 0.00 13.78 0.00 12.82 0.04 12.16 0.06 11.88 0.07  ---        ---         
IC 1068                          0.02796 ATLAS18sok                     Ia         26.14 0.125 19.23 0.12 16.08 0.01  14.42 0.00 13.60 0.00 13.19 0.00 12.85 0.00 12.79 0.00 11.48 0.03 10.73 0.04 10.45 0.05  10.91 0.02 10.97 0.02  
ESO 384- G 053                   0.01617 2018ecf                        II         40.38 0.213 ---        ---         ---        ---        ---        ---        ---        10.26 0.03 9.53 0.03  9.28 0.05   10.40 0.02 10.47 0.02  
CGCG 079-020                     0.05034 ATLAS18spu                     Ia         22.45 0.113 20.99 0.26 17.29 0.02  15.60 0.00 14.85 0.00 14.24 0.00 14.04 0.00 13.82 0.00 12.70 0.03 11.99 0.04 11.74 0.08  11.88 0.02 11.94 0.02  
CGCG 076-016                     0.02398 ATLAS18sst                     Ia-91bg     3.30 0.029 20.36 0.12 16.65 0.01  14.81 0.00 14.10 0.00 13.74 0.00 13.49 0.00 13.24 0.00 12.30 0.03 11.64 0.04 11.30 0.06  11.52 0.02 11.61 0.02  
WISEA J133250.99+071811.2            --- ATLAS18sss                     Ia         31.08 0.000 21.33 0.29 22.66 0.70  21.21 0.05 20.58 0.05 20.27 0.03 20.32 0.06 21.24 0.24 >17.0      >16.4      17.39 0.22* 17.82 0.22 17.21 ---   
2MASS J16541619-5402372              --- MASTER OT J165415.75-540239.27 Ic-BL       4.40 0.238 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J143118.57+211734.0        0.03009 ATLAS18sto                     II         11.00 0.125 18.76 0.07 18.19 0.03  ---        ---        ---        ---        ---        >17.0      >16.4      14.64 0.03* 15.07 0.03 14.79 0.05  
WISEA J154607.50+294359.2        0.03164 ZTF18abkhcwl                   Ia          5.40 0.077 18.71 0.05 18.29 0.04  17.07 0.01 16.51 0.01 16.48 0.00 16.43 0.01 16.47 0.01 >17.0      >16.4      14.64 0.03* 15.07 0.03 15.03 0.07  
SDSS J144530.46+171529.6             --- ZTF18abkhbra                   Ia          1.08 0.005 ---        21.20 0.38  22.00 0.10 21.26 0.07 21.25 0.08 20.75 0.09 21.77 0.30 >17.0      >16.4      >15.6       ---        ---         
WISEA J151928.86-095256.6            --- ATLAS18swa                     Ia          7.50 0.449 ---        ---         17.69 0.01 17.48 0.01 17.04 0.01 17.23 0.01 17.44 0.03 >17.0      >16.4      15.11 0.04* 15.54 0.04 15.34 0.11  
2MFGC 13057                      0.01637 Gaia18bzh                      Ia         11.51 0.183 ---        ---         ---        ---        ---        ---        ---        11.85 0.05 11.17 0.06 10.91 0.07  11.64 0.02 11.67 0.02  
WISEA J202811.33-030808.8            --- PTSS-18hdi                     II          9.96 0.237 ---        ---         16.63 0.00 16.12 0.00 15.82 0.00 15.65 0.01 15.95 0.01 >17.0      >16.4      14.28 0.03* 14.71 0.03 14.63 0.06  
NGC 7101                         0.02841 2018enb                        Ia         10.35 0.113 18.98 0.08 15.92 0.01  14.56 0.00 13.41 0.00 13.00 0.00 12.82 0.00 12.52 0.00 11.30 0.02 10.54 0.03 10.26 0.04  10.70 0.02 10.74 0.02  
WISEA J205319.77-332522.4            --- ATLAS18swr                     Ia          3.90 0.257 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.09 0.03* 14.52 0.03 14.26 0.05  
VV 483                           0.02046 ATLAS18swt                     Ib         14.50 0.209 17.11 0.03 15.98 0.01  15.36 0.00 14.89 0.00 14.75 0.00 14.83 0.00 14.77 0.00 14.18 0.10 13.23 0.10 13.10 0.13  13.09 0.02 13.02 0.03  
UGC 02536                        0.01598 Gaia18bzv                      Ia          1.19 0.473 ---        16.60 0.01  14.84 0.00 14.16 0.00 13.70 0.00 13.40 0.00 13.11 0.00 11.85 0.02 11.14 0.03 10.88 0.04  11.14 0.02 11.19 0.02  
KUG 1612+370B                    0.03796 ZTF18aasprui                   Ia          2.00 0.017 18.41 0.06 17.43 0.02  16.02 0.00 15.48 0.00 15.14 0.00 14.91 0.00 14.72 0.00 13.98 0.06 13.36 0.07 13.04 0.09  13.08 0.02 12.94 0.03  
WISEA J165031.75+430327.7            --- ATLAS18szp                     I           1.14 0.057 22.28 0.42 20.61 0.08  18.21 0.00 16.99 0.00 15.47 0.00 14.76 0.00 14.43 0.00 >17.0      >16.4      11.66 0.13* 12.09 0.13 11.91 0.02  
WISEA J230630.03+101821.0            --- ATLAS18tay                     Ia          7.74 0.109 20.32 0.13 19.57 0.09  18.00 0.01 17.78 0.01 17.36 0.01 17.21 0.01 17.22 0.02 >17.0      >16.4      15.01 0.04* 15.44 0.04 15.40 0.10  
WISEA J232953.27+272244.2        0.02382 ATLAS18taz                     Ia          5.60 0.149 18.57 0.03 17.32 0.02  16.28 0.00 15.85 0.00 15.63 0.00 15.48 0.00 15.22 0.00 14.33 0.06 13.69 0.08 13.48 0.09  13.49 0.04 13.30 0.04  
2MFGC 15336                          --- ATLAS18tco                     Ia          0.70 0.421 22.10 0.49 ---         18.31 0.01 15.64 0.00 15.22 0.00 14.79 0.00 14.53 0.00 13.25 0.04 12.50 0.05 12.16 0.07  12.15 0.02 12.09 0.02  
WISEA J233357.97-262656.8            --- ATLAS18tem                     Ia         10.50 0.030 ---        ---         ---        22.77 0.22 22.40 0.19 22.57 0.33 ---        >17.0      >16.4      17.21 0.19* 17.64 0.19 17.28 ---   
WISEA J023059.60-172036.3            --- MASTER OT J023059.78-172027.1  SLSN-I      8.40 0.030 ---        22.34 0.44  20.57 0.04 20.37 0.04 20.06 0.04 20.14 0.06 20.80 0.16 >17.0      >16.4      16.74 0.11* 17.17 0.11 16.99 0.37  
MCG +10-20-070                   0.04270 ATLAS18thq                     Ia         11.00 0.021 18.86 0.06 17.59 0.02  15.94 0.00 15.59 0.00 14.99 0.00 14.83 0.00 14.68 0.00 13.76 0.04 13.10 0.05 12.77 0.07  12.88 0.02 12.82 0.03  
PSO J243.5854+03.2326                --- ATLAS18tht                     Ia          3.69 0.249 ---        24.24 2.88  20.44 0.03 19.91 0.03 19.73 0.02 20.05 0.05 21.55 0.21 >17.0      >16.4      >15.6       ---        ---         
WISEA J231651.77+410337.5            --- ATLAS18tjv                     Ia          4.00 0.457 20.59 0.22 ---         16.16 0.00 15.33 0.00 14.91 0.00 14.63 0.00 14.38 0.00 13.24 0.04 12.55 0.04 12.18 0.07  12.37 0.02 12.39 0.02  
NGC 6627                         0.01757 ATLAS18tmf                     II         12.01 1.101 ---        ---         14.00 0.00 13.27 0.00 12.81 0.00 12.52 0.00 12.33 0.00 11.00 0.02 10.26 0.03 9.91 0.03   10.38 0.02 10.18 0.02  
WISEA J211308.37-204239.0        0.04741 ATLAS18tnd                     Ia          3.60 0.141 20.72 0.19 ---         16.21 0.00 15.50 0.00 15.13 0.00 14.90 0.00 14.69 0.00 13.55 0.05 12.84 0.06 12.45 0.07  12.73 0.03 12.71 0.04  
2MFGC 15903                          --- ATLAS18tne                     Ia          3.40 0.017 18.96 0.06 ---         ---        ---        ---        ---        ---        13.55 0.04 12.69 0.04 12.26 0.06  12.56 0.02 12.45 0.02  
WISEA J210230.97-053726.0            --- ZTF18abskoyh                   II          5.94 0.173 19.98 0.12 20.04 0.14  18.88 0.01 18.53 0.01 18.44 0.01 18.50 0.03 18.91 0.05 >17.0      >16.4      16.31 0.10* 16.74 0.10 16.58 0.31  
WISEA J235924.52+455353.4            --- ATLAS18tpn                     Ib         13.60 0.445 ---        ---         17.25 0.01 16.45 0.00 16.04 0.00 15.69 0.00 15.52 0.01 14.38 0.07 13.65 0.07 13.13 0.09  13.66 0.03 13.44 0.04  
WISEA J071718.79+521826.3            --- Gaia18cdg                      Ia-91T      5.76 0.273 19.82 0.10 ---         17.30 0.01 16.81 0.01 16.51 0.00 16.39 0.01 16.34 0.01 >17.0      >16.4      14.33 0.03* 14.76 0.03 14.62 0.06  
WISEA J013841.30-502401.7            --- Gaia18cec                      Ia          4.10 0.020 18.04 0.02 ---         ---        ---        ---        ---        ---        14.39 0.07 13.94 0.08 13.44 0.10  13.49 0.03 13.44 0.03  
CGCG 139-041                     0.01479 ZTF18abmxahs                   Ia          2.24 0.269 17.63 0.04 16.40 0.01  15.45 0.00 15.04 0.00 14.83 0.00 14.68 0.00 14.52 0.00 13.85 0.05 13.22 0.06 12.96 0.10  13.18 0.03 13.07 0.03  
WISEA J011517.81-065130.5            --- PS18blk                        Ia          2.90 0.271 21.13 0.27 22.18 0.43  ---        ---        ---        ---        ---        >17.0      >16.4      14.58 0.04* 15.01 0.04 14.91 0.07  
MRK 0941                         0.04779 ATLAS18uaj                     Ia         10.70 0.189 18.90 0.03 17.25 0.02  15.98 0.00 15.37 0.00 15.00 0.00 14.82 0.00 14.58 0.00 13.58 0.04 12.79 0.05 12.46 0.06  12.27 0.03 12.14 0.03  
UGC 00085                        0.01724 ZTF18abokyfk                   II         22.20 0.457 ---        ---         14.93 0.00 14.32 0.00 14.16 0.00 13.96 0.00 14.08 0.00 12.44 0.04 11.79 0.06 11.47 0.08  12.35 0.02 12.27 0.02  
NGC 2938                         0.00762 MASTER OT J093829.24+761911.4  IIP        19.74 0.013 15.55 0.02 ---         17.98 0.01 19.41 0.01 14.38 0.00 19.91 0.05 19.88 0.08 13.30 0.06 12.69 0.08 12.46 0.10  13.41 0.03 13.34 0.03  
KUG 1604+157                     0.03939 ZTF18abqdadp                   Ia          9.57 0.061 18.11 0.03 16.36 0.01  15.00 0.00 14.27 0.00 13.94 0.00 13.85 0.00 13.59 0.00 12.52 0.03 11.87 0.04 11.53 0.05  11.73 0.02 11.75 0.02  
WISEA J011123.29+130936.7        0.01904 ZTF18abquyqj                   Ia          1.10 0.105 21.32 0.36 18.73 0.03  16.91 0.00 16.21 0.00 15.80 0.00 15.56 0.00 15.39 0.00 14.37 0.07 13.58 0.08 13.22 0.09  13.17 0.02 13.05 0.03  
GALEXMSC J164754.49+425805.9         --- ZTF18abpmmpo                   Ia          2.03 0.000 21.32 0.23 21.42 0.15  20.56 0.03 20.13 0.03 19.91 0.02 19.72 0.04 20.15 0.09 >17.0      >16.4      >15.6       ---        ---         
WISEA J030626.80+411249.9            --- ZTF18abrytwr                   Ia          0.24 0.509 ---        18.53 0.04  16.57 0.00 15.55 0.00 14.95 0.00 14.68 0.00 14.47 0.00 13.36 0.04 12.64 0.05 12.30 0.07  12.39 0.02 12.37 0.03  
WISEA J223309.02+040747.0            --- ATLAS18ude                     Ia          1.86 0.233 21.02 0.18 21.63 0.25  ---        ---        ---        ---        ---        >17.0      >16.4      14.68 0.04* 15.11 0.04 14.90 0.07  
WISEA J071749.82+182756.3            --- ZTF18abrzcgl                   Ia          4.68 0.321 21.55 0.29 ---         18.59 0.02 17.93 0.01 17.62 0.01 17.45 0.01 17.34 0.02 >17.0      >16.4      15.09 0.04* 15.52 0.04 15.50 0.12  
HFLLZOA G145.82-11.27                --- ATLAS18ucs                     II         13.40 0.977 ---        22.49 0.20  19.82 0.02 19.30 0.02 18.60 0.01 18.83 0.02 18.84 0.04 >17.0      >16.4      14.88 0.04* 15.31 0.04 15.15 0.08  
WISEA J050321.12-284407.0        0.03543 MASTER OT J050321.63-284353.2  II         15.00 0.000 19.31 0.09 ---         16.14 0.00 15.47 0.00 15.17 0.00 14.98 0.00 14.71 0.00 13.88 0.06 13.12 0.06 12.93 0.11  13.13 0.03 13.13 0.03  
PSO J300.8986+66.2297                --- ZTF18absbgqd                   II          0.85 0.205 ---        ---         21.16 0.07 20.23 0.04 19.92 0.02 19.75 0.05 18.96 0.06 >17.0      >16.4      >15.6       ---        ---         
2dFGRS S271Z125                  0.05080 ATLAS18udf                     Ia          3.30 0.050 23.37 0.49 ---         18.46 0.01 17.91 0.01 17.33 0.01 17.55 0.02 16.95 0.03 >17.0      >16.4      14.20 0.03* 14.63 0.03 14.43 0.05  
WISEA J232456.59+092552.5            --- ZTF18absgnio                   Ia          0.40 0.093 ---        19.29 0.05  17.43 0.00 16.65 0.00 16.28 0.00 16.05 0.00 15.80 0.00 14.69 0.09 14.08 0.12 13.48 0.10  13.66 0.03 13.57 0.04  
UGC 08604                        0.01026 ATLAS18uef                     II          8.52 0.057 16.41 0.03 16.66 0.02  15.55 0.00 15.19 0.00 14.93 0.00 14.65 0.00 14.35 0.00 >17.0      >16.4      13.51 0.03* 13.94 0.03 13.85 0.03  
WISEA J001343.83+273351.6            --- ZTF18absoomk                   Ia         26.34 0.065 ---        15.57 0.01  14.52 0.00 14.23 0.00 14.20 0.00 14.22 0.00 14.14 0.00 >17.0      >16.4      12.59 0.03* 13.02 0.03 13.02 0.03  
WISEA J004145.04+513744.5            --- ZTF18abspqsn                   Ia          8.10 1.225 ---        ---         17.16 0.01 16.74 0.00 16.54 0.00 16.52 0.01 16.49 0.01 >17.0      >16.4      14.40 0.03* 14.83 0.03 14.66 0.05  
WISEA J024559.74+423232.3        0.03864 ATLAS18uoj                     Ia          5.20 0.349 20.34 0.22 17.21 0.01  15.30 0.00 14.48 0.00 14.02 0.00 13.78 0.00 13.59 0.00 12.49 0.03 11.79 0.04 11.44 0.05  11.55 0.02 11.59 0.02  
WISEA J155221.97+225555.9        0.05273 ATLAS18ukd                     Ia          3.10 0.145 19.92 0.21 19.48 0.09  18.25 0.01 17.81 0.01 17.66 0.01 17.63 0.01 17.66 0.02 >17.0      >16.4      15.48 0.05* 15.91 0.05 15.60 0.11  
WISEA J203727.89-374314.0        0.02950 ATLAS18ujx                     Ia          3.12 0.085 17.47 0.02 ---         ---        ---        ---        ---        ---        13.24 0.05 12.60 0.07 12.34 0.09  12.82 0.03 12.82 0.03  
WISEA J000436.33+515937.5            --- ZTF18abtqevs                   Ia          0.84 1.137 ---        ---         18.97 0.01 18.05 0.01 17.55 0.00 17.26 0.01 17.16 0.01 >17.0      >16.4      14.34 0.03* 14.77 0.03 14.77 0.05  
WISEA J013216.87-330602.3        0.03630 ATLAS18ukk                     Ia          9.00 0.023 19.77 0.10 ---         ---        ---        ---        ---        ---        14.86 0.08 14.14 0.10 14.04 0.16  13.78 0.03 13.64 0.03  
ESO 555-G1                       0.02875 ATLAS18uke                     II         38.82 0.229 ---        ---         16.00 0.00 13.69 0.00 13.28 0.00 13.06 0.00 12.91 0.00 11.68 0.03 10.94 0.04 10.63 0.06  11.40 0.02 11.41 0.02  
NGC 2622                         0.02862 ZTF18abujnlz                   Ia-pec     16.60 0.053 18.04 0.05 15.97 0.01  14.47 0.00 13.65 0.00 13.27 0.00 13.09 0.00 12.79 0.00 11.65 0.02 10.89 0.03 10.51 0.03  10.95 0.02 10.62 0.02  
WISEA J054247.77-242934.8        0.04440 ATLAS18uto                     Ia          3.20 0.037 17.98 0.04 ---         16.32 0.00 15.71 0.00 15.51 0.00 15.43 0.00 15.23 0.01 14.51 0.07 13.85 0.08 13.54 0.12  13.46 0.03 13.26 0.03  
SDSS J164348.23+410243.4             --- ZTF18abukavn                   Ic-BL       0.18 0.009 20.07 0.13 19.62 0.04  19.02 0.01 18.94 0.01 19.01 0.01 18.84 0.02 19.26 0.06 >17.0      >16.4      >15.6       ---        ---         
MCG +7-34-36                     0.03303 ZTF18abucxcj                   IIn         2.70 0.005 16.74 0.02 15.53 0.01  14.39 0.00 13.80 0.00 13.50 0.00 13.33 0.00 13.17 0.00 11.96 0.03 11.36 0.04 10.99 0.05  11.45 0.02 11.24 0.02  
WISEA J161813.78+390725.0        0.03104 ATLAS18vca                     Ia          0.70 0.000 19.64 0.06 18.93 0.05  17.60 0.01 17.06 0.00 16.78 0.00 16.65 0.01 16.52 0.01 >17.0      >16.4      14.60 0.03* 15.03 0.03 14.83 0.05  
SDSS J101420.34+561907.4             --- ZTF18abvglon                   Ia          9.00 0.000 ---        23.70 0.74  ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
MCG -02-39-009                   0.02417 ATLAS18vio                     Ia          4.68 0.485 ---        ---         14.46 0.00 13.68 0.00 13.26 0.00 12.96 0.00 12.67 0.00 11.49 0.03 10.76 0.03 10.45 0.05  11.21 0.02 11.23 0.02  
UGC 04344                        0.01678 MASTER OT J082017.38+205232.2  IIb        11.53 0.141 16.62 0.04 15.80 0.02  17.68 0.00 15.70 0.00 17.75 0.00 14.20 0.00 14.27 0.00 13.44 0.08 12.71 0.10 12.23 0.10  13.57 0.03 13.46 0.03  
NGC 1517                         0.01162 ATLAS18voe                     Ic          6.02 0.525 ---        ---         13.79 0.00 13.22 0.00 12.94 0.00 12.74 0.00 12.51 0.00 11.35 0.02 10.65 0.03 10.36 0.03  10.84 0.02 10.68 0.02  
NGC 0865                         0.00999 PSP18C                         IIb        30.82 0.241 ---        20.31 0.11  14.36 0.00 13.31 0.00 13.31 0.00 12.80 0.00 12.52 0.00 11.34 0.02 10.66 0.03 10.33 0.04  11.03 0.02 10.96 0.02  
UGC 03488                        0.03580 ZTF18abykswp                   Ia         11.20 0.477 18.07 0.05 ---         14.42 0.00 13.88 0.00 13.21 0.00 13.03 0.00 12.58 0.00 11.30 0.02 10.57 0.03 10.22 0.03  10.62 0.02 10.60 0.02  
WISEA J194004.94+665306.5            --- ZTF18abywcnl                   Ia         10.92 0.549 ---        ---         22.48 0.23 21.33 0.07 20.84 0.04 20.68 0.10 20.44 0.15 >17.0      >16.4      16.06 0.05* 16.49 0.05 15.99 0.09  
NGC 7489                         0.02082 ZTF18abzrgim                   II         28.20 0.321 ---        16.05 0.01  14.45 0.00 18.48 0.01 14.53 0.00 14.03 0.00 13.74 0.00 11.79 0.03 11.10 0.04 10.73 0.06  11.69 0.02 11.69 0.02  
NGC 4128                         0.00744 2018gwo                        Ic         54.83 0.021 17.66 0.03 14.43 0.00  12.70 0.00 12.00 0.00 11.62 0.00 11.37 0.00 11.12 0.00 9.76 0.01  9.07 0.01  8.81 0.02   9.39 0.02  9.43 0.02   
2MASS J11235298+5808385          0.03900 Gaia18cwl                      Ia          6.00 0.000 18.95 0.08 16.89 0.02  16.06 0.00 18.96 0.01 18.86 0.01 15.10 0.00 18.94 0.04 13.37 0.04 12.65 0.05 12.33 0.06  12.13 0.02 11.98 0.02  
WISEA J222558.98+032735.8            --- ATLAS18vyv                     Ia          8.70 0.241 19.35 0.16 17.06 0.03  15.84 0.00 15.12 0.00 14.71 0.00 14.49 0.00 14.29 0.00 13.30 0.05 12.47 0.07 12.09 0.07  12.05 0.02 12.04 0.02  
WISEA J033839.99+073954.1        0.03426 ATLAS18wcg                     Ia          6.90 0.741 ---        17.61 0.03  15.80 0.00 14.95 0.00 14.40 0.00 14.14 0.00 13.85 0.00 12.81 0.04 12.04 0.06 11.69 0.06  12.18 0.03 12.23 0.02  
UGC 06103                        0.02000 Gaia18cyh                      IIP         4.70 0.000 15.67 0.02 15.03 0.00  13.97 0.00 13.53 0.00 13.33 0.00 13.11 0.00 12.89 0.00 11.82 0.02 11.15 0.03 10.85 0.04  11.16 0.02 10.87 0.02  
2MASS J22085077+3809015              --- ZTF18acarupz                   Ia         15.20 0.545 19.27 0.15 ---         17.69 0.00 17.08 0.00 16.84 0.00 16.59 0.01 16.78 0.01 >17.0      >16.4      >15.6       ---        ---         
ESO 417- G 006                   0.01629 Gaia18czg                      Ia          3.48 0.018 18.12 0.04 ---         ---        ---        ---        ---        ---        11.40 0.02 10.68 0.03 10.44 0.04  10.71 0.02 10.48 0.02  
UGC 12222                        0.02882 ATLAS18wrh                     Ia         44.53 0.149 16.94 0.03 16.38 0.02  14.56 0.00 14.43 0.00 13.48 0.00 13.39 0.00 12.96 0.00 11.87 0.03 11.17 0.04 10.87 0.06  11.57 0.02 11.63 0.02  
ESO 422- G 020                   0.02081 ATLAS18wtl                     Ia          8.10 0.000 16.70 0.02 ---         14.67 0.00 15.26 0.01 11.44 0.00 13.71 0.00 17.32 0.01 12.86 0.04 12.32 0.07 11.95 0.11  13.08 0.03 12.99 0.03  
IC 0340                          0.01386 kait-18av                      II         16.57 0.089 16.86 0.03 15.72 0.01  14.66 0.00 14.32 0.00 13.59 0.00 13.64 0.00 13.23 0.00 12.19 0.03 11.53 0.05 11.20 0.08  12.70 0.03 12.65 0.03  
UGC 04289                        0.02705 ATLAS18xlv                     Ia         24.20 0.129 19.47 0.11 15.56 0.01  14.00 0.00 13.25 0.00 12.89 0.00 12.51 0.00 12.25 0.00 11.04 0.02 10.35 0.03 10.02 0.04  10.90 0.02 10.94 0.02  
CGCG 263-047                     0.03728 ATLAS18xos                     IIP        25.32 0.133 17.96 0.04 17.37 0.02  16.31 0.00 14.43 0.00 14.47 0.00 14.14 0.00 13.66 0.00 12.71 0.04 11.98 0.06 11.69 0.08  12.15 0.02 12.23 0.03  
PSO J275.1394+41.9686                --- PTSS-18jmj                     Ia-91T      4.14 0.145 21.82 0.47 20.23 0.15  19.16 0.02 18.58 0.01 18.20 0.01 18.43 0.02 18.67 0.04 >17.0      >16.4      >15.6       ---        ---         
NGC 6640                         0.02273 Gaia18dcg                      Ib          6.40 0.261 16.23 0.02 ---         14.31 0.00 13.29 0.00 12.94 0.00 12.74 0.00 12.65 0.00 11.40 0.02 10.74 0.03 10.44 0.04  11.16 0.02 11.16 0.02  
SDSS J112639.33+221708.1             --- Gaia18dcj                      Ia-91T     13.08 0.000 22.31 0.47 23.55 0.60  22.69 0.16 23.05 0.15 22.27 0.12 22.13 0.20 21.76 0.27 >17.0      >16.4      >15.6       ---        ---         
WISEA J233712.17+404316.8            --- ATLAS18xtq                     IIb         1.80 0.461 ---        ---         22.10 0.08 17.85 0.01 17.63 0.01 17.57 0.01 17.47 0.02 >17.0      >16.4      15.35 0.05* 15.78 0.05 15.58 0.10  
ESO 124- G 018                   0.02156 2018hmy                        Ia         20.14 0.885 ---        ---         ---        ---        ---        ---        ---        11.85 0.02 11.09 0.03 10.73 0.04  10.68 0.02 10.51 0.02  
ESO 596- G 008                       --- ATLAS18xst                     Ib/c       11.40 0.297 17.69 0.05 ---         16.20 0.00 15.62 0.00 15.09 0.00 15.10 0.00 15.72 0.01 >17.0      >16.4      13.62 0.03* 14.05 0.03 13.85 0.05  
UGC 07534                        0.00241 2018hna                        II         43.14 0.000 ---        21.49 0.12  ---        21.21 0.05 15.38 0.00 16.53 0.01 20.06 0.08 >17.0      >16.4      14.85 0.04* 15.28 0.04 15.01 0.06  
WISEA J225922.95+084504.6            --- ATLAS18xyr                     Ic-BL       0.70 0.133 20.34 0.11 17.74 0.02  16.47 0.00 15.88 0.00 15.55 0.00 15.37 0.00 15.10 0.00 14.21 0.08 13.47 0.10 13.07 0.11  13.20 0.03 13.10 0.03  
ARK 515                          0.03903 ATLAS18xye                     Ia          7.66 0.069 19.83 0.12 16.34 0.01  14.54 0.00 13.82 0.00 13.40 0.00 13.12 0.00 12.92 0.00 11.62 0.02 10.90 0.03 10.63 0.04  10.91 0.02 10.94 0.02  
WISEA J220134.68-172746.5            --- ATLAS18yaz                     IIn         3.00 0.077 19.77 0.12 ---         18.23 0.01 17.83 0.01 17.73 0.00 17.71 0.01 17.68 0.02 >17.0      >16.4      15.69 0.08* 16.12 0.08 15.83 0.26  
WISEA J232612.73-254423.8        0.05130 ATLAS18xzc                     Ia          0.99 0.031 20.70 0.20 ---         18.82 0.02 18.37 0.01 18.05 0.01 18.13 0.02 18.00 0.03 >17.0      >16.4      15.39 0.05* 15.82 0.05 15.86 0.17  
UGC 12188                        0.01718 SNhunt395                      IIn         6.36 0.513 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
UGC 08992                            --- Gaia18dfg                      II          6.85 0.013 17.37 0.02 ---         15.31 0.00 14.57 0.00 14.12 0.00 13.96 0.00 13.75 0.00 12.75 0.04 12.14 0.06 11.84 0.09  12.12 0.02 12.00 0.02  
UGC 02122                        0.01696 ZTF18acbujhw                   Ia          6.31 0.417 ---        15.56 0.01  14.55 0.00 14.30 0.00 13.14 0.00 14.66 0.00 13.16 0.00 12.75 0.04 12.07 0.05 11.77 0.07  12.50 0.02 12.40 0.02  
NGC 1209                         0.00867 ZTF18acbvgqw                   Ia          2.10 0.093 17.27 0.04 14.07 0.00  12.51 0.00 11.65 0.00 11.25 0.00 10.97 0.00 10.87 0.00 9.33 0.01  8.62 0.01  8.39 0.02   9.18 0.02  9.20 0.02   
WISEA J070344.86+593242.4            --- ZTF18acbvnen                   Ia          3.42 0.253 ---        ---         16.15 0.00 15.31 0.00 14.86 0.00 14.65 0.00 14.37 0.00 13.36 0.04 12.63 0.05 12.36 0.06  12.29 0.02 12.30 0.02  
WISEA J183852.81+404101.2            --- ZTF18acaqcdg                   Ia          3.78 0.261 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      15.05 0.03* 15.48 0.03 15.42 0.06  
MRK 0513                         0.01821 ZTF18acbwtng                   II          1.40 0.161 16.95 0.02 16.30 0.01  15.60 0.00 14.97 0.00 14.80 0.00 14.65 0.00 14.47 0.00 13.38 0.04 12.69 0.05 12.35 0.07  12.49 0.03 12.32 0.03  
WISEA J003912.28-051201.9            --- ZTF18acbxsge                   Ia          1.00 0.217 19.53 0.11 18.74 0.05  17.53 0.01 17.40 0.00 16.99 0.00 16.81 0.01 16.98 0.02 >17.0      >16.4      14.77 0.04* 15.20 0.04 15.19 0.10  
WISEA J104734.98+414251.5        0.06454 ZTF18acbwarv                   Ia          3.30 0.000 20.99 0.24 19.61 0.05  18.20 0.01 17.62 0.00 17.26 0.00 17.06 0.01 16.98 0.01 >17.0      >16.4      14.29 0.03* 14.72 0.03 14.51 0.05  
WISEA J083244.04+311058.6        0.08835 ZTF18acbzpxx                   Ia          1.50 0.125 19.21 0.06 18.82 0.04  17.76 0.00 17.55 0.00 17.30 0.01 17.30 0.01 17.26 0.02 >17.0      >16.4      14.74 0.04* 15.17 0.04 14.99 0.08  
WISEA J210229.63-063858.5            --- ATLAS18ygk                     Ia          0.36 0.241 21.64 0.35 21.35 0.17  20.06 0.02 19.63 0.02 19.41 0.01 19.24 0.03 19.43 0.08 >17.0      >16.4      16.55 0.13* 16.98 0.13 16.96 0.49  
PSO J055.2239+11.7769                --- ATLAS18yff                     SLSN-I      0.46 0.993 ---        ---         20.45 0.02 20.03 0.02 19.60 0.02 19.56 0.03 19.55 0.07 >17.0      >16.4      15.90 0.08* 16.33 0.08 15.54 0.13  
WISEA J005621.64-023011.9            --- ZTF18acchzkf                   Ia          1.60 0.146 ---        19.88 0.07  18.12 0.01 17.45 0.00 16.97 0.00 16.76 0.01 16.54 0.01 >17.0      >16.4      13.68 0.03* 14.11 0.03 13.99 0.05  
NGC 1166                         0.02597 2018htf                        II          5.40 0.741 17.62 0.05 ---         14.84 0.00 13.91 0.00 13.41 0.00 13.14 0.00 12.99 0.00 11.84 0.03 11.07 0.04 10.83 0.05  11.38 0.02 11.38 0.02  
WISEA J023155.28+030731.7        0.03211 ZTF18acckoil                   Ia          2.80 0.065 19.77 0.19 17.62 0.04  16.14 0.00 15.54 0.00 14.97 0.00 14.92 0.00 14.62 0.00 13.44 0.04 12.60 0.05 12.25 0.07  12.30 0.02 12.20 0.02  
WISEA J235526.18+471141.4            --- ATLAS18wuc                     Ia          9.40 0.497 21.30 0.32 ---         15.91 0.00 15.06 0.00 14.63 0.00 14.36 0.00 14.13 0.00 13.03 0.03 12.33 0.04 12.03 0.05  12.06 0.02 12.08 0.02  
II Zw 109                        0.04610 ZTF18accpjkb                   Ia          0.70 0.493 18.92 0.09 17.27 0.02  15.19 0.00 14.45 0.00 14.06 0.00 13.91 0.00 13.64 0.00 12.46 0.04 11.76 0.04 11.39 0.08  11.72 0.02 11.72 0.02  
WISEA J130429.75+790302.7            --- ZTF18accndxn                   Ia          2.04 0.093 20.48 0.08 ---         17.79 0.01 17.12 0.01 16.78 0.00 16.59 0.01 16.46 0.01 >17.0      >16.4      13.48 0.02* 13.91 0.02 13.74 0.03  
WISEA J211611.13+115646.7            --- ATLAS18yip                     Ia          1.14 0.253 20.57 0.12 ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.72 0.04* 15.15 0.04 15.25 0.09  
WISEA J233700.46+212507.4        0.05656 ATLAS18yia                     Ia         46.20 0.093 ---        19.67 0.07  17.89 0.01 17.09 0.00 16.65 0.00 16.49 0.00 16.30 0.01 15.33 0.10 14.30 0.09 14.20 0.14  14.14 0.03 14.06 0.04  
GALEXASC J040712.14-370303.8         --- ATLAS18yik                     Ia          8.80 0.000 18.36 0.04 ---         ---        ---        ---        ---        ---        >17.0      >16.4      15.15 0.04* 15.58 0.04 15.40 0.07  
SDSS J122717.03+354802.9         0.03320 ZTF18acdwazf                   Ia          5.00 0.020 ---        19.07 0.06  18.00 0.01 17.60 0.01 17.39 0.01 17.40 0.01 17.67 0.02 >17.0      >16.4      15.34 0.04* 15.77 0.04 15.51 0.10  
WISEA J230815.98+224245.1        0.03518 ZTF18acehilk                   Ia          1.90 0.321 ---        17.80 0.04  16.00 0.00 15.17 0.00 14.54 0.00 14.19 0.00 13.94 0.00 12.86 0.04 12.06 0.04 11.81 0.07  12.07 0.02 12.09 0.02  
WISEA J184413.66+320740.7            --- ATLAS18yrh                     IIn         4.70 0.417 ---        ---         17.24 0.00 16.83 0.00 16.49 0.00 16.41 0.01 16.30 0.01 15.31 0.13 14.62 0.16 14.15 0.18  14.28 0.03 14.16 0.04  
2MFGC 01926                          --- ATLAS18yrw                     Ia          5.01 0.221 20.20 0.16 18.55 0.05  17.04 0.00 16.43 0.00 16.05 0.00 15.82 0.00 15.68 0.01 14.62 0.08 13.97 0.09 13.50 0.11  14.01 0.03 13.80 0.04  
WISEA J233320.81+044840.0            --- ATLAS18zek                     Ia          6.30 0.201 20.74 0.16 21.25 0.38  ---        19.48 0.02 19.19 0.02 21.73 0.14 20.19 0.11 >17.0      >16.4      16.85 0.17* 17.28 0.17 16.98 ---   
NGC 4697                         0.00414 2018imd                        Ia        164.79 0.037 15.09 0.01 ---         10.94 0.00 10.37 0.00 10.01 0.00 10.44 0.00 10.26 0.00 7.38 0.02  6.73 0.02  6.50 0.02   8.30 0.02  8.31 0.02   
VCC 1931                         0.00401 2018imf                        IIP        11.70 0.053 16.88 0.02 16.37 0.02  16.22 0.00 15.75 0.00 16.22 0.00 15.88 0.01 16.75 0.01 >17.0      >16.4      14.64 0.04* 15.07 0.04 14.87 0.08  
MCG +07-28-026                   0.03353 ZTF18acnbgrb                   Ia          4.20 0.000 18.62 0.08 17.79 0.02  15.73 0.00 15.09 0.00 14.74 0.00 14.50 0.00 14.25 0.00 13.08 0.03 12.32 0.04 11.91 0.05  11.63 0.02 11.49 0.02  
SDSS J133748.83+412152.8             --- ZTF18acnbgpw                   Ia-91T      0.70 0.000 21.69 0.23 21.04 0.13  19.83 0.02 19.46 0.01 19.28 0.01 19.29 0.02 19.12 0.05 >17.0      >16.4      16.16 0.07* 16.59 0.07 16.38 0.18  
WISEA J073112.64+534152.3        0.04930 ZTF18acpfwmm                   Ia          1.60 0.177 ---        ---         16.62 0.00 15.78 0.00 15.38 0.00 15.21 0.00 14.94 0.00 13.83 0.04 13.14 0.04 12.77 0.06  12.67 0.02 12.63 0.03  
CGCG 041-009                     0.02243 MASTER OT J115627.11+034613.1  Ia         20.11 0.038 19.11 0.10 21.99 0.18  17.54 0.00 19.76 0.01 14.86 0.00 18.60 0.01 13.97 0.00 12.72 0.04 11.83 0.05 11.33 0.05  11.19 0.02 10.87 0.02  
NGC 1184                         0.00781 2018isq                        Ia         34.22 0.709 ---        14.81 0.01  12.70 0.00 11.87 0.00 11.28 0.00 10.99 0.00 10.73 0.00 9.22 0.01  8.52 0.01  8.20 0.02   9.33 0.02  9.30 0.02   
2MFGC 06264                          --- ZTF18acrdciw                   Ia-pec      1.90 0.169 ---        ---         17.36 0.01 16.72 0.00 16.33 0.00 16.12 0.00 16.03 0.01 14.77 0.08 13.94 0.08 13.43 0.09  13.82 0.03 13.58 0.04  
WISEA J125404.15+133244.9            --- ZTF18acqphpd                   Ic          3.00 0.077 20.97 0.18 20.14 0.14  19.02 0.02 18.76 0.01 18.42 0.01 18.44 0.02 19.06 0.04 >17.0      >16.4      16.19 0.08* 16.62 0.08 16.08 0.18  
SDSS J134558.03+284746.6             --- ZTF18acqpobb                   Ia-91T      3.00 0.000 20.55 0.13 24.26 1.38  20.29 0.03 20.21 0.03 20.37 0.03 20.38 0.06 21.73 0.26 >17.0      >16.4      >15.6       ---        ---         
WISEA J133920.11+344116.9        0.02316 ZTF18acqpqph                   Ia          3.10 0.000 17.94 0.03 17.34 0.01  16.49 0.00 16.16 0.00 16.03 0.00 16.02 0.00 15.94 0.01 15.14 0.07 14.40 0.08 14.04 0.11  13.83 0.03 13.63 0.03  
PSO J105.7276+33.8378                --- ZTF18acqxcga                   Ia          1.05 0.369 ---        ---         21.18 0.04 21.02 0.05 21.47 0.11 22.11 0.22 22.28 0.45 >17.0      >16.4      >15.6       ---        ---         
WISEA J070553.39+125332.2            --- ZTF18acqwdla                   IIb         3.10 0.054 ---        18.91 0.06  17.81 0.01 17.43 0.00 17.34 0.01 17.66 0.01 17.93 0.03 >17.0      >16.4      15.49 0.05* 15.92 0.05 15.96 0.18  
UGC 06452                        0.01706 ZTF18acqqyah                   Ia         19.59 0.000 15.97 0.02 15.83 0.01  14.34 0.00 14.17 0.00 18.07 0.00 13.73 0.00 13.60 0.00 12.52 0.04 11.87 0.06 11.62 0.08  12.21 0.02 12.09 0.02  
MESSIER 077                      0.00379 DLT18aq                        II         18.28 0.049 ---        11.24 0.00  10.86 0.00 11.52 0.00 9.81 0.00  9.45 0.00  8.91 0.00  7.01 0.02  6.29 0.02  5.81 0.02   4.17 0.20  3.04 0.30   
MCG +2-3-30                      0.03983 2018jag                        Ia-91bg    30.48 0.093 20.59 0.14 17.26 0.02  15.46 0.00 14.56 0.00 14.02 0.00 13.74 0.00 13.50 0.00 12.44 0.03 11.67 0.04 11.39 0.06  11.61 0.02 11.64 0.02  
KUG 1124+338                     0.04979 ZTF18acrdmmw                   Ia          8.74 0.021 18.79 0.07 18.45 0.03  17.49 0.01 17.25 0.00 17.12 0.00 17.16 0.01 17.07 0.02 >17.0      >16.4      14.60 0.03* 15.03 0.03 14.90 0.07  
WISEA J215010.55-034127.6            --- ATLAS18zmv                     Ia-91T     11.28 0.105 ---        24.45 1.87  24.55 0.49 22.69 0.13 21.82 0.09 21.10 0.10 20.68 0.19 >17.0      >16.4      16.71 0.14* 17.14 0.14 16.73 ---   
WISEA J131042.96+124031.5        0.03586 ZTF18acnbpkq                   Ia         11.40 0.015 19.33 0.10 19.18 0.07  17.94 0.01 17.58 0.01 17.37 0.01 17.45 0.01 18.18 0.03 >17.0      >16.4      15.41 0.05* 15.84 0.05 15.48 0.11  
WISEA J223012.21+384858.0            --- ATLAS18zoa                     II          3.30 0.505 ---        19.54 0.07  17.98 0.01 17.81 0.00 17.63 0.00 17.55 0.01 17.28 0.02 >17.0      >16.4      14.94 0.04* 15.37 0.04 15.25 0.09  
NGC 1280                         0.02279 ZTF18acrtvmm                   II         12.10 0.189 16.00 0.02 15.83 0.01  17.07 0.00 13.27 0.00 12.97 0.00 12.77 0.00 12.51 0.00 11.42 0.02 10.73 0.03 10.41 0.04  11.07 0.02 11.01 0.02  
WISEA J102603.48+645010.3        0.03679 ZTF18acrxppd                   Ia          1.80 0.005 18.63 0.06 17.55 0.02  16.93 0.00 16.59 0.00 16.45 0.00 16.39 0.01 16.26 0.01 >17.0      >16.4      13.94 0.03* 14.37 0.03 13.97 0.03  
WISEA J120417.20+390001.4        0.06468 ZTF18acrnfww                   Ia          5.10 0.000 21.10 0.27 18.10 0.02  16.27 0.00 15.47 0.00 15.04 0.00 14.95 0.00 14.67 0.00 13.81 0.05 13.19 0.06 12.77 0.07  12.83 0.02 12.78 0.03  
WISEA J003554.75-753815.2        0.05767 OGLE18jhf                      Ia-91T      0.40 0.185 20.52 0.16 ---         ---        ---        ---        ---        ---        14.08 0.07 13.26 0.08 12.90 0.10  12.81 0.02 12.60 0.02  
GALEXASC J022111.99-040443.2         --- ATLAS18zro                     II         36.66 0.000 18.16 0.06 17.85 0.04  16.59 0.00 16.39 0.00 16.07 0.00 16.04 0.00 16.29 0.01 >17.0      >16.4      14.55 0.03* 14.98 0.03 14.84 0.06  
SDSS J092438.14+252352.7         0.03280 ZTF18acsovsw                   Ia         11.70 0.037 19.04 0.09 18.86 0.07  17.77 0.01 17.28 0.01 17.12 0.01 16.99 0.01 17.97 0.02 >17.0      >16.4      15.45 0.05* 15.88 0.05 15.85 0.16  
NGC 1078                         0.02931 ZTF18acslpba                   Ia          3.64 0.033 20.22 0.12 ---         14.66 0.00 13.87 0.00 13.47 0.00 13.17 0.00 12.89 0.00 11.81 0.02 11.08 0.03 10.80 0.05  11.12 0.02 11.18 0.02  
LCSB S0395P                          --- ZTF18acszaiy                   II          2.30 0.021 20.88 0.32 18.75 0.05  16.88 0.01 16.21 0.00 15.78 0.00 15.54 0.00 15.30 0.01 14.24 0.06 13.43 0.06 13.02 0.10  13.55 0.03 13.43 0.04  
LCRS B105952.8-062557            0.03059 ATLAS18baiw                    Ia          1.08 0.029 19.65 0.08 ---         15.01 0.00 14.26 0.00 13.90 0.00 13.67 0.00 13.55 0.00 12.46 0.05 11.73 0.05 11.45 0.08  11.78 0.02 11.76 0.02  
2MASX J06512361+4538445              --- 2018jmo                        Ia         33.66 0.445 18.35 0.05 ---         16.34 0.00 15.81 0.00 17.85 0.00 15.90 0.01 15.42 0.01 14.87 0.09 14.25 0.11 14.15 0.17  14.16 0.03 14.04 0.05  
2MASX J14563114+2350039          0.03503 Gaia18dsz                      Ia          5.80 0.105 18.84 0.09 18.03 0.03  16.68 0.00 16.11 0.00 15.73 0.00 15.71 0.00 15.51 0.01 14.58 0.06 13.85 0.07 13.45 0.09  13.67 0.03 13.52 0.04  
WISEA J065446.43-593016.0            --- MASTER OT J065447.10-593010.8  Ibn         8.04 0.449 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.15 0.03* 14.58 0.03 14.59 0.04  
CGCG 106-033                     0.02242 ZTF18acusueb                   Ia          5.74 0.073 19.88 0.14 16.46 0.01  14.63 0.00 13.95 0.00 13.58 0.00 13.34 0.00 13.15 0.00 12.02 0.02 11.38 0.03 11.10 0.04  11.28 0.02 11.35 0.02  
CGCG 102-047                     0.04101 ATLAS18bbgh                    Ia         12.70 0.000 18.00 0.03 17.05 0.01  15.56 0.00 15.02 0.00 14.65 0.00 14.49 0.00 14.32 0.00 13.11 0.04 12.45 0.05 11.99 0.07  11.92 0.02 11.70 0.02  
WISEA J134619.48+141050.7        0.05992 ZTF18acwyqeg                   Ia          2.70 0.011 19.05 0.06 18.64 0.04  17.38 0.01 17.06 0.00 16.73 0.00 16.71 0.01 16.48 0.01 >17.0      >16.4      13.97 0.03* 14.40 0.03 14.22 0.04  
UGC 09629                        0.02609 ZTF18acyarki                   Ia         18.70 0.013 18.60 0.08 15.99 0.01  14.69 0.00 13.83 0.00 13.28 0.00 13.19 0.00 12.74 0.00 11.63 0.02 10.93 0.03 10.62 0.04  10.98 0.02 11.04 0.02  
SDSS J120802.48+391436.2         0.03712 ZTF18acusrws                   Ia         11.70 0.000 ---        21.62 0.19  ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
CGCG 013-032                     0.02176 ATLAS18bbtc                    II         13.40 0.033 17.42 0.03 16.77 0.04  15.47 0.00 15.13 0.00 14.72 0.00 14.59 0.00 14.61 0.00 13.90 0.07 13.27 0.09 13.09 0.13  13.64 0.03 13.56 0.04  
WISEA J141627.51+653131.5            --- ZTF18acvwbos                   Ia          0.90 0.057 ---        20.47 0.09  19.54 0.02 19.39 0.02 19.16 0.02 19.37 0.03 18.91 0.06 >17.0      >16.4      16.97 0.08* 17.40 0.08 18.00 0.50  
SDSS J140532.61+551840.8         0.05143 ZTF18acvwchp                   Ia          5.10 0.013 20.08 0.11 19.11 0.04  18.23 0.01 17.82 0.01 17.67 0.01 17.59 0.01 17.55 0.02 >17.0      >16.4      15.16 0.04* 15.59 0.04 15.45 0.08  
KUG 1600+153                     0.01538 Gaia18dwa                      II          2.89 0.061 19.46 0.07 18.09 0.02  16.87 0.00 16.40 0.00 16.13 0.00 15.95 0.00 15.82 0.01 >17.0      >16.4      14.09 0.04* 14.52 0.04 14.46 0.06  
WISEA J152618.95+085721.7        0.03574 MASTER OT J152618.28+085709.2  Ia         15.10 0.081 17.99 0.05 17.37 0.01  16.49 0.00 16.44 0.00 16.12 0.00 16.06 0.00 15.86 0.01 >17.0      >16.4      13.80 0.03* 14.23 0.03 14.03 0.04  
WISEA J032852.05-215319.4            --- ATLAS18bbvf                    Ia-91T      2.30 0.041 ---        ---         19.22 0.02 19.21 0.02 19.02 0.01 19.17 0.03 19.37 0.11 >17.0      >16.4      16.85 0.11* 17.28 0.11 17.06 0.32  
LCRS B134701.3-055131            0.03593 ATLAS18bcat                    Ia          6.80 0.065 17.93 0.05 16.64 0.01  15.06 0.00 14.47 0.00 14.09 0.00 13.88 0.00 13.64 0.00 12.64 0.04 11.97 0.05 11.58 0.09  11.91 0.02 11.76 0.02  
WISEA J120219.32+591522.2        0.05506 ZTF18acwwowy                   Ia          5.50 0.000 18.87 0.07 18.23 0.03  16.88 0.00 16.41 0.00 16.11 0.00 16.07 0.00 15.96 0.01 15.30 0.11 14.67 0.15 14.41 0.18  14.15 0.03 13.97 0.04  
SDSS J144132.85+481214.9             --- ZTF18aczeesl                   Ia          0.90 0.101 ---        21.80 0.25  20.78 0.05 20.38 0.03 20.37 0.03 20.35 0.05 19.97 0.11 >17.0      >16.4      >15.6       ---        ---         
ESO 500- G 039                   0.03569 ATLAS18bcdi                    Ia          0.90 0.041 ---        ---         16.45 0.00 15.73 0.00 15.35 0.00 15.01 0.00 14.79 0.00 13.66 0.04 12.86 0.03 12.56 0.06  12.51 0.03 12.53 0.03  
WISEA J005526.20-120844.9            --- ZTF18aczotxi                   Ia          2.70 0.050 19.79 0.12 ---         17.35 0.01 16.80 0.00 16.55 0.00 16.34 0.01 16.25 0.01 15.79 0.11 15.19 0.17 14.87 0.22  14.78 0.07 14.66 0.09  
UGC 03535                        0.02101 ZTF18aczrafz                   Ia          2.20 0.589 19.20 0.07 ---         14.83 0.00 13.90 0.00 13.50 0.00 13.28 0.00 13.09 0.00 11.76 0.02 11.03 0.03 10.74 0.04  10.91 0.02 10.86 0.02  
MCG -01-10-019                   0.01749 ATLAS18bcde                    II         29.54 0.121 16.16 0.02 15.80 0.01  11.51 0.00 12.27 0.00 11.91 0.00 11.89 0.00 13.80 0.00 12.50 0.05 11.78 0.06 11.53 0.11  12.54 0.02 12.52 0.03  
WISEA J105952.23+194741.7        0.02745 ZTF18adalarn                   Ia-pec      0.70 0.000 ---        17.76 0.04  16.76 0.00 16.37 0.00 16.30 0.00 16.12 0.01 16.00 0.01 >17.0      >16.4      14.44 0.03* 14.87 0.03 14.75 0.07  
WISEA J163203.83+393631.7        0.02814 ZTF18acwyvet                   IIL         2.00 0.000 19.39 0.06 18.29 0.03  17.30 0.00 16.83 0.00 16.66 0.00 16.52 0.01 16.51 0.01 >17.0      >16.4      14.47 0.03* 14.90 0.03 14.74 0.05  
WISEA J070709.55+261930.2            --- ATLAS18bchg                    Ia          0.70 0.341 21.64 0.32 ---         19.45 0.02 18.96 0.01 18.77 0.01 18.75 0.03 18.83 0.04 >17.0      >16.4      15.87 0.07* 16.30 0.07 16.36 0.25  
WISEA J062858.80+384334.1            --- 2018kzc                        Ia          6.70 1.325 19.36 0.08 ---         16.06 0.00 15.78 0.00 15.69 0.00 15.67 0.00 15.62 0.00 >17.0      >16.4      14.01 0.03* 14.44 0.03 14.55 0.06  
WISEA J060925.27-473249.6            --- MASTER OT J060925.17-473248.6  Ia          0.84 0.137 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      13.79 0.04* 14.22 0.04 14.33 0.04  
MCG -01-05-042                   0.01693 CSNS-18of                      II         30.75 0.011 16.28 0.02 16.23 0.02  15.53 0.00 15.02 0.00 14.95 0.00 14.54 0.00 14.56 0.00 13.82 0.06 13.14 0.07 12.93 0.12  13.63 0.03 13.57 0.04  
WISEA J045028.05+084757.7            --- ZTF18adasisj                   Ic          6.30 0.641 ---        ---         16.48 0.00 15.80 0.00 15.38 0.00 15.17 0.00 14.96 0.00 13.92 0.06 13.17 0.08 12.81 0.08  13.01 0.03 12.95 0.03  
UGC 03660                        0.01422 MASTER OT J070634.76+635056.9  IIn         0.94 0.177 17.01 0.04 ---         13.64 0.00 12.91 0.00 12.52 0.00 12.29 0.00 12.03 0.00 10.86 0.02 10.18 0.03 9.87 0.03   10.61 0.02 10.39 0.02  
UGC 06929                        0.02100 ATLAS19aaw                     Ia         40.48 0.000 16.33 0.02 15.83 0.01  14.98 0.00 15.05 0.00 14.59 0.00 14.56 0.00 14.42 0.00 13.76 0.07 13.15 0.09 12.73 0.10  13.49 0.03 13.39 0.03  
2MFGC 08107                      0.02104 ZTF19aabyheu                   Ia          3.50 0.000 19.00 0.06 17.33 0.02  15.84 0.00 15.19 0.00 14.86 0.00 14.62 0.00 14.36 0.00 13.30 0.03 12.54 0.03 12.24 0.05  12.45 0.02 12.35 0.03  
WISEA J114245.72+214253.3            --- ZTF19aabyppp                   Ia          0.30 0.000 21.63 0.20 20.66 0.09  19.68 0.02 19.32 0.01 19.23 0.02 18.74 0.02 18.80 0.04 >17.0      >16.4      16.87 0.15* 17.30 0.15 16.70 ---   
GALEXASC J145910.42+434905.0         --- ZTF19aadgimr                   IIn         5.70 0.049 18.64 0.04 22.76 0.43  17.92 0.01 17.48 0.01 17.46 0.01 17.45 0.01 17.36 0.02 >17.0      >16.4      >15.6       ---        ---         
CGCG 022-015                     0.03422 ZTF19aadnxgj                   Ia          4.10 0.157 19.13 0.09 17.52 0.01  15.96 0.00 15.34 0.00 14.98 0.00 14.80 0.00 14.54 0.00 13.42 0.04 12.70 0.04 12.27 0.07  12.08 0.02 11.87 0.02  
NGC 3254                         0.00452 2019np                         Ia         72.78 0.041 ---        14.72 0.01  13.43 0.00 12.86 0.00 12.29 0.00 11.88 0.00 11.67 0.00 10.05 0.02 9.39 0.02  9.13 0.02   10.26 0.02 10.36 0.02  
GALEXASC J160121.06+152641.3         --- ATLAS19bat                     Ia          1.56 0.057 20.59 0.14 20.17 0.10  18.95 0.01 18.58 0.01 18.73 0.01 18.68 0.03 18.71 0.04 >17.0      >16.4      >15.6       ---        ---         
WISEA J230255.31+082411.0            --- ATLAS19bdm                     Ia          1.50 0.145 21.07 0.19 19.86 0.11  19.34 0.02 19.08 0.01 18.86 0.02 18.79 0.03 19.06 0.07 >17.0      >16.4      16.79 0.14* 17.22 0.14 16.85 ---   
WISEA J031209.43+672421.6        0.01055 ATLAS19bdc                     SN         27.71 0.844 ---        ---         21.91 0.09 16.73 0.00 19.93 0.02 14.64 0.00 14.35 0.00 10.75 0.02 9.98 0.03  9.70 0.04   11.98 0.02 11.90 0.02  
MCG +10-20-065                   0.03208 ZTF19aadnxat                   Ia         11.47 0.000 18.10 0.04 17.76 0.03  16.85 0.00 16.55 0.00 16.33 0.00 16.39 0.01 16.46 0.01 >17.0      >16.4      14.90 0.03* 15.33 0.03 15.12 0.06  
WISEA J115932.93+571916.7            --- ATLAS19bdy                     Ia         27.30 0.017 ---        23.11 0.60  23.79 0.31 22.50 0.17 21.41 0.09 21.28 0.13 20.30 0.16 >17.0      >16.4      17.10 0.15* 17.53 0.15 16.60 0.23  
NGC 0877                         0.01306 ATLAS19bdu                     IIb        38.20 0.301 ---        ---         12.08 0.00 10.63 0.00 12.90 0.00 13.76 0.00 14.69 0.00 9.79 0.02  9.07 0.02  8.79 0.04   10.31 0.02 10.17 0.02  
WISEA J052200.10-071132.9        0.03688 ATLAS19bfd                     Ia         11.40 0.497 ---        ---         16.05 0.00 15.36 0.00 15.09 0.00 14.89 0.00 14.66 0.01 14.24 0.06 13.51 0.07 13.28 0.12  13.34 0.03 13.20 0.03  
UGC 08577                        0.00880 ATLAS19bqg                     IIP        23.80 0.000 17.59 0.05 17.56 0.03  17.79 0.01 16.10 0.00 15.72 0.00 15.57 0.00 15.55 0.01 >17.0      >16.4      14.53 0.04* 14.96 0.04 14.87 0.06  
UGC 07020                        0.02046 2019uo                         Ibn        27.22 0.000 ---        15.14 0.01  15.16 0.00 14.37 0.00 13.70 0.00 13.39 0.00 13.06 0.00 11.95 0.03 11.33 0.04 11.05 0.06  11.89 0.02 11.89 0.02  
SDSS J110037.80+303043.1             --- ZTF19aadolpe                   Ia          2.20 0.000 21.21 0.32 20.92 0.10  20.10 0.02 19.87 0.02 19.69 0.02 19.83 0.04 19.39 0.06 >17.0      >16.4      >15.6       ---        ---         
WISEA J115628.19+200036.6        0.04118 ZTF19aadoocn                   Ia          2.10 0.058 18.14 0.05 17.15 0.01  16.34 0.00 15.80 0.00 15.52 0.00 15.35 0.00 15.21 0.00 14.20 0.06 13.54 0.07 13.19 0.08  13.05 0.02 12.95 0.03  
NGC 6181                         0.00791 ZTF19aadtqcd                   II         48.90 0.229 14.64 0.01 14.82 0.01  14.92 0.00 12.10 0.00 11.47 0.00 11.33 0.00 13.23 0.00 9.73 0.01  9.04 0.01  8.73 0.02   9.72 0.02  9.53 0.02   
UGC 09977                        0.00639 ATLAS19buw                     Ic         34.18 0.293 ---        16.43 0.03  15.05 0.00 15.10 0.00 18.68 0.00 21.53 0.10 21.48 0.19 12.00 0.03 11.26 0.04 10.95 0.07  12.35 0.02 12.28 0.02  
ESO 174- G 005                   0.01257 MASTER OT J140216.0-533228.8   Ia         20.40 0.406 ---        ---         ---        ---        ---        ---        ---        11.54 0.05 10.73 0.06 10.41 0.06  11.09 0.03 10.74 0.02  
NGC 0201                         0.01458 2019yc                         IIb        29.21 0.000 15.75 0.01 14.93 0.01  16.45 0.00 15.74 0.00 16.90 0.00 15.23 0.00 14.62 0.00 11.42 0.03 10.76 0.04 10.51 0.07  12.04 0.02 11.98 0.02  
WISEA J150130.52+045242.4            --- ZTF19aadypig                   II          2.60 0.105 20.12 0.12 19.54 0.08  18.48 0.01 18.12 0.01 17.90 0.01 17.95 0.01 17.98 0.03 >17.0      >16.4      15.77 0.06* 16.20 0.06 16.06 0.18  
WISEA J121706.47-263726.0        0.01345 ATLAS19bvw                     II         20.27 0.349 18.08 0.04 ---         16.19 0.00 16.24 0.01 15.75 0.00 15.70 0.00 15.65 0.01 >17.0      >16.4      14.08 0.03* 14.51 0.03 14.42 0.06  
CGCG 058-066                     0.01530 ZTF19aadwtoe                   Ic          3.00 0.121 16.74 0.02 18.30 0.05  15.31 0.00 15.00 0.00 14.87 0.00 14.66 0.00 14.57 0.00 >17.0      >16.4      12.49 0.03* 12.92 0.03 12.79 0.03  
WISEA J120141.91+202418.4        0.02297 ZTF19aafmvdb                   Ia         14.90 0.043 18.53 0.07 17.18 0.02  15.47 0.00 14.79 0.00 15.84 0.00 14.22 0.00 13.99 0.00 12.90 0.05 12.06 0.06 11.74 0.07  12.00 0.02 11.92 0.02  
WISEA J163645.36+184118.5            --- ZTF19aafncsv                   Ia          5.80 0.277 18.58 0.04 17.44 0.02  15.77 0.00 15.14 0.00 14.86 0.00 14.61 0.00 15.02 0.00 13.40 0.04 12.63 0.05 12.44 0.08  12.35 0.02 12.21 0.02  
WISEA J170104.48+255208.1        0.03862 ZTF19aafnecv                   Ia          4.17 0.165 18.78 0.05 17.95 0.02  17.00 0.00 16.59 0.00 16.35 0.00 16.24 0.00 16.09 0.01 >17.0      >16.4      13.39 0.03* 13.82 0.03 13.64 0.03  
IC 0893                          0.02025 ATLAS19cas                     Ic         14.30 0.053 18.36 0.05 16.22 0.01  14.51 0.00 13.77 0.00 13.36 0.00 13.17 0.00 12.93 0.00 11.67 0.02 10.89 0.03 10.67 0.05  11.52 0.02 11.58 0.02  
NGC 3304                         0.02314 PSP19A                         Ia         10.81 0.000 17.71 0.05 15.83 0.01  14.01 0.00 13.25 0.00 12.86 0.00 12.63 0.00 12.33 0.00 11.11 0.02 10.40 0.03 10.10 0.03  10.54 0.02 10.51 0.02  
WISEA J061356.56-380229.0            --- ATLAS19cdg                     Ia          6.80 0.313 19.23 0.10 ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.58 0.04* 15.01 0.04 14.76 0.06  
WISEA J180104.03+302740.4            --- ATLAS19djs                     Ia          2.60 0.189 ---        ---         23.03 0.20 19.98 0.03 19.44 0.01 18.96 0.01 18.52 0.04 >17.0      >16.4      15.43 0.04* 15.86 0.04 15.96 0.12  
UGC 03044                        0.01746 ATLAS19cdi                     Ia         16.35 1.073 ---        18.88 0.07  16.56 0.01 16.06 0.01 15.49 0.00 15.13 0.00 15.28 0.01 14.22 0.07 13.57 0.09 13.30 0.11  13.59 0.03 13.56 0.04  
ESO 508- G 032                   0.03293 PS19mp                         Ia          5.77 0.353 17.95 0.06 ---         15.66 0.00 15.11 0.00 14.76 0.00 14.30 0.00 13.98 0.00 13.25 0.05 12.56 0.07 12.29 0.09  12.68 0.02 12.60 0.03  
WISEA J072424.96+420330.0        0.07084 ZTF19aahsnmq                   Ia         29.90 0.317 ---        ---         18.31 0.01 17.42 0.00 16.98 0.00 16.73 0.00 16.54 0.01 15.36 0.12 14.63 0.15 14.21 0.16  14.25 0.03 14.15 0.05  
KUG 0728+583                     0.03981 ZTF19aahulyd                   Ia          7.56 0.145 17.99 0.05 ---         15.64 0.00 15.10 0.00 14.93 0.00 14.71 0.00 14.49 0.00 13.59 0.05 12.88 0.06 12.54 0.07  12.33 0.02 12.15 0.02  
WISEA J100158.70+432138.8        0.06275 ZTF19aaileug                   Ia          4.50 0.000 20.97 0.29 19.32 0.04  17.89 0.01 17.30 0.00 16.95 0.00 16.82 0.00 16.61 0.01 15.52 0.12 14.71 0.13 14.40 0.18  13.98 0.03 13.53 0.03  
WISEA J100132.01+391536.2        0.06304 ZTF19aailexm                   Ia          1.70 0.037 21.40 0.45 17.67 0.02  15.77 0.00 15.08 0.00 14.75 0.00 14.48 0.00 14.28 0.00 13.28 0.04 12.57 0.04 12.22 0.06  12.29 0.02 12.28 0.02  
UGC 07367                        0.01365 ZTF19aahjhoy                   Ia         10.11 0.000 18.50 0.05 15.07 0.00  13.34 0.00 12.63 0.00 12.26 0.00 12.01 0.00 11.75 0.00 10.62 0.01 9.92 0.01  9.66 0.02   10.23 0.02 10.28 0.02  
SDSS J132119.33+524644.8             --- ZTF19aailqli                   Ia          2.40 0.000 20.25 0.16 19.92 0.06  19.01 0.02 18.88 0.01 18.60 0.01 18.65 0.02 18.73 0.04 >17.0      >16.4      >15.6       ---        ---         
WISEA J153336.01+012340.3        0.03751 ATLAS19den                     II          4.50 0.153 18.62 0.05 18.16 0.04  16.96 0.00 16.60 0.00 16.31 0.01 16.33 0.01 16.24 0.01 >17.0      >16.4      14.53 0.04* 14.96 0.04 14.76 0.07  
WISEA J041958.36-071542.2        0.03242 ATLAS19djq                     Ia-91T     18.90 0.129 ---        ---         16.26 0.00 15.53 0.00 14.86 0.00 14.75 0.00 14.73 0.01 13.76 0.08 12.85 0.09 12.68 0.13  12.83 0.02 12.73 0.03  
2MASX J10141233-3509367          0.02976 ATLAS19dga                     Ia         19.60 0.409 ---        ---         ---        ---        ---        ---        ---        13.00 0.04 12.34 0.06 12.08 0.09  ---        ---         
MSPM 00829                       0.04123 ZTF19aakiwxx                   Ia          5.80 0.040 19.36 0.05 18.19 0.03  16.93 0.00 16.54 0.00 16.33 0.00 16.14 0.01 16.10 0.01 >17.0      >16.4      14.16 0.03* 14.59 0.03 14.40 0.04  
WISEA J174922.51+443103.9            --- ZTF19aakjfaz                   Ia          1.90 0.141 19.74 0.12 18.04 0.02  16.43 0.00 15.78 0.00 15.42 0.00 15.19 0.00 14.94 0.00 13.84 0.04 13.08 0.05 12.75 0.06  12.68 0.02 12.59 0.02  
ESO 272- G 011                   0.01487 ATLAS19djo                     II         14.40 0.449 ---        ---         ---        ---        ---        ---        ---        12.46 0.03 11.79 0.04 11.57 0.07  11.79 0.02 11.74 0.02  
UGC 01227                        0.03594 ZTF19aakkuqb                   Ia          0.83 0.093 17.60 0.04 17.25 0.02  15.70 0.00 15.18 0.00 14.94 0.00 14.71 0.00 14.49 0.00 13.88 0.06 12.95 0.07 12.80 0.09  13.26 0.02 13.23 0.03  
WISEA J101331.71+293304.9        0.04857 ZTF19aaklquv                   Ia          2.60 0.085 ---        18.22 0.03  17.28 0.00 17.08 0.01 16.93 0.01 16.96 0.01 17.06 0.02 >17.0      >16.4      15.05 0.04* 15.48 0.04 15.34 0.10  
UGC 05687                        0.01189 ZTF19aaknate                   IIb        49.17 0.017 ---        16.61 0.02  19.67 0.01 14.53 0.00 14.27 0.00 14.09 0.00 14.25 0.00 12.76 0.06 11.99 0.07 11.71 0.11  12.84 0.02 12.74 0.03  
WISEA J185753.28+453533.8            --- ZTF19aalbrgu                   SLSN-II    10.40 0.185 ---        ---         18.03 0.01 17.22 0.00 16.77 0.00 16.46 0.00 16.32 0.01 15.12 0.09 14.64 0.12 13.95 0.14  13.99 0.02 13.90 0.03  
ESO 549- G 029                   0.02743 ATLAS19dkv                     Ia         15.70 0.077 19.30 0.15 ---         14.82 0.00 14.07 0.00 13.68 0.00 13.40 0.00 13.17 0.00 11.99 0.02 11.30 0.03 11.00 0.05  11.24 0.02 11.29 0.02  
WISEA J050133.51-141557.1            --- ATLAS19dla                     II          1.38 0.173 ---        ---         17.59 0.01 16.80 0.00 16.57 0.00 16.56 0.01 16.58 0.01 >17.0      >16.4      14.36 0.03* 14.79 0.03 14.58 0.05  
UGC 05072                        0.03517 MASTER OT J093137.72+411921.31 Ia         22.08 0.021 16.91 0.02 16.14 0.01  15.11 0.00 18.73 0.01 14.40 0.00 14.27 0.00 14.17 0.00 13.27 0.05 12.59 0.07 12.32 0.09  12.85 0.03 12.76 0.03  
ESO 420- G 003                   0.01378 ATLAS19dqg                     Ia          7.92 0.000 15.17 0.01 ---         13.77 0.00 15.54 0.00 13.20 0.00 12.95 0.00 12.69 0.00 11.69 0.03 11.07 0.04 10.83 0.07  11.79 0.02 11.76 0.02  
WISEA J103232.63-190421.4            --- ZTF19aallimd                   II         10.20 0.205 19.86 0.13 ---         18.23 0.01 18.17 0.02 17.85 0.01 17.90 0.02 18.56 0.04 >17.0      >16.4      15.86 0.06* 16.29 0.06 16.47 0.24  
WISEA J163425.34+113648.9        0.05006 ZTF19aalryov                   Ia          1.60 0.201 22.35 0.40 18.42 0.03  16.79 0.00 16.05 0.00 15.69 0.00 15.48 0.00 15.23 0.00 14.32 0.05 13.59 0.05 13.30 0.08  13.22 0.03 13.17 0.03  
WISEA J100023.63-030109.7            --- ATLAS19dqr                     Ic         16.10 0.073 ---        26.87 0.38  24.52 0.58 22.19 0.11 21.27 0.10 21.12 0.09 20.91 0.19 >17.0      >16.4      17.10 0.20* 17.53 0.20 17.07 ---   
NGC 3074                         0.01713 PSP19B                         Ia         17.51 0.017 15.25 0.01 15.69 0.02  10.83 0.00 12.45 0.00 13.65 0.00 13.49 0.00 12.89 0.00 11.37 0.03 10.73 0.05 10.44 0.06  12.37 0.02 12.45 0.03  
WISEA J141043.40+543649.9            --- ZTF19aamhhae                   Ia          0.80 0.000 ---        20.48 0.11  19.61 0.02 19.36 0.02 19.16 0.02 19.14 0.03 19.28 0.06 >17.0      >16.4      16.82 0.10* 17.25 0.10 17.12 ---   
WISEA J144948.08+544847.0        0.04477 ZTF19aamhhey                   Ia          2.60 0.000 19.53 0.12 18.87 0.04  17.57 0.01 17.27 0.01 17.00 0.00 16.94 0.01 16.78 0.01 >17.0      >16.4      14.52 0.03* 14.95 0.03 14.83 0.05  
2MASX J14515326+5524271          0.03819 ZTF19aamhhgu                   Ia          0.70 0.005 ---        18.58 0.03  16.87 0.00 16.21 0.00 15.91 0.00 15.65 0.00 15.52 0.01 14.69 0.06 13.98 0.07 13.64 0.09  14.26 0.04 14.21 0.04  
ESO 580- G 029                   0.00863 MASTER OT J144732.04-194558.16 IIP        23.53 0.377 ---        ---         15.50 0.00 13.27 0.00 12.91 0.00 12.58 0.00 13.03 0.00 10.86 0.02 10.06 0.03 9.71 0.03   10.89 0.02 10.79 0.02  
WISEA J170508.65+075924.3        0.03076 ZTF19aamkywr                   Ia          1.30 0.297 19.68 0.14 ---         15.19 0.00 14.73 0.00 14.55 0.00 14.08 0.00 14.08 0.00 12.38 0.04 11.62 0.05 11.34 0.07  11.35 0.02 11.08 0.02  
WISEA J180610.49+652046.2            --- ZTF19aamljom                   IIn         8.80 0.141 19.02 0.07 18.48 0.06  16.82 0.00 16.27 0.00 16.10 0.00 15.97 0.01 15.94 0.01 15.13 0.10 14.80 0.16 14.07 0.16  14.76 0.03 14.68 0.04  
WISEA J170836.48+214653.5        0.05754 ZTF19aamhqow                   Ia          1.50 0.269 21.03 0.27 18.09 0.03  16.38 0.00 15.63 0.00 15.22 0.00 15.00 0.00 14.77 0.00 13.85 0.04 13.05 0.05 12.67 0.07  12.60 0.02 12.55 0.03  
WISEA J123711.58-174531.7            --- ZTF19aamqlyl                   Ia          4.02 0.037 ---        ---         18.94 0.01 18.53 0.01 18.35 0.01 18.12 0.01 17.98 0.02 >17.0      >16.4      14.97 0.04* 15.40 0.04 15.35 0.10  
UGC 03561                        0.01863 ZTF19aampqcq                   Ia         17.72 0.417 17.57 0.03 ---         14.36 0.00 13.70 0.00 13.33 0.00 13.09 0.00 12.88 0.00 11.68 0.02 10.94 0.03 10.62 0.03  10.84 0.02 10.75 0.02  
ESO 264- G 041                   0.02019 ATLAS19dzi                     IIn         9.61 0.797 ---        ---         ---        ---        ---        ---        ---        12.10 0.05 11.35 0.06 10.99 0.10  12.62 0.03 12.42 0.02  
ARK 539                          0.01690 2019bvt                        Ia          4.79 0.221 18.73 0.07 ---         14.61 0.00 13.97 0.00 13.61 0.00 13.42 0.00 13.28 0.00 12.29 0.02 11.61 0.03 11.30 0.05  11.45 0.02 11.25 0.02  
ESO 511- G 007                   0.02180 ATLAS19dzh                     Ib-pec      4.70 0.269 17.50 0.03 ---         14.56 0.00 13.91 0.00 13.57 0.00 16.49 0.00 13.16 0.00 11.86 0.02 11.10 0.04 10.80 0.04  11.06 0.02 10.93 0.02  
ESO 274- G 021                   0.01145 ATLAS19dzg                     Ia          7.90 0.285 ---        ---         ---        ---        ---        ---        ---        12.61 0.07 11.74 0.08 11.56 0.12  12.18 0.03 12.17 0.02  
NGC 3362                         0.02775 2019cda                        Ic         32.40 0.049 ---        15.38 0.01  14.27 0.00 13.76 0.00 12.94 0.00 12.96 0.00 12.48 0.00 11.47 0.03 10.80 0.04 10.48 0.06  11.47 0.02 11.04 0.02  
UGC 09045                        0.02777 ATLAS19eaf                     Ia-91bg    12.50 0.000 ---        16.48 0.01  14.89 0.00 14.15 0.00 13.77 0.00 13.53 0.00 13.30 0.00 12.22 0.03 11.52 0.04 11.13 0.05  11.36 0.02 11.31 0.02  
WISEA J162355.21+532412.7            --- ZTF19aanircs                   Ia          1.80 0.000 20.87 0.21 21.13 0.31  19.72 0.02 19.30 0.02 19.06 0.02 19.35 0.03 19.15 0.07 >17.0      >16.4      16.90 0.07* 17.33 0.07 17.69 0.35  
WISEA J095013.13-140129.3            --- ZTF19aanonjt                   Ia         10.20 0.165 19.69 0.13 ---         16.94 0.00 16.30 0.00 15.92 0.00 15.78 0.00 15.60 0.01 14.90 0.09 14.21 0.10 13.97 0.16  14.13 0.05 14.02 0.06  
WISEA J100415.44-080210.2            --- ZTF19aanjlwx                   Ia          2.16 0.165 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      17.26 0.19* 17.69 0.19 16.51 ---   
WISEA J140517.31-395319.2            --- ATLAS19eti                     Ia         13.90 0.057 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.66 0.04* 15.09 0.04 15.31 0.10  
WISEA J220306.42+363838.4            --- ZTF19aanyubf                   Ia         13.80 0.769 19.05 0.11 ---         16.73 0.00 15.74 0.00 15.31 0.00 15.02 0.00 14.92 0.00 13.74 0.05 12.96 0.05 12.68 0.08  12.49 0.02 12.52 0.02  
IC 1056                          0.01335 2019cth                        Ia         18.07 0.057 15.91 0.01 15.56 0.01  14.30 0.00 16.89 0.00 13.80 0.00 13.72 0.00 13.33 0.00 12.46 0.04 11.89 0.06 11.68 0.08  12.76 0.03 12.69 0.03  
IC 2695                          0.02478 Tomo-e 201904aaski             Ia          5.60 0.007 18.19 0.05 17.48 0.02  16.37 0.00 15.91 0.00 15.76 0.00 15.58 0.00 15.57 0.01 >17.0      >16.4      14.02 0.03* 14.45 0.03 14.29 0.05  
WISEA J163054.20+463524.5        0.01835 ATLAS19esm                     IIP         6.70 0.000 17.48 0.02 17.00 0.02  16.02 0.00 15.70 0.00 15.57 0.00 15.35 0.00 15.55 0.01 >17.0      >16.4      14.40 0.03* 14.83 0.03 14.76 0.05  
WISEA J134809.18+304953.9            --- ZTF19aaozpew                   Ia          1.68 0.000 19.86 0.10 20.33 0.13  18.63 0.01 18.49 0.01 18.26 0.01 18.25 0.01 18.49 0.03 >17.0      >16.4      16.06 0.07* 16.49 0.07 16.32 0.19  
WISEA J122622.95+713350.6            --- ZTF18aathacy                   Ia          0.60 0.021 ---        ---         15.81 0.00 15.25 0.00 14.90 0.00 14.74 0.00 14.50 0.00 13.62 0.05 12.91 0.06 12.70 0.09  12.69 0.02 12.65 0.02  
UGC 08752                        0.02123 ATLAS19ggw                     II          4.70 0.000 17.11 0.05 16.63 0.01  15.48 0.00 14.95 0.00 14.64 0.00 15.36 0.00 14.42 0.00 13.91 0.05 13.29 0.07 13.01 0.09  13.21 0.03 13.19 0.03  
IC 0582                          0.02544 ATLAS19gcr                     Ia          8.47 0.081 16.15 0.02 15.43 0.01  14.29 0.00 13.81 0.00 13.51 0.00 13.43 0.00 13.23 0.00 12.16 0.03 11.47 0.04 11.16 0.06  11.89 0.03 11.84 0.02  
UGC 12248                        0.01626 ATLAS19hhj                     II          5.30 0.401 ---        ---         16.48 0.00 16.38 0.01 15.52 0.00 15.48 0.00 15.37 0.01 >17.0      >16.4      13.99 0.03* 14.42 0.03 14.27 0.04  
MCG +10-16-097                   0.05661 ZTF19aaqhelq                   Ia          0.30 0.000 21.04 0.25 17.17 0.02  15.30 0.00 14.52 0.00 14.17 0.00 13.89 0.00 13.76 0.00 12.78 0.03 12.09 0.05 11.82 0.06  11.98 0.02 12.01 0.02  
WISEA J145718.07+111827.0        0.05074 ZTF19aarinmw                   Ia          0.60 0.037 21.78 0.41 18.76 0.03  16.98 0.00 16.22 0.00 15.85 0.00 15.67 0.00 15.46 0.00 14.45 0.08 13.78 0.09 13.48 0.12  13.41 0.02 13.38 0.03  
MCG +00-57-004                   0.01555 Gaia19bls                      IIP        13.23 0.209 ---        17.27 0.04  16.26 0.00 16.04 0.00 15.65 0.00 15.43 0.01 15.54 0.01 >17.0      >16.4      14.22 0.03* 14.65 0.03 14.52 0.06  
CGCG 108-064                     0.04346 ATLAS19hsk                     Ia         20.20 0.029 19.79 0.09 17.21 0.03  15.17 0.00 14.53 0.00 14.17 0.00 13.93 0.00 13.74 0.00 12.75 0.03 11.96 0.03 11.63 0.05  11.62 0.02 11.45 0.02  
WISEA J104331.99+482637.7        0.04131 ZTF19aaripqw                   Ia          8.90 0.000 18.41 0.04 17.82 0.02  17.10 0.00 16.63 0.00 16.52 0.00 16.48 0.01 16.60 0.02 >17.0      >16.4      14.58 0.03* 15.01 0.03 14.78 0.06  
IC 1073                          0.02756 ZTF19aarnqzw                   Ia         19.64 0.093 21.45 0.28 17.37 0.02  15.47 0.00 14.69 0.00 14.29 0.00 14.04 0.00 13.79 0.00 12.68 0.03 12.01 0.03 11.72 0.07  11.80 0.02 11.86 0.02  
KUG 0857+528                     0.02983 ATLAS19hvc                     Ia         12.60 0.033 17.86 0.03 16.73 0.01  15.34 0.00 14.78 0.00 14.51 0.00 14.35 0.00 14.08 0.00 12.99 0.04 12.36 0.07 11.89 0.07  12.23 0.02 12.13 0.02  
WISEA J210607.39+145910.6        0.02999 ZTF19aatvljp                   Ia         19.30 0.337 ---        ---         16.05 0.00 14.75 0.00 14.30 0.00 14.15 0.00 13.97 0.00 12.81 0.04 12.08 0.04 11.78 0.08  12.05 0.02 12.06 0.02  
MESSIER 100                      0.00524 2019ehk                        Ib         24.08 0.053 14.19 0.01 ---         11.13 0.00 9.72 0.00  10.56 0.00 14.88 0.00 8.27 0.00  7.71 0.02  7.09 0.02  6.81 0.02   9.24 0.02  9.02 0.02   
NGC 5353                         0.00776 ATLAS19ieo                     Ia-pec     39.22 0.000 16.67 0.03 13.50 0.00  11.79 0.00 11.06 0.00 10.71 0.00 10.43 0.00 10.12 0.00 8.59 0.01  7.88 0.01  7.65 0.01   8.74 0.02  8.75 0.02   
WISEA J161730.65+504255.9            --- ATLAS19igg                     II          2.70 0.045 20.47 0.11 20.48 0.16  18.74 0.01 18.36 0.01 18.10 0.01 18.02 0.02 18.25 0.03 >17.0      >16.4      15.85 0.04* 16.28 0.04 16.23 0.10  
NGC 6695                         0.01834 ATLAS19ify                     Ic          7.19 0.281 ---        15.90 0.01  14.85 0.00 13.38 0.00 13.01 0.00 12.84 0.00 12.55 0.00 11.47 0.02 10.77 0.03 10.50 0.05  11.33 0.02 11.29 0.02  
ESO 430- G 020                   0.00341 ATLAS19igh                     II          4.10 0.392 ---        ---         15.03 0.00 14.19 0.00 13.77 0.00 13.47 0.00 13.71 0.00 10.66 0.04 9.91 0.04  9.63 0.06   11.50 0.03 11.38 0.02  
WISEA J184852.35+212120.6            --- ZTF19aasfsoi                   Ia          5.40 1.553 ---        ---         15.94 0.00 15.37 0.00 15.16 0.00 15.07 0.00 14.97 0.00 >17.0      >16.4      13.05 0.03* 13.48 0.03 13.56 0.03  
WISEA J135419.16-385132.6            --- ATLAS19imc                     Ia          1.60 0.265 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      16.53 0.10* 16.96 0.10 16.07 0.15  
NGC 2919                         0.00811 ATLAS19ina                     II         11.78 0.077 ---        14.88 0.01  15.70 0.00 13.74 0.00 13.50 0.00 13.42 0.00 13.31 0.00 11.12 0.03 10.45 0.03 10.16 0.05  11.70 0.02 11.66 0.02  
WISEA J112942.52+243825.7            --- ATLAS19imt                     Ia          1.20 0.000 21.73 0.27 20.34 0.09  19.19 0.01 18.77 0.01 18.48 0.01 18.44 0.02 18.42 0.03 >17.0      >16.4      15.93 0.07* 16.36 0.07 16.72 0.32  
ESO 035- G 018                   0.00589 2019esa                        IIn        11.87 0.857 16.11 0.02 ---         ---        ---        ---        ---        ---        11.06 0.03 10.22 0.03 9.95 0.04   10.99 0.02 10.97 0.02  
WISEA J191403.26-231219.2            --- GOTO2019ayff                   Ia         19.20 0.685 ---        ---         17.22 0.00 16.03 0.00 15.61 0.00 15.41 0.00 15.30 0.01 13.81 0.06 13.09 0.07 12.86 0.11  12.99 0.02 12.94 0.03  
WISEA J114200.55+265452.7        0.05085 ZTF19aaugoig                   Ia          3.10 0.042 18.27 0.06 17.52 0.02  15.87 0.00 15.35 0.00 15.05 0.00 14.90 0.00 14.68 0.00 13.67 0.04 12.96 0.05 12.65 0.07  12.71 0.02 12.68 0.03  
2MFGC 11800                      0.03302 ZTF19aaujiwc                   Ia          1.50 0.029 20.47 0.11 17.71 0.02  15.99 0.00 15.32 0.00 14.95 0.00 14.73 0.00 14.47 0.00 13.40 0.04 12.66 0.05 12.32 0.08  12.69 0.03 12.60 0.03  
AM 1348-524 NED02                0.01325 MASTER OT J135130.87-525534.4  II         11.20 0.338 ---        ---         ---        ---        ---        ---        ---        11.81 0.05 11.04 0.06 10.75 0.08  11.84 0.03 11.78 0.02  
NGC 5243                         0.01403 ZTF18aaqkcso                   Ia         46.11 0.000 ---        15.41 0.01  14.38 0.00 13.28 0.00 12.91 0.00 12.74 0.00 12.41 0.00 11.24 0.02 10.54 0.02 10.26 0.03  11.26 0.02 11.18 0.02  
WISEA J160106.34+490033.9        0.04260 ZTF19aaujzqh                   Ia          3.20 0.045 18.80 0.04 17.73 0.02  15.87 0.00 15.28 0.00 14.92 0.00 14.76 0.00 14.53 0.00 13.78 0.05 13.04 0.06 12.82 0.09  12.95 0.02 12.83 0.02  
WISEA J180943.57+441048.3            --- ZTF19aaurstb                   Ia          3.84 0.165 0.00 0.00  ---         16.55 0.00 15.79 0.00 15.27 0.00 15.08 0.00 14.87 0.00 13.69 0.04 12.99 0.06 12.73 0.08  13.26 0.05 13.21 0.05  
WISEA J090450.24+005642.9            --- ZTF19aauvlxk                   Ic-BL       2.40 0.117 ---        20.52 0.16  19.50 0.02 19.15 0.02 19.05 0.02 19.07 0.03 19.04 0.06 >17.0      >16.4      16.47 0.11* 16.90 0.11 16.86 ---   
WISEA J213243.12-363120.1            --- ATLAS19kpp                     II          3.40 0.133 18.67 0.07 ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.43 0.03* 14.86 0.03 14.72 0.06  
CGCG 240-029                     0.02344 PS19ahj                        Ia         32.94 0.000 19.45 0.10 19.59 0.08  14.52 0.00 13.73 0.00 13.34 0.00 13.05 0.00 12.89 0.00 11.70 0.02 10.98 0.04 10.69 0.04  11.10 0.02 11.16 0.02  
ESO 507- G 057                   0.04799 ATLAS19lgf                     Ia         16.10 0.405 18.10 0.05 ---         15.37 0.00 14.79 0.00 14.46 0.00 14.28 0.00 13.98 0.00 12.88 0.05 12.14 0.06 11.89 0.08  11.97 0.02 11.98 0.02  
GALEXASC J110352.52-032022.9         --- ATLAS19lii                     Ib/c        6.60 0.117 19.42 0.08 19.11 0.09  17.97 0.01 17.31 0.01 17.30 0.01 17.35 0.01 18.16 0.03 >17.0      >16.4      >15.6       ---        ---         
NGC 7549                         0.01580 2019fya                        II         15.72 0.181 ---        15.78 0.01  14.01 0.00 13.85 0.00 12.87 0.00 12.95 0.00 12.80 0.00 11.43 0.02 10.70 0.03 10.42 0.05  11.23 0.02 11.15 0.02  
WISEA J203654.59+024818.8            --- ATLAS19lsc                     IIb        10.44 0.433 18.57 0.07 ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.88 0.04* 15.31 0.04 15.12 0.08  
WISEA J102320.11+412340.0        0.05147 ZTF19aavnwtf                   Ia          2.00 0.000 ---        19.33 0.04  18.14 0.01 17.75 0.01 17.50 0.00 17.44 0.01 17.46 0.02 >17.0      >16.4      14.88 0.05* 15.31 0.05 15.16 0.10  
MCG -02-33-017                   0.01306 ATLAS19ltg                     Ia        122.87 0.061 ---        ---         12.81 0.00 12.48 0.00 11.81 0.00 12.74 0.00 11.46 0.00 9.82 0.02  9.14 0.02  8.83 0.04   10.05 0.02 10.09 0.02  
ARK 295                          0.02155 ZTF19aavqics                   II          4.40 0.000 17.03 0.03 16.01 0.01  14.91 0.00 14.43 0.00 14.24 0.00 14.10 0.00 13.89 0.00 12.87 0.03 12.26 0.05 12.01 0.06  11.98 0.02 11.74 0.02  
WISEA J115655.04+220833.1            --- ZTF19aavkvpw                   Ic-BL       1.70 0.056 20.05 0.14 19.58 0.04  18.77 0.01 18.52 0.01 18.50 0.01 18.55 0.01 18.54 0.03 >17.0      >16.4      16.23 0.09* 16.66 0.09 16.85 0.36  
WISEA J100441.25+400231.0            --- ZTF19aavqotz                   Ia          0.10 0.017 20.77 0.21 20.45 0.10  19.35 0.01 19.04 0.01 18.79 0.01 18.76 0.02 18.81 0.05 >17.0      >16.4      16.21 0.08* 16.64 0.08 16.74 0.33  
WISEA J160942.41-042318.3            --- ATLAS19lzi                     Ia          8.10 0.537 19.77 0.17 ---         16.59 0.00 15.98 0.00 15.60 0.00 15.39 0.00 15.16 0.00 14.39 0.08 13.58 0.08 13.48 0.11  13.28 0.03 13.09 0.04  
CGCG 280-009                     0.03970 ZTF19aawmkja                   Ia          1.40 0.157 ---        ---         15.48 0.00 14.67 0.00 14.28 0.00 14.01 0.00 13.92 0.00 12.78 0.03 11.95 0.04 11.68 0.07  11.78 0.02 11.80 0.02  
NGC 6621                         0.02065 ZTF19aawqcgy                   Ic-BL       6.00 0.217 16.70 0.02 ---         16.71 0.00 14.70 0.00 12.90 0.00 13.84 0.00 13.58 0.00 11.03 0.02 10.30 0.02 9.97 0.04   10.25 0.02 9.88 0.02   
2MASX J23563039-0306075              --- ATLAS19mec                     Ib          2.50 0.146 ---        18.16 0.04  16.73 0.00 16.11 0.00 15.70 0.00 15.50 0.00 15.29 0.01 14.42 0.06 13.67 0.07 13.43 0.10  13.61 0.03 13.47 0.04  
LEDA 3074107                         --- MASTER OT J120315.71-525727.2  Ia          5.82 0.128 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      15.99 0.06* 16.42 0.06 17.53 ---   
2MFGC 14062                          --- ZTF19aayfaum                   Ia         11.40 0.145 ---        17.42 0.02  16.08 0.00 15.31 0.00 14.97 0.00 14.72 0.00 14.53 0.00 13.29 0.05 12.46 0.06 11.99 0.06  11.97 0.02 11.76 0.02  
WISEA J232512.95+092713.4            --- ZTF19aaycomi                   Ia          1.50 0.093 21.91 0.29 19.52 0.08  ---        ---        ---        ---        ---        >17.0      >16.4      13.99 0.03* 14.42 0.03 14.36 0.06  
WISEA J012634.72+514316.8            --- ZTF19aaycrgf                   IIP         1.26 1.761 ---        ---         19.36 0.02 18.48 0.01 18.04 0.01 18.05 0.01 18.33 0.03 >17.0      >16.4      14.95 0.04* 15.38 0.04 15.26 0.08  
UGC 06367                        0.02373 ZTF19aaydpiq                   II         14.17 0.009 ---        15.88 0.01  15.16 0.00 14.17 0.00 13.95 0.00 13.83 0.00 13.62 0.00 12.71 0.03 12.04 0.04 11.74 0.06  12.04 0.02 11.92 0.02  
2MASX J13325477+3206124          0.06112 ZTF19aayslow                   Ia          6.00 0.000 19.29 0.11 18.63 0.04  17.38 0.01 16.89 0.00 16.54 0.00 16.47 0.01 16.39 0.01 15.53 0.12 14.71 0.14 14.12 0.11  14.45 0.04 14.28 0.05  
WISEA J005024.91-120541.1            --- ATLAS19mml                     II          1.00 0.061 ---        ---         18.78 0.01 18.61 0.01 18.45 0.01 18.59 0.02 19.19 0.06 >17.0      >16.4      16.66 0.13* 17.09 0.13 16.83 0.39  
WISEA J004907.23-134604.2            --- ATLAS19mmm                     Ia          3.20 0.000 18.50 0.07 ---         17.18 0.00 16.87 0.00 16.73 0.01 16.64 0.01 16.43 0.01 >17.0      >16.4      14.39 0.03* 14.82 0.03 14.57 0.06  
V1CG 585                         0.04710 ZTF19aayshvd                   Ia         23.00 0.049 ---        24.33 0.87  ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J104229.81+050500.2        0.02811 ATLAS19mwa                     II          4.80 0.045 19.17 0.07 17.92 0.03  16.71 0.00 16.17 0.00 15.90 0.00 15.76 0.00 15.66 0.01 14.85 0.12 14.43 0.16 13.88 0.20  14.30 0.03 14.19 0.05  
WISEA J012503.94-023009.0        0.04083 ATLAS19mys                     Ia         13.20 0.172 18.27 0.06 17.82 0.02  16.83 0.00 16.36 0.00 16.07 0.00 16.03 0.00 15.96 0.01 >17.0      >16.4      14.51 0.05* 14.94 0.05 14.78 0.08  
WISEA J113817.35+162103.0            --- ZTF19aazpvdy                   II          4.30 0.000 ---        19.67 0.12  18.98 0.01 18.18 0.01 17.95 0.01 18.08 0.02 18.63 0.04 >17.0      >16.4      16.08 0.08* 16.51 0.08 16.72 0.32  
SDSS J171624.95+360649.8             --- ATLAS19nfk                     Ia          1.00 0.157 ---        25.62 1.94  21.28 0.05 20.85 0.05 20.94 0.05 20.62 0.08 21.39 0.20 >17.0      >16.4      >15.6       ---        ---         
IC 1733                          0.03564 ZTF19aavvvrc                   Ia         39.84 0.161 19.43 0.19 16.04 0.01  14.13 0.00 13.28 0.00 12.94 0.00 12.70 0.00 12.35 0.00 11.08 0.02 10.40 0.03 10.13 0.04  10.81 0.02 10.88 0.02  
ESO 325- G 032                   0.03608 ATLAS19nqv                     Ia          2.30 0.281 ---        ---         ---        ---        ---        ---        ---        12.26 0.03 11.42 0.03 10.97 0.05  11.42 0.02 11.32 0.02  
MRK 0804                         0.01794 ZTF19abacxod                   II         10.86 0.012 16.22 0.01 18.48 0.05  14.62 0.00 14.19 0.00 13.99 0.00 13.87 0.00 15.95 0.01 >17.0      >16.4      12.10 0.02* 12.53 0.02 12.38 0.02  
MCG -01-04-016                   0.01813 ATLAS19njc                     Ia         18.93 0.240 ---        16.27 0.02  18.52 0.00 14.50 0.00 14.10 0.00 17.57 0.00 14.09 0.00 12.98 0.06 12.17 0.07 12.02 0.11  12.89 0.03 12.91 0.03  
ESO 571- G 006                   0.01216 ATLAS19nkr                     Ia-91T      8.61 0.097 17.38 0.04 ---         16.14 0.02 15.61 0.00 15.41 0.00 15.17 0.00 15.13 0.01 >17.0      >16.4      13.82 0.03* 14.25 0.03 14.14 0.05  
WISEA J141051.14+190109.2        0.05536 ATLAS19nkd                     Ia          6.40 0.006 ---        19.16 0.04  18.28 0.01 17.87 0.01 17.50 0.00 17.18 0.01 17.05 0.01 >17.0      >16.4      14.30 0.03* 14.73 0.03 14.51 0.05  
CGCG 461-044                     0.02758 Gaia19coj                      Ia         14.30 0.193 18.20 0.04 17.33 0.03  15.71 0.00 15.23 0.00 14.94 0.00 14.78 0.00 14.66 0.00 13.90 0.05 13.23 0.06 12.99 0.10  13.18 0.03 12.98 0.03  
UGC 02233                        0.01869 Gaia19coi                      Ia         10.45 0.613 ---        17.64 0.03  15.20 0.00 16.63 0.00 15.68 0.00 13.15 0.00 13.04 0.00 11.41 0.03 10.54 0.03 10.11 0.03  10.48 0.02 10.38 0.02  
CGCG 554-016                     0.01477 Gaia19cpb                      Ia          2.46 0.949 ---        ---         14.57 0.00 13.86 0.00 13.53 0.00 13.38 0.00 13.04 0.00 11.79 0.02 11.12 0.03 10.80 0.04  11.03 0.02 10.84 0.02  
IC 5186                          0.01641 2019icv                        Ia          5.00 0.000 15.84 0.01 ---         ---        ---        ---        ---        ---        10.64 0.01 9.95 0.02  9.64 0.02   10.26 0.02 10.12 0.02  
WISEA J013341.18+380117.1            --- ZTF19abasxkg                   Ia          0.30 0.213 ---        ---         16.62 0.00 15.86 0.00 15.48 0.00 15.29 0.00 15.08 0.00 14.12 0.05 13.48 0.06 13.07 0.07  12.95 0.02 12.98 0.03  
GALEXASC J164210.77+065901.2         --- ZTF19abauylg                   Ic-BL       1.60 0.321 19.93 0.09 ---         19.33 0.01 19.09 0.01 18.59 0.01 18.50 0.02 18.34 0.03 >17.0      >16.4      >15.6       ---        ---         
UGC 10839                        0.02407 2019ifm                        II          3.30 0.125 ---        ---         14.72 0.00 14.15 0.00 13.96 0.00 13.66 0.00 13.58 0.00 12.58 0.03 11.95 0.04 11.64 0.07  11.78 0.02 11.75 0.02  
NGC 7769                         0.01405 SAGUARO19b                     II         18.52 0.113 15.01 0.01 14.30 0.01  15.32 0.00 12.52 0.00 12.13 0.00 11.65 0.00 11.69 0.00 10.00 0.01 9.30 0.02  9.03 0.02   10.07 0.02 9.99 0.02   
WISEA J025627.01+293230.1            --- Gaia19crr                      Ia          9.20 0.465 ---        22.12 0.28  21.75 0.06 20.70 0.03 20.26 0.02 19.95 0.04 19.72 0.07 >17.0      >16.4      15.88 0.07* 16.31 0.07 15.72 0.14  
WISEA J225005.09+210208.1            --- ZTF19abbxykm                   II          5.46 0.197 21.06 0.26 19.78 0.09  18.70 0.01 18.24 0.01 17.83 0.01 17.87 0.02 18.04 0.04 >17.0      >16.4      15.11 0.04* 15.54 0.04 15.56 0.11  
NGC 6323                         0.02567 ATLAS19nyz                     II          7.27 0.029 17.85 0.04 16.37 0.01  14.63 0.00 13.67 0.00 13.30 0.00 13.07 0.00 12.86 0.00 11.68 0.03 10.97 0.03 10.64 0.06  11.42 0.02 11.38 0.02  
CGCG 384-074                     0.01164 ZTF19abcekty                   II         14.08 0.154 ---        17.03 0.03  15.68 0.00 15.37 0.00 14.86 0.00 14.60 0.00 14.54 0.01 13.86 0.08 13.32 0.10 13.03 0.14  14.19 0.03 14.07 0.05  
2MFGC 12362                      0.04018 ATLAS19nzt                     Ia          4.87 0.161 20.91 0.19 17.62 0.02  15.55 0.00 14.76 0.00 14.38 0.00 14.13 0.00 13.83 0.00 12.71 0.03 11.95 0.03 11.64 0.06  11.94 0.02 11.98 0.02  
2MASX J16384123+1606251              --- ATLAS19obe                     Ia          0.10 0.277 19.46 0.06 17.98 0.03  16.59 0.00 15.98 0.00 15.58 0.00 15.50 0.00 15.16 0.00 14.15 0.06 13.47 0.06 13.00 0.11  13.49 0.04 13.35 0.04  
CGCG 198-046                     0.04945 ATLAS19occ                     Ia         28.40 0.125 ---        17.01 0.02  14.94 0.00 14.15 0.00 13.72 0.00 13.48 0.00 13.25 0.00 12.05 0.03 11.34 0.05 10.96 0.06  11.38 0.02 11.43 0.02  
GALEXASC J221121.82+193703.5         --- ATLAS19ohl                     II          1.44 0.201 20.59 0.17 21.47 0.24  19.73 0.02 19.65 0.02 19.43 0.02 20.12 0.07 20.11 0.14 >17.0      >16.4      >15.6       ---        ---         
IV Zw 174                            --- ATLAS19ogl                     Ia          6.70 0.145 19.33 0.09 17.73 0.02  16.22 0.00 15.55 0.00 15.10 0.00 14.90 0.00 14.67 0.00 13.64 0.04 12.92 0.05 12.61 0.06  12.56 0.02 12.52 0.03  
CGCG 013-107                     0.02484 ATLAS19oif                     Ia         52.92 0.045 ---        16.85 0.02  15.78 0.00 15.21 0.00 14.93 0.00 14.90 0.00 14.78 0.00 14.35 0.07 13.59 0.10 13.40 0.12  13.63 0.03 13.54 0.04  
SDSS J011020.66-093415.9         0.02388 ATLAS19oil                     IIn        13.50 0.160 ---        21.65 0.23  ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J212717.45+642459.2            --- ZTF19abclykm                   SLSN-II     0.06 0.651 ---        ---         19.16 0.01 18.06 0.01 17.29 0.00 16.98 0.00 16.77 0.01 15.05 0.11 14.21 0.11 13.51 0.10  12.73 0.02 12.08 0.02  
WISEA J035203.29+070607.3            --- Gaia19cyz                      II          8.52 0.525 ---        ---         17.56 0.01 17.00 0.01 16.72 0.01 16.56 0.01 16.60 0.01 >17.0      >16.4      14.50 0.03* 14.93 0.03 14.84 0.07  
IC 1216                          0.02540 ATLAS19omc                     Ib         21.60 0.129 ---        ---         15.04 0.00 14.67 0.00 14.44 0.00 14.10 0.00 14.09 0.00 13.59 0.07 12.89 0.08 12.68 0.12  12.98 0.02 12.88 0.02  
WISEA J174804.98+155353.0            --- ZTF19abdoznh                   Ia          8.52 0.381 20.38 0.22 ---         17.99 0.01 17.47 0.00 17.39 0.01 17.50 0.01 17.55 0.02 >17.0      >16.4      15.35 0.04* 15.78 0.04 15.70 0.10  
2dFGRS S545Z216                  0.04250 ATLAS19one                     Ia          3.90 0.010 18.34 0.05 ---         ---        ---        ---        ---        ---        >17.0      >16.4      13.58 0.03* 14.01 0.03 13.79 0.04  
WISEA J144429.04+335918.9        0.03237 ATLAS19orj                     IIn        12.22 0.000 17.78 0.03 17.34 0.03  16.35 0.00 16.19 0.00 15.97 0.00 15.82 0.00 15.74 0.01 >17.0      >16.4      14.37 0.03* 14.80 0.03 14.58 0.05  
NGC 7236                         0.02619 ATLAS19ooz                     Ia         67.54 0.157 ---        16.40 0.01  14.26 0.00 13.48 0.00 13.21 0.00 12.85 0.00 12.74 0.00 11.26 0.03 10.63 0.03 10.27 0.06  10.82 0.02 10.89 0.02  
ESO 602- G 031                   0.03301 ZTF19abegzry                   II          0.70 0.073 16.82 0.02 ---         15.03 0.00 14.37 0.00 13.60 0.00 13.51 0.00 13.07 0.00 12.06 0.03 11.32 0.04 10.89 0.05  10.61 0.02 9.92 0.02   
CGCG 068-074                     0.01063 ZTF19abfwdyt                   Ia          7.83 0.088 ---        16.72 0.01  15.33 0.00 14.76 0.00 14.48 0.00 14.29 0.00 14.15 0.00 13.33 0.04 12.77 0.07 12.56 0.08  12.95 0.03 13.06 0.03  
WISEA J124020.15+011624.2        0.01583 ATLAS19pbu                     II         15.20 0.000 18.49 0.06 17.89 0.02  16.88 0.00 16.67 0.00 16.46 0.00 16.39 0.01 16.37 0.01 >17.0      >16.4      14.45 0.03* 14.88 0.03 14.77 0.06  
ALFAZOA J1905+2700               0.01580 ATLAS19pfa                     II         20.60 0.193 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J125241.58+225951.5            --- ZTF19abgbdcp                   II          1.20 0.111 19.79 0.09 19.18 0.03  18.25 0.01 17.92 0.01 17.77 0.01 17.78 0.01 17.68 0.02 >17.0      >16.4      15.28 0.04* 15.71 0.04 15.53 0.10  
WISEA J034102.46+343914.1            --- ZTF19abgiwkt                   II          7.30 0.977 ---        ---         18.02 0.01 17.20 0.01 16.70 0.00 16.40 0.01 16.19 0.01 15.36 0.10 14.64 0.13 14.27 0.15  14.09 0.04 13.86 0.05  
WISEA J192715.08+435433.3            --- ZTF19abglmpf                   Ia          0.80 0.521 ---        ---         16.27 0.00 15.51 0.00 15.03 0.00 14.85 0.00 14.67 0.00 13.37 0.05 12.68 0.06 12.44 0.10  12.45 0.02 12.40 0.02  
WISEA J160510.06+733507.1            --- ZTF19abgndlf                   IIn        10.30 0.101 18.65 0.04 ---         16.82 0.00 16.36 0.00 16.20 0.00 16.15 0.01 16.13 0.01 15.09 0.11 14.23 0.12 13.92 0.14  14.01 0.03 13.85 0.03  
WISEA J170509.08+332632.3            --- ZTF19abgpgyp                   II          0.40 0.097 ---        21.95 0.16  20.35 0.02 19.96 0.01 19.66 0.02 19.51 0.04 19.83 0.12 >17.0      >16.4      16.72 0.11* 17.15 0.11 17.46 ---   
WISEA J182230.14+183355.2            --- ZTF19abgsyrp                   Ia         12.18 1.321 ---        ---         20.66 0.02 19.76 0.01 19.36 0.01 19.26 0.02 19.17 0.04 >17.0      >16.4      16.09 0.11* 16.52 0.11 16.42 0.21  
WISEA J170206.55+325952.5            --- PS19duy                        II          1.90 0.065 21.07 0.15 20.18 0.07  19.01 0.01 18.65 0.01 18.45 0.01 18.29 0.02 18.35 0.04 >17.0      >16.4      16.02 0.06* 16.45 0.06 16.45 0.18  
WISEA J205834.73-275835.9            --- ATLAS19piv                     Ia          2.20 0.545 21.58 0.23 ---         19.86 0.03 19.63 0.03 19.40 0.02 19.33 0.05 19.19 0.08 >17.0      >16.4      16.80 0.15* 17.23 0.15 16.97 ---   
GALEXASC J235720.84-673759.9         --- Gaia19dcy                      Ia          1.74 0.000 21.63 0.24 ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
ESO 530- G 053                   0.03357 ZTF19abhpvfq                   Ia          1.90 0.077 17.74 0.04 ---         15.52 0.00 14.47 0.00 14.08 0.00 13.84 0.00 13.67 0.00 12.43 0.03 11.73 0.04 11.42 0.06  11.68 0.02 11.74 0.02  
WISEA J201838.98-540024.3        0.04305 DLT19g                         Ia          9.30 0.205 17.19 0.03 ---         ---        ---        ---        ---        ---        13.96 0.07 13.20 0.10 12.88 0.11  13.09 0.03 12.93 0.03  
WISEA J071540.72-715525.1        0.01778 Gaia19ded                      Ia         19.30 0.873 ---        ---         ---        ---        ---        ---        ---        12.92 0.04 12.18 0.05 11.84 0.07  11.97 0.02 11.95 0.02  
WISEA J002851.57-010422.2        0.03329 ATLAS19psi                     Ia          2.80 0.049 20.01 0.11 18.69 0.03  17.87 0.01 17.48 0.00 17.13 0.00 17.15 0.01 17.17 0.01 >17.0      >16.4      14.48 0.03* 14.91 0.03 14.78 0.07  
MRSS 465-150838                      --- ATLAS19pwh                     II          0.70 0.161 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J235902.38-331343.6        0.05910 ATLAS19puv                     Ia          5.10 0.012 18.14 0.03 ---         ---        ---        ---        ---        ---        14.17 0.06 13.69 0.08 13.05 0.10  13.13 0.02 13.00 0.03  
SDSS J155931.08+432533.8             --- ATLAS19qee                     Ia         13.30 0.021 ---        23.09 0.45  22.15 0.08 21.18 0.04 20.91 0.04 20.74 0.06 20.80 0.16 >17.0      >16.4      >15.6       ---        ---         
WISEA J050635.01+073538.7        0.04333 ATLAS19qed                     Ia         21.50 0.513 ---        ---         15.26 0.00 14.20 0.00 13.70 0.00 13.50 0.00 13.21 0.00 11.67 0.02 10.87 0.03 10.50 0.03  10.73 0.02 10.69 0.02  
NGC 6753                         0.01057 2019mhm                        II         19.88 0.233 14.25 0.01 ---         ---        ---        ---        ---        ---        8.61 0.02  7.89 0.02  7.61 0.02   8.94 0.02  8.84 0.02   
WISEA J060133.94-385937.4            --- Gaia19dhp                      Ia          2.50 0.133 21.00 0.35 ---         ---        ---        ---        ---        ---        12.81 0.04 12.20 0.05 11.84 0.07  11.99 0.02 11.98 0.02  
UGC 10738                        0.02240 ZTF19abjrjdw                   II          1.26 0.293 21.12 0.25 ---         16.16 0.00 16.64 0.00 15.58 0.00 15.42 0.00 13.24 0.00 11.48 0.02 10.60 0.03 10.26 0.03  11.31 0.03 11.34 0.02  
WISEA J194116.44+514906.1            --- ZTF19abmylxw                   Ia         31.08 0.661 ---        ---         16.80 0.00 16.05 0.00 15.35 0.00 15.05 0.00 15.00 0.00 13.47 0.04 12.72 0.04 12.36 0.08  11.99 0.02 11.77 0.02  
WISEA J214708.58-451349.0        0.04780 ATLAS19rgs                     Ic         26.10 0.000 ---        ---         ---        ---        ---        ---        ---        14.27 0.08 13.61 0.09 13.07 0.10  13.61 0.03 13.49 0.03  
WISEA J004229.60+241312.8            --- ATLAS19rhe                     Ia          2.34 0.125 ---        21.03 0.14  19.94 0.02 19.54 0.01 19.17 0.01 19.15 0.03 18.77 0.05 >17.0      >16.4      16.36 0.09* 16.79 0.09 16.43 0.24  
KUG 2338+252                     0.03136 ZTF19abmolyr                   Ia         10.80 0.113 ---        16.60 0.02  20.25 0.02 19.47 0.01 13.63 0.00 13.33 0.00 13.14 0.00 11.79 0.02 10.99 0.03 10.55 0.03  10.73 0.02 10.40 0.02  
ESO 549-IG 008                   0.03986 Gaia19dje                      Ia          9.60 0.105 17.04 0.02 ---         14.98 0.00 14.51 0.00 14.28 0.00 14.14 0.00 13.93 0.00 12.81 0.03 12.17 0.04 11.79 0.06  11.48 0.02 11.21 0.02  
WISEA J062612.79-230405.4            --- Gaia19dkz                      II          3.48 0.305 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      15.89 0.06* 16.32 0.06 15.84 0.11  
SDSS J104058.57+653054.6         0.01083 MASTER OT J104058.87+653055.3  Ic          1.85 0.009 20.43 0.16 19.27 0.05  18.23 0.01 17.83 0.01 17.61 0.01 17.49 0.02 17.52 0.03 >17.0      >16.4      15.09 0.04* 15.52 0.04 15.42 0.08  
CGCG 286-031                     0.03955 MASTER OT J073411.00+584202.3  Ia         35.37 0.133 18.72 0.08 ---         15.66 0.00 14.93 0.00 14.47 0.00 14.23 0.00 13.95 0.00 13.00 0.04 12.26 0.06 11.95 0.07  12.17 0.02 12.21 0.02  
GALEXASC J203252.26-125101.1         --- ZTF19abpvbzf                   IIn         2.90 0.213 18.66 0.06 ---         17.51 0.01 17.09 0.00 17.12 0.00 16.95 0.01 16.42 0.01 >17.0      >16.4      14.21 0.03* 14.64 0.03 14.57 0.06  
WISEA J213833.63+440932.7        0.03897 ZTF19abqbzal                   II          0.10 0.498 ---        ---         16.16 0.00 15.17 0.00 14.57 0.00 14.23 0.00 13.85 0.00 12.55 0.03 11.70 0.04 11.32 0.05  11.13 0.02 11.09 0.02  
WISEA J070011.13+325350.5            --- ZTF19abqgytb                   Ia          5.50 0.617 22.24 0.41 ---         16.77 0.00 16.01 0.00 15.62 0.00 15.33 0.00 15.12 0.01 14.20 0.07 13.53 0.09 13.30 0.09  13.31 0.03 13.28 0.03  
WISEA J161918.24+421308.7            --- ATLAS19spj                     Ia          1.50 0.005 21.23 0.15 20.74 0.13  19.61 0.02 19.26 0.02 19.11 0.02 19.27 0.03 19.32 0.05 >17.0      >16.4      16.81 0.10* 17.24 0.10 17.12 ---   
WISEA J205135.38-444933.1            --- ATLAS19src                     Ia-91T      7.08 0.041 19.54 0.07 ---         ---        ---        ---        ---        ---        >17.0      >16.4      13.62 0.03* 14.05 0.03 13.76 0.04  
AM 2105-433                      0.04428 ATLAS19sqz                     Ia          4.60 0.053 ---        ---         ---        ---        ---        ---        ---        14.15 0.08 13.39 0.09 13.00 0.12  13.72 0.03 13.64 0.04  
WISEA J001514.76-081116.5        0.02105 ZTF19abqrhvt                   II          8.47 0.130 17.19 0.02 17.45 0.05  16.95 0.01 17.51 0.00 16.32 0.01 16.00 0.01 16.13 0.02 >17.0      >16.4      14.71 0.04* 15.14 0.04 14.97 0.08  
UGC 12373                        0.01435 ZTF19abqwtfu                   Ic-BL      23.70 0.193 ---        18.10 0.08  16.93 0.01 16.68 0.00 16.20 0.00 16.12 0.01 16.02 0.01 >17.0      >16.4      14.13 0.03* 14.56 0.03 14.38 0.06  
ESO 475- G 010                   0.03981 ZTF19abqrxhy                   II          1.15 0.077 19.51 0.12 ---         16.27 0.00 15.68 0.00 15.25 0.00 14.96 0.00 14.71 0.00 13.47 0.04 12.60 0.05 12.22 0.06  12.45 0.02 12.33 0.03  
LCRS B013124.4-385126                --- ATLAS19swj                     II          6.50 0.012 17.99 0.05 ---         ---        ---        ---        ---        ---        >17.0      >16.4      13.92 0.03* 14.35 0.03 14.30 0.04  
CGCG 463-044                     0.03296 ZTF19abqmpsr                   Ia          7.50 0.429 18.33 0.05 16.83 0.01  15.54 0.00 14.90 0.00 14.55 0.00 14.31 0.00 14.02 0.00 13.07 0.04 12.31 0.06 11.94 0.06  12.33 0.02 12.26 0.02  
UGC 03115                        0.01086 ATLAS19tgt                     II         12.24 1.329 19.30 0.09 ---         15.63 0.00 14.18 0.00 13.11 0.00 12.88 0.00 12.33 0.00 11.01 0.02 10.18 0.02 9.86 0.03   10.52 0.02 10.33 0.02  
LCSB S0681O                      0.03190 ZTF19abtslqm                   IIP         5.10 0.057 17.49 0.04 ---         15.80 0.00 15.48 0.00 15.25 0.00 15.16 0.00 14.89 0.00 14.02 0.07 13.31 0.09 13.09 0.12  13.79 0.03 13.56 0.04  
GALEXASC J034601.57-203027.6         --- ATLAS19tsi                     Ia          0.80 0.113 21.24 0.43 ---         21.12 0.06 20.60 0.05 20.75 0.07 20.88 0.10 21.60 0.28 >17.0      >16.4      >15.6       ---        ---         
2MASX J02581029-0857189          0.07898 MASTER OT J025810.51-085727.2  Ic-BL/GRB   8.70 0.169 ---        18.59 0.04  16.86 0.00 15.99 0.00 15.49 0.00 15.26 0.00 15.18 0.00 13.89 0.05 13.17 0.06 12.73 0.08  13.22 0.03 13.07 0.04  
KUG 0315-021B                    0.02202 ZTF19abwsecm                   Ia          5.10 0.197 17.47 0.02 ---         15.22 0.00 14.69 0.00 14.44 0.00 14.30 0.00 14.06 0.00 13.06 0.03 12.41 0.04 12.05 0.06  11.75 0.02 11.63 0.02  
WISEA J215036.75+362730.5            --- ATLAS19txb                     Ia         15.54 1.157 ---        ---         18.93 0.01 17.67 0.01 17.33 0.00 17.44 0.01 17.86 0.03 >17.0      >16.4      14.74 0.04* 15.17 0.04 14.97 0.07  
WISEA J051041.99-183629.8            --- ZTF19abucvgu                   Ia          6.40 0.053 18.20 0.05 ---         16.22 0.00 15.78 0.00 15.47 0.00 15.20 0.00 15.06 0.01 14.03 0.07 13.37 0.08 12.99 0.11  12.97 0.03 12.76 0.03  
UGC 10166                        0.03185 ZTF19abvalfd                   Ia          6.40 0.013 19.09 0.09 16.28 0.01  14.28 0.00 13.56 0.00 13.18 0.00 12.96 0.00 12.70 0.00 11.59 0.02 10.90 0.03 10.57 0.04  11.14 0.02 11.19 0.02  
WISEA J062833.69+560438.4            --- ZTF19abvhduf                   Ia          7.20 0.553 21.78 0.29 ---         ---        ---        ---        ---        ---        >17.0      >16.4      16.02 0.07* 16.45 0.07 16.60 0.28  
WISEA J063504.14+625835.3        0.03975 ATLAS19ugc                     Ia         25.30 0.313 21.25 0.24 ---         15.64 0.00 14.68 0.00 14.11 0.00 13.84 0.00 13.54 0.00 12.42 0.03 11.67 0.03 11.36 0.05  11.55 0.02 11.57 0.02  
MCG +05-41-001                   0.02265 MASTER OT J171434.95+280725.6  Ia-91T     45.03 0.157 18.27 0.05 17.35 0.03  16.04 0.00 15.39 0.00 14.88 0.00 14.76 0.00 15.22 0.01 14.97 0.09 14.21 0.09 14.03 0.15  14.15 0.03 14.04 0.04  
UGC 11105                        0.00742 kait-19ad                      II         60.70 0.385 ---        ---         15.86 0.00 14.74 0.00 14.42 0.00 14.67 0.00 14.58 0.01 13.78 0.07 13.20 0.10 13.00 0.13  14.08 0.03 14.01 0.04  
WISEA J093511.34+484308.2        0.02440 Gaia19dxr                      Ia          3.98 0.033 18.96 0.09 18.44 0.03  17.46 0.01 17.11 0.00 16.95 0.00 16.89 0.01 16.83 0.02 >17.0      >16.4      14.74 0.04* 15.17 0.04 15.34 0.09  
WISEA J031525.78-192135.2        0.06808 ZTF19abxnycf                   II          1.50 0.033 18.40 0.03 ---         16.32 0.00 15.94 0.00 15.58 0.00 15.48 0.00 15.27 0.01 14.38 0.07 13.70 0.10 13.24 0.11  12.86 0.02 12.63 0.02  
NGC 5980                         0.01365 ZTF19abxqppy                   IIb        12.35 0.061 15.78 0.02 15.00 0.01  17.73 0.00 12.61 0.00 12.32 0.00 12.09 0.00 11.80 0.00 10.57 0.02 9.82 0.02  9.50 0.03   10.12 0.02 9.98 0.02   
WISEA J084918.89+462252.3        0.04102 ZTF19abxvtmy                   Ia          2.40 0.085 18.91 0.07 17.28 0.01  15.78 0.00 15.29 0.00 15.03 0.00 14.87 0.00 14.70 0.00 13.82 0.06 13.05 0.07 12.79 0.08  12.80 0.03 12.80 0.03  
VV 158a                          0.03466 ZTF19abxwhxm                   Ia          6.30 0.000 21.13 0.36 16.73 0.01  14.83 0.00 14.06 0.00 13.67 0.00 13.44 0.00 13.21 0.00 12.06 0.03 11.29 0.04 11.02 0.05  11.32 0.02 11.34 0.02  
UGC 02614                        0.01752 ATLAS19uve                     Ia          5.79 0.777 ---        20.89 0.39  14.06 0.00 13.68 0.00 13.23 0.00 12.88 0.00 12.84 0.00 10.76 0.02 10.05 0.02 9.72 0.02   10.54 0.02 10.55 0.02  
WISEA J033259.99-024648.4            --- PS19fek                        IIn         5.70 0.101 19.33 0.09 ---         17.41 0.01 16.99 0.01 16.75 0.00 16.68 0.01 16.67 0.02 >17.0      >16.4      14.77 0.04* 15.20 0.04 15.02 0.08  
WISEA J060344.96-642234.2            --- OGLE19qem                      IIn         1.60 0.145 19.77 0.10 ---         ---        ---        ---        ---        ---        >17.0      >16.4      15.24 0.03* 15.67 0.03 15.56 0.05  
NGC 7083                         0.01034 DLT19l                         Ib-pec     10.48 0.057 14.00 0.00 ---         ---        ---        ---        ---        ---        9.50 0.02  8.83 0.02  8.54 0.03   10.24 0.02 10.15 0.02  
WISEA J182914.07+410228.6            --- ZTF19abyuzch                   II          5.30 0.277 19.76 0.14 ---         17.09 0.00 16.52 0.00 16.32 0.00 16.30 0.01 16.10 0.01 >17.0      >16.4      14.08 0.03* 14.51 0.03 14.43 0.04  
WISEA J035212.04-083027.4            --- ZTF19abzlsbl                   Ia         20.10 0.129 18.11 0.04 ---         15.39 0.00 14.88 0.00 14.53 0.00 14.38 0.00 14.14 0.00 13.39 0.05 12.69 0.06 12.40 0.10  12.73 0.03 12.64 0.03  
WISEA J160615.30+153854.3        0.03954 ZTF19abzmnuk                   Ia          2.80 0.061 22.29 0.31 18.64 0.03  16.86 0.00 16.09 0.00 15.71 0.00 15.41 0.00 15.27 0.00 14.16 0.04 13.40 0.05 13.09 0.06  13.01 0.02 13.03 0.03  
SDSS J153026.88+364420.1             --- ZTF19abzmpku                   Ia          0.12 0.045 ---        ---         21.19 0.04 20.91 0.05 20.53 0.04 20.78 0.10 20.35 0.16 >17.0      >16.4      >15.6       ---        ---         
WISEA J125125.75+700734.8            --- Gaia19efx                      Ia         10.29 0.061 ---        ---         15.84 0.00 15.34 0.00 15.07 0.00 15.00 0.00 14.75 0.00 14.18 0.07 13.46 0.09 13.33 0.11  13.65 0.03 13.48 0.03  
UGC 05604                        0.01685 2019qyk                        Ia         28.87 0.000 16.11 0.02 15.34 0.01  14.63 0.00 18.39 0.00 11.99 0.00 13.33 0.00 13.10 0.00 12.41 0.04 11.60 0.06 11.42 0.08  13.00 0.03 13.04 0.03  
CGCG 304-003                     0.02541 ZTF19acazaug                   Ia         15.39 1.097 ---        16.86 0.02  14.76 0.00 15.83 0.00 11.93 0.00 12.62 0.00 13.65 0.00 11.43 0.03 10.71 0.04 10.29 0.05  11.14 0.02 11.05 0.02  
UGC 11614                        0.02743 ZTF19acbkczc                   Ia          1.10 0.421 19.36 0.11 ---         14.89 0.00 14.01 0.00 13.57 0.00 13.27 0.00 12.97 0.00 11.62 0.02 10.84 0.02 10.49 0.04  10.96 0.02 10.96 0.02  
2MASX J15381276+3943598          0.02913 ATLAS19wvk                     Ia          2.40 0.065 17.87 0.03 17.40 0.02  16.11 0.00 15.63 0.00 15.44 0.00 15.46 0.00 15.16 0.01 14.90 0.10 14.16 0.13 13.83 0.13  14.33 0.03 14.22 0.04  
WISEA J054819.22-162358.3            --- ZTF19acbmqpu                   Ia         11.88 0.229 19.40 0.08 ---         20.92 0.03 20.68 0.05 20.72 0.03 17.57 0.01 17.45 0.03 >17.0      >16.4      15.29 0.05* 15.72 0.05 15.59 0.11  
PSO J313.8731+22.1211                --- MASTER OT J205529.78+220725.5  Ia         10.21 0.485 ---        ---         19.40 0.01 18.87 0.01 18.43 0.01 18.43 0.02 18.71 0.04 >17.0      >16.4      >15.6       ---        ---         
WISEA J011429.29+370258.5            --- ZTF19acazbqm                   Ia          1.20 0.249 ---        ---         16.99 0.00 16.27 0.00 15.89 0.00 15.72 0.00 15.50 0.01 14.48 0.06 13.77 0.07 13.39 0.09  13.57 0.02 13.54 0.03  
WISEA J104919.21+225849.7        0.03182 ZTF19acbwaah                   Ia         10.80 0.000 18.79 0.08 17.92 0.02  16.87 0.00 16.52 0.00 16.32 0.00 16.23 0.00 16.10 0.01 15.17 0.08 14.71 0.14 14.08 0.13  14.04 0.03 13.78 0.04  
2MASX J10171952+3638597          0.03350 ZTF19acbihyi                   Ia          5.70 0.000 19.86 0.13 18.25 0.02  16.75 0.00 16.00 0.00 15.68 0.00 15.40 0.00 15.16 0.00 13.99 0.05 13.20 0.06 12.87 0.07  13.08 0.03 12.99 0.04  
KUG 0822+754                         --- ZTF19accjfgv                   IIb         0.60 0.081 ---        ---         16.68 0.00 16.25 0.00 16.09 0.00 15.98 0.00 15.81 0.01 14.97 0.12 14.32 0.17 13.90 0.16  14.04 0.04 13.88 0.05  
MCG -03-04-038                   0.04483 ATLAS19xkl                     Ia         36.66 0.008 20.56 0.23 ---         14.95 0.00 14.16 0.00 13.77 0.00 13.52 0.00 13.49 0.00 12.28 0.03 11.55 0.04 11.25 0.05  11.57 0.02 11.62 0.02  
ESO 428- G 023                   0.01009 DLT19n                         Ia         32.83 0.216 ---        ---         13.67 0.00 13.11 0.00 12.40 0.00 11.92 0.00 11.74 0.00 10.07 0.02 9.35 0.03  9.02 0.04   9.91 0.02  9.51 0.02   
WISEA J193030.00-002815.0        0.02389 ZTF19aceidtc                   Ia          0.60 0.273 ---        ---         15.71 0.00 14.59 0.00 13.92 0.00 13.59 0.00 13.32 0.00 11.79 0.04 10.99 0.05 10.68 0.06  10.96 0.02 11.00 0.02  
WISEA J163346.28+475824.0            --- ZTF19acekreh                   Ia          6.80 0.013 ---        23.63 2.00  23.56 0.20 21.69 0.11 21.39 0.06 21.21 0.11 21.12 0.20 >17.0      >16.4      16.14 0.06* 16.57 0.06 16.35 0.14  
MRK 1108                         0.03265 ATLAS19ycy                     Ia         20.11 0.181 16.95 0.03 16.17 0.01  15.38 0.00 15.12 0.00 14.78 0.00 14.68 0.00 14.51 0.00 13.71 0.05 13.07 0.06 12.90 0.10  12.41 0.02 12.14 0.02  
NGC 7081                         0.01096 ATLAS19ygo                     II         14.13 0.173 15.20 0.01 15.07 0.01  13.84 0.00 13.50 0.00 13.22 0.00 13.11 0.00 13.09 0.00 12.02 0.03 11.41 0.04 11.17 0.06  11.37 0.02 11.26 0.02  
WISEA J100255.22-061226.8        0.01193 ATLAS19yhh                     II         12.70 0.053 18.82 0.14 ---         22.08 0.08 17.79 0.01 17.49 0.01 17.97 0.02 ---        >17.0      >16.4      16.32 0.09* 16.75 0.09 16.01 0.24  
WISEA J031341.09+023551.9            --- ATLAS19ykk                     Ia          5.40 0.221 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      17.44 0.21* 17.87 0.21 17.07 0.39  
VV 516 NED01                     0.04416 ATLAS19yln                     Ia          5.60 0.301 21.14 0.27 ---         16.01 0.00 15.27 0.00 14.84 0.00 14.61 0.00 14.40 0.00 13.38 0.03 12.63 0.04 12.30 0.06  12.39 0.02 12.38 0.02  
WISEA J122604.76+680111.1            --- ZTF19acgjnis                   Ia          3.30 0.013 18.99 0.04 18.15 0.03  17.13 0.01 16.79 0.01 16.55 0.00 16.43 0.01 16.29 0.01 >17.0      >16.4      14.56 0.04* 14.99 0.04 14.91 0.06  
ESO 366- G 012                   0.03363 ATLAS19ynh                     Ia         15.90 0.477 18.07 0.06 ---         ---        ---        ---        ---        ---        13.03 0.04 12.30 0.06 12.01 0.09  12.44 0.02 12.40 0.02  
UGC 10976                        0.01553 ZTF19achaspq                   Ia         16.16 0.253 16.56 0.02 ---         14.81 0.00 13.82 0.00 13.61 0.00 13.43 0.00 13.71 0.00 12.11 0.02 11.40 0.03 11.08 0.04  11.35 0.02 11.09 0.02  
ESO 503- G 005                   0.01305 MASTER OT J111515.29-273911.7  II         27.39 0.233 ---        ---         14.99 0.00 14.24 0.00 13.85 0.00 13.65 0.00 13.44 0.00 12.37 0.03 11.70 0.04 11.46 0.07  11.68 0.02 11.76 0.02  
IC 1143                          0.02162 ATLAS19ysh                     Ia         53.70 0.193 19.13 0.08 ---         13.78 0.00 12.93 0.00 12.52 0.00 12.23 0.00 12.12 0.00 10.61 0.02 9.93 0.02  9.64 0.03   10.26 0.02 10.30 0.02  
WISEA J105716.45-050707.9        0.02370 ATLAS19yui                     Ia         10.98 0.017 17.57 0.02 ---         16.13 0.00 15.83 0.00 15.67 0.00 15.61 0.00 15.49 0.01 14.59 0.11 14.03 0.13 13.45 0.18  14.39 0.03 14.18 0.05  
WISEA J101942.38+432158.1        0.02611 Gaia19etw                      Ia          0.12 0.000 0.00 0.00  17.89 0.02  16.57 0.00 15.91 0.00 15.62 0.00 15.38 0.00 15.20 0.00 14.31 0.06 13.49 0.08 13.23 0.08  13.35 0.04 13.36 0.04  
NGC 2514                         0.01618 PS19ggo                        Ib         24.70 0.049 ---        15.29 0.01  15.18 0.00 14.27 0.00 16.47 0.00 13.75 0.00 13.72 0.00 12.66 0.03 12.06 0.05 11.84 0.07  12.49 0.02 12.44 0.03  
NGC 6131                         0.01687 ZTF19ac+A18:AN20jtpqd          Ic         21.47 0.000 15.66 0.01 15.12 0.01  13.88 0.00 13.85 0.00 13.53 0.00 17.71 0.00 13.16 0.00 12.01 0.04 11.33 0.05 11.08 0.08  12.32 0.02 12.28 0.02  
NGC 3541                         0.02093 Gaia19evk                      Ib         36.90 0.109 17.40 0.04 ---         14.75 0.00 13.57 0.00 14.14 0.00 13.93 0.00 12.99 0.00 11.91 0.04 11.23 0.04 10.95 0.09  11.89 0.02 11.96 0.02  
WISEA J003458.62-425732.4        0.05432 ATLAS19zft                     Ia          5.20 0.009 18.75 0.05 ---         ---        ---        ---        ---        ---        13.86 0.05 13.09 0.05 12.70 0.07  12.73 0.04 12.53 0.04  
CGCG 156-043 NED02               0.04394 ZTF19ackjmge                   Ia         13.30 0.000 ---        17.63 0.01  15.91 0.00 15.23 0.00 14.85 0.00 14.64 0.00 14.53 0.00 13.38 0.03 12.67 0.04 12.35 0.05  12.41 0.03 12.41 0.04  
WISEA J102009.75-030631.3        0.04900 ZTF19acgpkye                   Ia          1.80 0.025 20.72 0.26 18.74 0.03  16.98 0.00 16.29 0.00 15.92 0.00 15.77 0.00 15.51 0.00 14.29 0.07 13.63 0.08 13.31 0.11  13.42 0.03 13.37 0.03  
WISEA J115106.28+214602.1        0.02566 Gaia19ewb                      Ia         11.80 0.079 21.23 0.31 19.10 0.05  17.64 0.01 16.98 0.00 16.65 0.00 16.42 0.01 16.34 0.01 >17.0      >16.4      14.04 0.03* 14.47 0.03 14.32 0.05  
UGC 11860                        0.01043 ATLAS19zjt                     II          8.46 0.241 17.41 0.03 17.81 0.04  16.57 0.00 16.22 0.00 16.15 0.00 16.19 0.01 16.37 0.02 >17.0      >16.4      14.58 0.04* 15.01 0.04 14.99 0.07  
CGCG 005-032                     0.04148 ATLAS19zpc                     Ia          4.50 0.141 17.84 0.04 16.81 0.01  15.24 0.00 14.52 0.00 14.17 0.00 13.95 0.00 13.61 0.00 12.43 0.04 11.71 0.05 11.28 0.07  11.32 0.02 10.23 0.02  
KUG 1120-073                     0.02217 ATLAS19zsz                     Ia          8.90 0.085 16.82 0.02 15.96 0.01  14.59 0.00 14.07 0.00 13.81 0.00 13.62 0.00 13.44 0.00 12.25 0.03 11.61 0.05 11.32 0.07  11.58 0.02 11.49 0.02  
WISEA J180534.16+451521.9            --- ZTF19acmdpyr                   Ia          6.30 0.141 18.52 0.05 17.94 0.03  16.75 0.00 16.61 0.00 16.24 0.00 15.73 0.00 15.41 0.01 15.10 0.09 14.91 0.18 14.21 0.16  14.02 0.03 13.77 0.03  
MCG -02-22-024                   0.01422 ZTF19acmxidf                   Ia          8.09 0.277 18.14 0.04 ---         14.57 0.00 13.82 0.00 13.44 0.00 13.18 0.00 12.91 0.00 11.54 0.02 10.76 0.03 10.42 0.04  10.37 0.02 10.10 0.02  
IC 0737                          0.01366 ATLAS19zta                     Ia          3.01 0.069 18.77 0.08 15.93 0.01  14.51 0.00 13.91 0.00 13.62 0.00 13.43 0.00 13.19 0.00 12.22 0.02 11.57 0.03 11.30 0.04  11.33 0.02 10.76 0.02  
SDSS J125232.87+335413.6         0.04323 Gaia19exp                      II          3.10 0.009 19.33 0.11 19.25 0.11  18.17 0.01 17.79 0.01 17.69 0.01 17.90 0.02 18.72 0.05 >17.0      >16.4      >15.6       ---        ---         
LCRS B115027.8-054712            0.02184 ATLAS19ztf                     Ia          9.20 0.073 20.34 0.13 ---         15.22 0.00 14.54 0.00 14.17 0.00 13.94 0.00 13.76 0.00 12.76 0.03 12.04 0.04 11.74 0.08  11.96 0.02 12.04 0.02  
WISEA J102849.18-312953.3        0.01038 ATLAS19zzz                     II          9.40 0.213 ---        ---         ---        ---        ---        ---        ---        15.09 0.10 14.59 0.16 14.23 0.19  13.89 0.03 13.77 0.03  
WISEA J014714.00-082745.2        0.05111 ZTF19acpfnth                   Ia          3.90 0.101 20.61 0.16 18.20 0.03  16.37 0.00 15.54 0.00 15.17 0.00 14.95 0.00 14.72 0.00 13.68 0.03 13.00 0.04 12.71 0.07  12.67 0.02 12.68 0.03  
2MASX J19415466-2010042          0.03943 ZTF19acqmwtg                   Ia          0.80 0.397 21.68 0.31 ---         16.05 0.00 15.23 0.00 14.75 0.00 14.51 0.00 14.29 0.00 13.16 0.04 12.48 0.05 12.17 0.07  ---        ---         
ESO 533- G 006                   0.02345 ZTF19acrmmpq                   Ia          6.13 0.000 16.56 0.02 ---         14.37 0.00 13.77 0.00 13.65 0.00 13.75 0.00 13.46 0.00 11.96 0.03 11.25 0.04 10.89 0.06  11.34 0.02 11.30 0.02  
UGC 04431                        0.03022 ZTF19acrbyzj                   Ia          5.29 0.145 16.39 0.03 15.75 0.01  15.45 0.00 15.01 0.00 14.50 0.00 14.53 0.00 14.26 0.01 13.56 0.06 12.92 0.07 12.57 0.13  13.11 0.03 12.99 0.03  
WISEA J235848.17+144429.9        0.02736 ZTF19acrcxri                   II          3.10 0.077 18.17 0.02 17.76 0.02  17.09 0.00 16.88 0.00 16.78 0.00 16.76 0.01 16.60 0.01 >17.0      >16.4      14.44 0.03* 14.87 0.03 14.80 0.07  
WISEA J211052.21-161649.0            --- ZTF19acrddcz                   Ia-91T      7.60 0.245 18.94 0.08 ---         17.94 0.01 16.67 0.00 16.18 0.00 16.10 0.01 15.83 0.01 >17.0      >16.4      13.81 0.04* 14.24 0.04 14.10 0.06  
SDSS J142907.76+272646.0         0.01434 Gaia19fau                      II         15.50 0.000 18.04 0.06 18.00 0.05  17.58 0.01 16.93 0.01 16.62 0.01 16.45 0.01 20.18 0.08 >17.0      >16.4      14.82 0.04* 15.25 0.04 15.01 0.06  
NGC 0109                         0.01858 ATLAS19bala                    Ia         15.38 0.101 18.93 0.09 16.14 0.01  14.22 0.00 13.45 0.00 13.08 0.00 12.90 0.00 12.60 0.00 11.61 0.03 10.94 0.04 10.66 0.07  11.31 0.02 11.40 0.02  
PSO J170.0584-22.9382                --- ATLAS19bang                    IIL         0.39 0.177 ---        ---         21.31 0.08 21.00 0.05 20.62 0.03 20.71 0.08 20.71 0.16 >17.0      >16.4      >15.6       ---        ---         
UGC 00548                        0.02203 ZTF19acryurj                   II         18.90 0.153 17.04 0.04 15.96 0.01  14.82 0.00 12.25 0.00 12.67 0.00 12.76 0.00 16.74 0.00 12.04 0.04 11.35 0.06 11.05 0.07  12.35 0.02 12.38 0.02  
IC 0325                          0.03891 ATLAS19batc                    Ia          6.60 0.113 17.76 0.04 16.51 0.02  14.94 0.00 14.28 0.00 13.94 0.00 13.76 0.00 13.66 0.00 12.70 0.04 12.02 0.05 11.74 0.08  12.19 0.02 12.16 0.02  
KUG 0900+398                     0.02805 Gaia19ffp                      Ia          7.98 0.025 18.26 0.04 17.72 0.05  16.48 0.00 16.02 0.00 15.91 0.00 15.79 0.00 15.60 0.01 >17.0      >16.4      14.00 0.03* 14.43 0.03 14.23 0.04  
NGC 3514                         0.01287 2019vju                        Ia         14.88 0.129 15.62 0.02 15.16 0.01  14.01 0.00 16.67 0.00 13.02 0.00 13.06 0.00 12.94 0.00 11.57 0.03 10.98 0.05 10.67 0.08  12.09 0.02 12.06 0.02  
NGC 4263                         0.01391 ATLAS19bavv                    Ia          4.89 0.061 15.95 0.01 ---         13.67 0.00 13.05 0.00 12.74 0.00 14.49 0.00 15.06 0.00 11.21 0.02 10.52 0.03 10.20 0.04  11.10 0.02 10.76 0.02  
2MASX J13321828+0756269          0.02361 ATLAS19bbfc                    Ia          1.40 0.000 20.75 0.26 18.55 0.04  17.16 0.01 16.54 0.00 16.10 0.00 15.86 0.00 15.67 0.01 14.56 0.10 13.74 0.10 13.22 0.12  13.92 0.03 13.76 0.04  
WISEA J085220.67-201725.4            --- ATLAS19bbhj                    Ia         24.96 0.621 ---        ---         25.26 1.16 25.03 1.03 22.34 0.12 21.90 0.20 21.28 0.21 >17.0      >16.4      16.77 0.12* 17.20 0.12 17.06 ---   
CGCG 037-118                     0.03297 ATLAS19bbhx                    Ia          6.70 0.017 ---        18.39 0.03  16.34 0.00 15.52 0.00 15.07 0.00 14.81 0.00 14.60 0.00 13.31 0.05 12.48 0.05 12.09 0.08  12.45 0.02 12.34 0.03  
IC 2995                          0.00610 ATLAS19bbmq                    Ia         16.98 0.337 ---        ---         10.67 0.00 18.17 0.00 14.62 0.00 17.25 0.00 16.99 0.00 10.76 0.03 9.87 0.04  9.82 0.06   11.97 0.02 11.97 0.02  
WISEA J134555.11+230348.7        0.02789 ATLAS19bbmv                    Ib          6.30 0.000 18.33 0.06 16.85 0.02  15.73 0.00 15.23 0.00 14.89 0.00 14.73 0.00 14.64 0.00 13.92 0.06 13.16 0.07 13.06 0.09  13.12 0.02 12.99 0.03  
WISEA J094007.34+720346.7            --- ATLAS19bcds                    II          3.66 0.061 21.06 0.21 ---         20.07 0.04 19.24 0.03 19.13 0.02 19.47 0.04 19.36 0.09 >17.0      >16.4      16.97 0.13* 17.40 0.13 16.75 0.26  
WISEA J020157.71+444832.1            --- ATLAS19bbnh                    II          1.60 0.393 18.43 0.07 ---         16.89 0.00 16.56 0.00 16.56 0.00 16.39 0.01 16.19 0.01 >17.0      >16.4      14.17 0.03* 14.60 0.03 14.39 0.05  
NGC 2308                         0.01952 2019vsq                        II         26.06 0.389 ---        ---         14.01 0.00 13.10 0.00 12.67 0.00 12.49 0.00 12.15 0.00 10.83 0.02 10.10 0.03 9.82 0.03   10.46 0.02 10.60 0.02  
WISEA J021152.05+281831.3            --- ZTF19abtcapa                   Ia          0.30 0.189 ---        18.23 0.04  16.80 0.00 16.22 0.00 15.60 0.00 15.55 0.00 15.25 0.01 14.04 0.05 13.37 0.06 13.09 0.09  12.88 0.02 12.77 0.03  
UM 158                           0.01459 ZTF19acxgwvo                   II          0.20 0.105 18.26 0.04 17.12 0.02  16.76 0.00 16.49 0.00 16.48 0.00 16.58 0.01 16.32 0.01 >17.0      >16.4      14.53 0.04* 14.96 0.04 14.66 0.07  
SDSS J031440.16-005213.8             --- PS19hcu                        Ia          2.88 0.173 ---        21.55 0.27  20.44 0.03 20.63 0.04 20.48 0.04 20.37 0.07 21.98 0.26 >17.0      >16.4      >15.6       ---        ---         
KUG 0841+494                     0.05264 ZTF19acxlddi                   Ia          1.20 0.117 21.37 0.31 17.66 0.02  15.94 0.00 15.20 0.00 14.83 0.00 14.69 0.00 14.49 0.00 13.48 0.04 12.83 0.05 12.42 0.07  12.61 0.03 12.60 0.03  
WISEA J115821.29+555542.9        0.06651 ZTF18aakpigz                   Ic          0.40 0.000 22.25 0.35 19.30 0.05  17.55 0.00 16.89 0.00 16.54 0.00 16.30 0.00 16.07 0.01 15.03 0.08 14.40 0.11 14.10 0.13  13.79 0.03 13.62 0.03  
WISEA J114121.27+630441.1        0.04686 ZTF19acxlylb                   Ia          0.80 0.073 21.46 0.42 18.02 0.02  16.08 0.00 15.61 0.00 14.90 0.00 14.62 0.00 14.40 0.01 13.39 0.04 12.66 0.04 12.41 0.07  12.36 0.02 12.41 0.02  
WISEA J232432.49+050638.5            --- ATLAS19bcxe                    Ia         11.64 0.193 22.02 0.31 21.16 0.16  ---        ---        ---        ---        ---        >17.0      >16.4      17.14 0.21* 17.57 0.21 17.08 0.47  
CGCG 264-065                     0.04788 ZTF19acxndsk                   Ia         17.80 0.017 18.96 0.06 17.08 0.02  15.47 0.00 14.83 0.00 14.55 0.00 14.41 0.00 14.02 0.00 13.05 0.04 12.36 0.06 12.04 0.06  12.28 0.02 12.28 0.02  
WISEA J031711.12-193020.0        0.02821 ATLAS19bdbl                    Ia          8.16 0.037 17.07 0.03 ---         15.44 0.00 15.15 0.00 15.01 0.00 14.90 0.00 14.75 0.00 13.88 0.06 13.28 0.10 12.88 0.12  13.07 0.03 12.93 0.03  
WISEA J075712.28+831512.0            --- ZTF19acxmmys                   Ia          0.70 0.161 17.59 0.03 16.82 0.02  15.52 0.00 14.99 0.00 14.74 0.00 14.57 0.00 14.58 0.01 >17.0      >16.4      11.99 0.02* 12.42 0.02 12.27 0.02  
WISEA J005839.07-091149.9        0.05169 ATLAS19bddr                    Ia          0.50 0.177 ---        18.70 0.03  16.83 0.00 16.19 0.00 15.72 0.00 15.56 0.00 15.32 0.00 14.19 0.06 13.38 0.07 13.09 0.11  13.14 0.02 13.12 0.03  
WISEA J054024.74-180554.2        0.04138 ATLAS19bdbm                    Ia          5.30 0.161 ---        ---         15.16 0.00 14.36 0.00 13.96 0.00 13.74 0.00 13.41 0.00 12.31 0.04 11.62 0.05 11.29 0.08  11.75 0.02 11.72 0.02  
WISEA J112304.65+273415.2        0.05667 ZTF18abakunn                   Ia          1.20 0.000 19.28 0.07 18.15 0.02  16.49 0.00 15.81 0.00 15.44 0.00 15.21 0.00 15.02 0.00 13.80 0.05 13.13 0.05 12.61 0.07  12.74 0.03 12.64 0.03  
UGC 05744                        0.01117 ZTF19acxxwvi                   IIb         3.06 0.000 16.43 0.02 15.21 0.01  14.15 0.00 13.66 0.00 13.44 0.00 13.27 0.00 13.15 0.00 12.13 0.03 11.49 0.05 11.23 0.05  11.51 0.02 11.35 0.02  
WISEA J131243.10+515634.0            --- ZTF19acxysob                   Ia          0.50 0.000 22.54 0.36 21.70 0.21  20.83 0.03 20.24 0.03 19.94 0.02 19.72 0.04 20.07 0.08 >17.0      >16.4      16.99 0.13* 17.42 0.13 17.60 ---   
SDSS J135255.35+030145.1             --- ATLAS19bdcc                    Ia-91T      0.90 0.049 20.81 0.24 24.63 1.19  22.39 0.08 20.95 0.04 20.58 0.03 18.85 0.02 18.41 0.03 >17.0      >16.4      15.37 0.05* 15.80 0.05 15.44 0.10  
KUG 0247+333                     0.03998 ATLAS19bddb                    Ia         14.68 0.289 18.59 0.06 17.37 0.02  15.67 0.00 14.96 0.00 14.64 0.00 14.31 0.00 14.12 0.00 12.99 0.03 12.29 0.04 12.00 0.06  12.05 0.02 11.91 0.02  
CGCG 046-064 NED01               0.02582 ZTF19acxmfay                   II          3.90 0.045 18.52 0.04 17.43 0.01  16.26 0.00 15.83 0.00 15.61 0.00 15.42 0.00 15.23 0.01 14.36 0.07 13.77 0.08 13.45 0.11  13.58 0.04 13.41 0.04  
WISEA J155711.59+343131.2        0.03114 ZTF18aaqvuhl                   Ia          0.10 0.057 20.69 0.16 18.66 0.03  17.36 0.00 16.67 0.00 16.28 0.00 16.11 0.00 15.96 0.01 14.98 0.07 14.32 0.10 13.96 0.11  13.88 0.03 13.80 0.04  
UGC 09323                        0.03317 ZTF19acymzwh                   Ia         24.34 0.000 18.50 0.07 17.21 0.02  16.00 0.00 15.22 0.00 14.80 0.00 14.55 0.00 14.40 0.00 13.16 0.03 12.38 0.03 12.03 0.06  12.21 0.02 12.20 0.02  
CGCG 365-006                     0.03289 ZTF19acyiqnw                   Ia          4.95 0.125 20.57 0.16 ---         15.35 0.00 14.61 0.00 14.22 0.00 14.01 0.00 13.83 0.00 12.70 0.03 11.96 0.04 11.64 0.05  11.85 0.02 11.89 0.02  
WISEA J024400.38+323145.3            --- 2019wzj                        Ia         11.26 0.397 19.85 0.14 18.31 0.08  16.18 0.00 15.32 0.00 14.92 0.00 14.77 0.00 14.53 0.01 13.59 0.08 13.07 0.12 12.59 0.13  13.95 0.03 13.79 0.04  
SDSS J144728.69+293212.5             --- ZTF19adajqwl                   Ia          0.70 0.000 ---        22.31 0.44  21.44 0.05 21.06 0.05 20.90 0.06 20.87 0.09 21.04 0.19 >17.0      >16.4      >15.6       ---        ---         
MRK 0111 NED01                   0.01268 ATLAS19bdir                    II          9.80 0.197 15.81 0.02 ---         14.27 0.00 13.85 0.00 13.70 0.00 13.56 0.00 14.14 0.00 >17.0      >16.4      >15.6       ---        ---         
WISEA J131806.26-245305.4            --- Gaia19fqs                      Ia          3.72 0.333 20.41 0.15 ---         18.28 0.01 17.91 0.01 17.73 0.01 17.42 0.01 17.48 0.03 >17.0      >16.4      15.30 0.05* 15.73 0.05 15.71 0.12  
WISEA J001010.70-060003.5            --- ZTF19adaxzax                   II          0.90 0.126 19.69 0.09 19.05 0.07  18.88 0.01 18.73 0.01 18.85 0.01 18.78 0.02 19.33 0.06 >17.0      >16.4      17.13 0.22* 17.56 0.22 16.74 ---   
IC 4351                          0.00892 2020ad                         II        113.93 0.165 ---        ---         13.80 0.00 12.96 0.00 12.15 0.00 11.43 0.00 10.84 0.00 9.25 0.02  8.48 0.02  8.16 0.02   9.44 0.02  9.36 0.02   
2MFGC 02082                          --- ATLAS19bdts                    Ia          2.10 0.265 18.86 0.11 ---         ---        ---        ---        ---        ---        13.83 0.06 13.23 0.09 12.70 0.09  ---        ---         
GALEXASC J142418.35-162230.6         --- Gaia19ftj                      II         16.86 0.269 17.47 0.04 ---         23.34 0.25 21.56 0.06 16.10 0.00 21.14 0.07 20.81 0.12 >17.0      >16.4      >15.6       ---        ---         
NGC 4666                         0.00505 ATLAS19benc                    Ib         12.26 0.053 ---        13.88 0.00  12.98 0.00 10.03 0.00 14.56 0.00 8.71 0.00  9.91 0.00  8.26 0.02  7.45 0.02  7.10 0.02   8.49 0.02  8.24 0.02   
IC 0995                          0.01042 Gaia19ftw                      Ib         11.13 0.000 16.33 0.02 15.61 0.01  14.77 0.00 14.40 0.00 14.75 0.00 16.66 0.00 14.59 0.00 12.89 0.05 12.21 0.07 12.07 0.09  13.01 0.02 12.97 0.03  
SDSS J153825.66+133018.4             --- ATLAS19benk                    Ia          0.20 0.129 ---        22.24 0.26  20.78 0.03 20.62 0.03 20.45 0.03 20.71 0.09 20.66 0.16 >17.0      >16.4      >15.6       ---        ---         
NGC 4441                         0.00908 2019yvq                        Ib/c       10.27 0.009 16.83 0.03 14.73 0.01  17.81 0.00 12.98 0.00 12.62 0.00 12.51 0.00 12.28 0.00 11.19 0.02 10.51 0.04 10.21 0.04  10.59 0.02 10.34 0.02  
IC 4552                          0.02283 2019zhs                        Ia-91T     20.02 0.109 16.06 0.02 15.31 0.01  16.44 0.00 13.29 0.00 12.99 0.00 12.80 0.00 12.90 0.00 11.63 0.03 10.97 0.04 10.69 0.06  11.65 0.02 11.71 0.02  
WISEA J165825.34+681357.4            --- ZTF20aabqiti                   Ia          0.72 0.177 ---        ---         21.17 0.07 20.54 0.04 20.15 0.04 19.83 0.04 20.35 0.13 >17.0      >16.4      17.59 0.11* 18.02 0.11 17.83 ---   
WISEA J124123.16-110919.6        0.04798 ZTF20aabqbxm                   Ia          3.60 0.125 20.59 0.16 17.54 0.03  15.96 0.00 15.21 0.00 14.81 0.00 14.69 0.00 14.39 0.00 13.48 0.04 12.78 0.04 12.43 0.08  12.57 0.02 12.57 0.03  
CGCG 052-024                     0.04220 ZTF20aaazjwc                   II         25.30 0.225 17.90 0.04 ---         15.72 0.00 15.26 0.00 14.99 0.00 14.85 0.00 14.70 0.00 13.77 0.06 13.18 0.08 12.91 0.13  12.96 0.03 12.87 0.03  
WISEA J123954.20-235301.3            --- ATLAS20arm                     Ia          3.10 0.261 19.66 0.08 ---         17.71 0.01 17.26 0.01 17.04 0.01 16.96 0.01 16.87 0.02 >17.0      >16.4      14.80 0.04* 15.23 0.04 15.04 0.07  
WISEA J223323.71+113047.8        0.02549 ZTF20aadzwnu                   Ia          7.10 0.169 18.82 0.05 18.05 0.06  ---        ---        ---        ---        ---        >17.0      >16.4      14.79 0.04* 15.22 0.04 15.14 0.10  
CGCG 108-059                     0.03157 ZTF20aaemtgw                   Ia         13.00 0.029 20.14 0.12 16.66 0.01  14.84 0.00 14.12 0.00 13.84 0.00 13.46 0.00 13.25 0.00 12.19 0.03 11.51 0.03 11.17 0.06  11.50 0.02 11.55 0.02  
MESSIER 100                      0.00524 ZTF20aaelulu                   Ic          6.65 0.053 14.19 0.01 ---         11.13 0.00 9.72 0.00  10.56 0.00 14.88 0.00 8.27 0.00  7.71 0.02  7.09 0.02  6.81 0.02   9.24 0.02  9.02 0.02   
IC 1967                          0.03179 ZTF20aaesewy                   Ia         15.44 0.449 18.48 0.10 ---         15.23 0.00 14.32 0.00 13.89 0.00 13.81 0.00 13.39 0.00 12.40 0.04 11.60 0.04 11.37 0.07  11.86 0.02 11.80 0.02  
NGC 4636                         0.00313 2020ue                         Ia        111.67 0.050 15.38 0.02 ---         13.89 0.00 10.20 0.00 11.22 0.00 10.45 0.00 10.21 0.00 7.52 0.02  6.84 0.02  6.63 0.02   8.76 0.02  8.79 0.02   
WISEA J121137.06+001920.9        0.02030 ZTF20aafcjln                   Ia          1.00 0.023 20.17 0.15 18.89 0.03  18.07 0.01 17.69 0.01 17.40 0.01 17.43 0.01 17.42 0.02 >17.0      >16.4      15.08 0.05* 15.51 0.05 15.87 0.22  
WISEA J155545.45+294527.7        0.03101 ZTF20aafckit                   II          1.60 0.093 18.88 0.06 18.22 0.02  17.29 0.00 16.99 0.00 16.80 0.00 16.77 0.01 16.66 0.01 >17.0      >16.4      14.43 0.03* 14.86 0.03 14.64 0.05  
WISEA J122304.13-280405.7        0.02613 Gaia20agp                      Ia          3.10 0.309 19.81 0.09 ---         15.45 0.00 14.75 0.00 14.34 0.00 14.12 0.00 13.81 0.00 12.83 0.04 12.11 0.05 11.87 0.07  11.93 0.02 11.98 0.02  
IC 0738                          0.00868 ZTF20aafclxb                   II          6.51 0.065 16.24 0.01 ---         14.56 0.00 14.25 0.00 14.05 0.00 13.91 0.00 13.81 0.00 12.96 0.06 12.35 0.09 11.95 0.12  12.72 0.03 12.67 0.03  
WISEA J040236.46-161152.0            --- ZTF20aafmdzj                   Ic-BL       4.10 0.013 21.20 0.30 ---         19.83 0.02 19.90 0.03 19.82 0.03 20.03 0.08 21.59 0.30 >17.0      >16.4      16.92 0.14* 17.35 0.14 17.03 0.35  
WISEA J053224.10-272410.2            --- ZTF20aafxftu                   Ia         29.00 0.025 ---        ---         20.75 0.03 20.13 0.03 19.95 0.02 19.76 0.04 20.02 0.11 >17.0      >16.4      16.88 0.12* 17.31 0.12 16.71 0.23  
WISEA J162144.50+504331.7            --- ZTF20aahpwym                   Ia         19.00 0.021 ---        25.48 1.24  22.56 0.15 20.89 0.05 20.05 0.02 19.59 0.04 19.43 0.07 >17.0      >16.4      15.75 0.04* 16.18 0.04 15.95 0.09  
WISEA J044835.25-044910.4        0.01544 ZTF20aagjpmt                   II          9.70 0.105 ---        16.75 0.02  15.23 0.00 14.59 0.00 14.29 0.00 14.03 0.00 13.82 0.00 12.92 0.04 12.17 0.05 11.91 0.08  12.05 0.02 10.27 0.02  
NGC 6479                         0.02218 ZTF20aagnbes                   II         13.80 0.137 ---        15.93 0.01  14.10 0.00 18.20 0.00 13.37 0.00 13.21 0.00 13.54 0.00 12.05 0.03 11.40 0.05 11.11 0.06  12.20 0.02 12.13 0.02  
WISEA J113406.16-090116.2        0.03671 ZTF20aaiawlj                   Ia          2.00 0.049 ---        ---         15.85 0.00 15.15 0.00 14.79 0.00 14.58 0.00 14.42 0.00 13.38 0.05 12.69 0.06 12.31 0.10  12.57 0.02 12.61 0.03  
WISEA J125706.17+290527.8            --- ZTF20aaghlkv                   Ia         18.42 0.042 ---        21.95 0.23  22.26 0.13 20.72 0.03 20.28 0.02 20.03 0.04 19.74 0.07 >17.0      >16.4      16.07 0.08* 16.50 0.08 16.78 0.36  
WISEA J165201.46+233223.3        0.05997 Gaia20ajg                      Ia          0.50 0.229 21.33 0.21 18.78 0.03  17.09 0.00 16.38 0.00 16.01 0.00 15.82 0.00 15.58 0.01 14.76 0.06 13.95 0.07 13.75 0.11  13.44 0.02 13.36 0.03  
NGC 5419                         0.01376 ATLAS20caf                     Ia          4.34 0.233 17.34 0.05 ---         ---        ---        ---        ---        ---        8.71 0.02  8.01 0.02  7.73 0.02   9.24 0.02  9.23 0.02   
WISEA J133047.28-260432.0        0.02644 ATLAS20awc                     Ia          0.50 0.201 20.06 0.13 ---         15.97 0.00 15.39 0.00 15.11 0.00 14.93 0.00 14.72 0.00 13.76 0.04 13.05 0.04 12.82 0.08  12.80 0.02 12.79 0.03  
WISEA J004139.00-031452.7        0.01810 ATLAS20avv                     IIP        28.69 0.185 16.99 0.03 16.67 0.02  15.51 0.00 15.04 0.00 14.54 0.00 14.41 0.00 14.25 0.00 13.42 0.05 12.84 0.07 12.53 0.11  13.33 0.03 13.29 0.03  
KUG 0925+387B                    0.01245 ATLAS20bmm                     Ia-91T      3.40 0.000 18.14 0.04 17.52 0.02  16.55 0.00 16.23 0.00 16.04 0.00 16.10 0.01 16.04 0.01 >17.0      >16.4      14.71 0.04* 15.14 0.04 15.15 0.10  
GALEXASC J140920.01-122801.6         --- ATLAS20brp                     Ia          5.76 0.181 21.12 0.30 20.88 0.22  19.78 0.03 19.42 0.03 19.40 0.02 19.25 0.03 19.54 0.07 >17.0      >16.4      >15.6       ---        ---         
CGCG 292-067                     0.03295 ZTF20aahfobk                   Ia          5.43 0.005 17.39 0.02 16.82 0.01  15.60 0.00 15.19 0.00 15.00 0.00 14.88 0.00 14.64 0.00 13.79 0.05 13.16 0.06 12.74 0.08  12.62 0.02 12.40 0.02  
NGC 3836                         0.01221 ATLAS20cvy                     II          8.93 0.069 ---        ---         ---        ---        ---        ---        ---        11.82 0.03 11.19 0.05 10.89 0.08  11.48 0.02 11.22 0.02  
WISEA J000633.23+031607.1            --- ZTF20aahirkk                   Ia-91T      0.90 0.069 20.78 0.20 19.43 0.05  18.48 0.01 18.03 0.00 17.80 0.00 17.73 0.01 17.66 0.02 >17.0      >16.4      15.17 0.05* 15.60 0.05 15.44 0.12  
WISEA J171322.19+435408.9            --- ZTF20aaifyab                   Ia          4.80 0.029 18.98 0.07 18.32 0.03  16.19 0.00 15.57 0.00 15.21 0.00 15.00 0.00 14.78 0.00 13.69 0.05 13.05 0.06 12.80 0.11  12.68 0.02 12.11 0.02  
UGC 11430                        0.01829 Gaia20ale                      Ia         12.03 0.417 ---        ---         14.19 0.00 18.85 0.01 18.48 0.01 13.64 0.00 13.58 0.00 11.88 0.04 11.20 0.05 10.94 0.07  12.47 0.03 12.44 0.02  
UGC 10661                        0.03386 ZTF20aaifyrs                   Ia          5.36 0.253 21.26 0.31 17.89 0.03  16.08 0.00 14.99 0.00 14.48 0.00 14.27 0.00 13.96 0.00 12.59 0.03 11.72 0.04 11.29 0.04  11.18 0.02 10.97 0.02  
NGC 3318                         0.00926 DLT20d                         II          9.79 0.325 ---        ---         ---        ---        ---        ---        ---        10.07 0.02 9.41 0.03  9.10 0.03   10.35 0.02 10.23 0.02  
NGC 5154                         0.01850 ZTF20aajcdad                   Ib         14.69 0.000 16.00 0.01 15.82 0.01  14.89 0.00 13.82 0.00 17.26 0.00 13.94 0.00 13.94 0.00 12.60 0.03 11.97 0.05 11.70 0.07  12.68 0.03 12.65 0.02  
NGC 4767B                        0.01172 ATLAS20efm                     Ic          9.30 0.437 ---        ---         ---        ---        ---        ---        ---        11.15 0.03 10.41 0.03 10.14 0.05  11.51 0.02 11.45 0.02  
WISEA J200728.88+515215.3            --- Gaia20amf                      Ia          0.10 1.137 ---        ---         17.22 0.00 16.92 0.00 16.78 0.00 16.68 0.01 16.36 0.01 >17.0      >16.4      13.83 0.03* 14.26 0.03 14.10 0.04  
NGC 3463                         0.01318 2020bij                        II         22.73 0.313 ---        ---         13.72 0.00 13.09 0.00 12.70 0.00 12.51 0.00 12.28 0.00 11.12 0.02 10.39 0.03 10.15 0.05  10.84 0.02 10.82 0.02  
NGC 5371                         0.00853 2020bio                        II         62.30 0.000 ---        ---         12.71 0.00 14.89 0.00 10.93 0.00 10.80 0.00 10.23 0.00 8.73 0.02  8.06 0.02  7.78 0.02   9.89 0.02  9.95 0.02   
WISEA J101657.44-251055.0        0.04212 ZTF20aakndsn                   Ia          0.80 0.161 20.81 0.21 ---         15.36 0.00 16.08 0.00 16.41 0.01 13.97 0.00 13.57 0.00 >17.0      >16.4      11.13 0.03* 11.56 0.03 11.62 0.03  
WISEA J150439.71+355654.5        0.04593 ZTF20aakodiq                   Ia-91T      6.50 0.000 19.30 0.04 18.76 0.04  17.71 0.01 17.31 0.01 17.13 0.00 17.15 0.01 17.12 0.02 >17.0      >16.4      14.12 0.03* 14.55 0.03 14.27 0.04  
NGC 0213                         0.01817 ATLAS20exn                     Ia         28.64 0.089 16.38 0.03 15.62 0.01  13.71 0.00 13.17 0.00 12.72 0.00 12.45 0.00 12.19 0.00 11.09 0.03 10.40 0.04 10.11 0.05  10.80 0.02 10.77 0.02  
WISEA J153339.46+342840.3            --- ZTF20aalrqbu                   Ia         13.20 0.057 ---        22.40 0.33  21.29 0.06 20.13 0.02 19.58 0.02 19.32 0.02 19.13 0.04 >17.0      >16.4      15.58 0.04* 16.01 0.04 15.75 0.10  
WISEA J084113.49+684227.3            --- ZTF20aajjxwc                   Ia          5.40 0.069 19.56 0.12 ---         17.53 0.01 17.17 0.01 16.80 0.00 16.66 0.01 16.60 0.01 >17.0      >16.4      14.29 0.03* 14.72 0.03 14.55 0.05  
WISEA J180800.10+325238.8            --- ZTF20aamhocj                   Ia          0.96 0.245 21.65 0.26 ---         19.98 0.02 19.74 0.01 19.38 0.01 19.31 0.02 19.07 0.04 >17.0      >16.4      15.28 0.04* 15.71 0.04 15.46 0.08  
WISEA J182249.47+474952.5            --- ZTF20aamifit                   Ia          2.60 0.189 ---        ---         16.26 0.00 15.64 0.00 15.30 0.00 15.08 0.00 14.83 0.00 13.68 0.04 13.06 0.04 12.65 0.07  12.20 0.02 11.47 0.02  
WISEA J175612.01+624531.1            --- ZTF20aammhli                   Ia          8.10 0.177 ---        ---         17.29 0.00 16.58 0.00 16.17 0.00 16.02 0.00 15.77 0.01 14.93 0.07 14.30 0.10 14.14 0.15  14.27 0.04 14.21 0.04  
WISEA J112212.83-073443.7        0.02463 ZTF20aammbvq                   IIn       101.70 0.077 17.91 0.03 ---         16.31 0.00 15.64 0.00 15.32 0.00 15.06 0.00 14.80 0.00 13.71 0.05 12.99 0.05 12.61 0.08  12.58 0.02 12.46 0.02  
WISEA J134806.06-134917.5        0.03823 ZTF20aammgop                   Ia          1.10 0.169 19.66 0.13 ---         15.64 0.00 14.90 0.00 14.49 0.00 14.27 0.00 14.00 0.00 12.95 0.04 12.22 0.04 11.93 0.07  11.98 0.02 11.99 0.02  
ESO 119- G 013                   0.01969 2020cdr                        Ia         18.98 0.005 ---        ---         ---        ---        ---        ---        ---        11.63 0.03 11.02 0.04 10.79 0.08  12.57 0.03 12.61 0.03  
MCG -01-32-025                   0.02292 ATLAS20fpl                     Ia         15.73 0.045 ---        ---         15.07 0.00 14.55 0.00 14.33 0.00 14.37 0.00 14.14 0.00 13.72 0.06 13.09 0.08 12.97 0.15  13.28 0.03 13.20 0.03  
UGC 03862                        0.02719 ZTF20aammtwx                   Ic         12.70 0.213 17.34 0.04 ---         16.31 0.00 14.73 0.00 14.35 0.00 14.19 0.00 14.02 0.00 12.80 0.04 12.14 0.06 11.94 0.07  12.40 0.02 12.50 0.03  
CGCG 094-118                     0.03023 ZTF20aamsjws                   Ia          7.53 0.041 19.34 0.12 17.34 0.02  15.71 0.00 14.93 0.00 14.58 0.00 14.27 0.00 14.02 0.00 12.88 0.03 12.15 0.03 11.74 0.05  12.08 0.02 12.10 0.03  
WISEA J172637.62+381231.2            --- ZTF20aamttiw                   II          3.20 0.157 21.08 0.27 20.89 0.13  20.13 0.03 19.90 0.02 19.71 0.02 19.98 0.05 19.51 0.08 >17.0      >16.4      17.15 0.12* 17.58 0.12 17.65 0.42  
SDSS J170819.33+181749.5             --- ZTF20aamttmo                   Ia          9.50 0.357 ---        24.33 0.74  24.09 0.40 23.12 0.20 21.74 0.12 22.31 0.20 22.34 0.47 >17.0      >16.4      >15.6       ---        ---         
WISEA J083621.44-253200.8        0.02985 ZTF20aamwfea                   Ia          3.60 0.103 ---        ---         15.56 0.00 14.74 0.00 14.24 0.00 13.96 0.00 15.03 0.00 12.49 0.04 11.68 0.05 11.44 0.07  11.58 0.02 11.65 0.02  
WISEA J164142.05+683048.3        0.02579 ZTF20aaodkvl                   Ia          9.00 0.217 20.95 0.27 ---         15.51 0.00 14.59 0.00 14.22 0.00 14.02 0.00 13.77 0.00 12.50 0.03 11.79 0.03 11.50 0.06  11.60 0.02 11.67 0.02  
CGCG 229-005                     0.02503 ZTF20aanadof                   IIP        10.20 0.397 ---        16.40 0.01  14.95 0.00 14.40 0.00 14.18 0.00 13.99 0.00 13.87 0.00 12.91 0.05 12.25 0.06 11.92 0.07  12.33 0.02 12.30 0.02  
NGC 1613                         0.01501 ZTF20aamuqwn                   Ia          3.88 0.113 ---        ---         13.95 0.00 13.39 0.00 13.11 0.00 12.95 0.00 12.71 0.00 11.66 0.03 11.00 0.03 10.75 0.05  11.08 0.02 11.12 0.02  
CGCG 076-111                     0.03705 ZTF20aanvpzo                   Ia         10.40 0.065 18.87 0.07 16.64 0.01  14.94 0.00 14.18 0.00 13.76 0.00 13.53 0.00 13.27 0.00 12.11 0.03 11.41 0.03 11.09 0.06  11.17 0.02 11.16 0.02  
2MASX J13274799-2716258          0.04531 GOTO20hb                       Ia-91T      5.70 0.197 20.46 0.24 ---         16.03 0.00 15.33 0.00 14.99 0.00 14.74 0.00 14.56 0.00 13.60 0.05 12.86 0.05 12.59 0.09  12.79 0.02 12.80 0.03  
PSO J108.9193+30.7694                --- ZTF20aaomtwl                   Ia          1.16 0.054 ---        23.53 1.14  21.21 0.06 20.60 0.03 20.52 0.05 20.56 0.11 22.08 0.43 >17.0      >16.4      >15.6       ---        ---         
WISEA J075755.92+300139.3        0.05103 ZTF20aaoojli                   Ia          2.30 0.093 18.63 0.09 18.61 0.05  16.82 0.00 16.33 0.00 16.09 0.00 16.12 0.00 16.02 0.01 15.13 0.10 14.35 0.13 13.89 0.11  14.00 0.03 13.84 0.04  
NGC 6395                         0.00388 ZTF20aapchqy                   II         12.60 0.133 ---        15.28 0.01  14.62 0.00 18.75 0.01 13.54 0.00 14.21 0.00 13.65 0.00 12.00 0.04 11.39 0.06 11.11 0.09  12.84 0.02 12.81 0.03  
WISEA J031219.96+411655.6            --- ZTF20aapdgaw                   Ia          3.80 0.541 ---        18.90 0.03  17.57 0.01 17.03 0.00 16.77 0.00 16.54 0.01 16.36 0.01 15.53 0.13 14.70 0.13 14.36 0.17  14.31 0.03 14.16 0.04  
KUG 1210+379                     0.02402 ZTF20aaocqkr                   IIn         3.00 0.012 18.36 0.03 16.52 0.01  15.58 0.00 14.99 0.00 14.66 0.00 14.49 0.00 14.29 0.00 13.21 0.04 12.58 0.07 12.15 0.08  12.19 0.02 12.15 0.02  
UGC 03132                        0.01813 ATLAS20gef                     Ia         12.00 0.349 ---        16.60 0.02  14.72 0.00 14.38 0.00 13.87 0.00 13.33 0.00 13.10 0.00 11.90 0.02 11.18 0.04 10.83 0.05  11.09 0.02 11.06 0.02  
UGC 05560                        0.03556 ATLAS20gom                     II          4.50 0.000 17.54 0.04 16.71 0.02  15.16 0.00 14.55 0.00 14.28 0.00 14.05 0.00 13.84 0.00 12.83 0.03 12.15 0.04 11.85 0.07  12.22 0.02 12.27 0.02  
UGC 06896                        0.04190 ZTF20aaqvzko                   Ia         44.28 0.149 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
NGC 5258                         0.02254 ZTF20aarbget                   Ia         13.68 0.009 ---        15.72 0.01  17.92 0.00 13.52 0.00 12.93 0.00 16.36 0.00 12.33 0.00 11.13 0.03 10.39 0.03 10.05 0.04  ---        ---         
CGCG 169-039                     0.03129 ZTF20aarbktd                   II          4.30 0.329 18.49 0.07 16.27 0.01  14.71 0.00 13.99 0.00 13.58 0.00 13.31 0.00 13.08 0.00 11.86 0.02 11.11 0.02 10.77 0.04  11.08 0.02 11.02 0.02  
CGCG 461-019                     0.04249 ZTF20aarbozi                   Ia          7.07 0.253 ---        17.23 0.03  15.42 0.00 14.58 0.00 14.15 0.00 13.83 0.00 13.61 0.00 12.15 0.03 11.45 0.04 11.08 0.05  11.55 0.02 11.53 0.02  
NGC 6951                         0.00475 2020dpw                        II         21.80 0.877 ---        ---         13.62 0.00 15.66 0.00 15.08 0.00 12.28 0.00 11.88 0.00 8.44 0.02  7.63 0.02  7.36 0.02   8.98 0.02  8.78 0.02   
ESO 460- G 033                   0.01608 Gaia20bbu                      Ia          6.70 0.657 19.70 0.18 ---         14.31 0.00 13.39 0.00 12.89 0.00 12.60 0.00 12.43 0.00 11.03 0.02 10.29 0.03 10.02 0.04  10.53 0.02 10.61 0.02  
WISEA J132339.47-163839.3        0.02348 GOTO20mn                       Ia          6.10 0.181 20.38 0.22 ---         15.41 0.00 14.77 0.00 14.39 0.00 14.20 0.00 13.97 0.00 13.02 0.04 12.30 0.04 12.00 0.08  12.13 0.02 12.12 0.02  
WISEA J153748.79+380848.7            --- ATLAS20hhk                     II          4.20 0.045 ---        20.21 0.11  19.21 0.02 19.00 0.02 18.78 0.02 18.91 0.03 18.86 0.05 >17.0      >16.4      16.38 0.06* 16.81 0.06 17.06 0.25  
CGCG 201-019                     0.02164 ATLAS20hgw                     Ia         10.66 0.173 ---        ---         14.99 0.00 14.19 0.00 13.75 0.00 13.49 0.00 13.28 0.00 12.06 0.02 11.33 0.03 11.01 0.05  11.25 0.02 11.25 0.02  
WISEA J190918.59+501623.6            --- ATLAS20hhj                     Ia         21.20 0.221 ---        ---         16.12 0.00 15.71 0.00 15.50 0.00 15.31 0.00 15.09 0.00 14.16 0.07 13.61 0.09 12.97 0.09  12.98 0.02 12.72 0.02  
WISEA J160500.65+271529.8        0.04566 GOTO20pd                       Ia-91T     12.10 0.105 21.88 0.34 18.93 0.03  17.14 0.00 16.39 0.00 16.05 0.00 15.86 0.00 15.64 0.01 14.68 0.07 13.98 0.08 13.68 0.11  13.66 0.03 13.60 0.03  
ESO 566- G 027                   0.01289 ATLAS20hhc                     Ia         18.75 0.113 16.43 0.02 ---         15.41 0.00 15.09 0.00 14.76 0.00 14.70 0.00 14.27 0.00 14.26 0.07 13.59 0.07 13.39 0.13  13.46 0.03 13.43 0.03  
WISEA J155641.69+231557.2        0.04542 ZTF20aascttq                   Ia          8.00 0.137 20.48 0.17 18.06 0.02  15.89 0.00 15.06 0.00 14.66 0.00 14.43 0.00 14.18 0.00 13.09 0.04 12.39 0.06 11.97 0.08  12.20 0.02 12.22 0.02  
MRK 0492                         0.01416 ATLAS20hid                     Ia          9.22 0.137 18.28 0.05 15.80 0.01  14.37 0.00 13.69 0.00 13.36 0.00 13.12 0.00 12.89 0.00 11.81 0.02 11.11 0.03 10.78 0.04  10.67 0.02 10.41 0.02  
WISEA J153030.68-123612.4        0.02116 ZTF20aasitrr                   Ia         15.70 0.505 ---        16.48 0.01  15.38 0.00 14.65 0.00 14.29 0.00 13.76 0.00 13.89 0.00 12.47 0.03 11.77 0.04 11.42 0.06  11.18 0.02 10.99 0.02  
WISEA J152314.45+000357.8        0.07093 ATLAS20hls                     Ia          8.30 0.177 20.25 0.20 18.31 0.02  16.66 0.00 16.03 0.00 15.51 0.00 15.33 0.00 14.89 0.00 13.96 0.06 13.07 0.06 12.55 0.07  12.30 0.03 11.95 0.03  
WISEA J025820.10+405525.8            --- ZTF20aasjzhg                   II          2.60 0.345 18.58 0.09 ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.61 0.03* 15.04 0.03 14.83 0.06  
UGC 03223                        0.01562 ZTF20aaskdhj                   Ib         21.56 0.397 ---        ---         15.53 0.00 13.09 0.00 12.69 0.00 12.51 0.00 12.24 0.00 11.07 0.03 10.31 0.04 10.00 0.05  10.81 0.02 10.58 0.02  
ESO 572- G 035                   0.02140 ZTF20aasnzni                   Ia-91bg     6.60 0.109 ---        ---         14.72 0.00 14.05 0.00 13.71 0.00 13.40 0.00 13.16 0.00 12.05 0.02 11.31 0.03 11.02 0.04  11.26 0.02 11.27 0.02  
NGC 5157                         0.02438 ATLAS20hmy                     Ia         23.56 0.024 ---        15.21 0.01  13.70 0.00 13.08 0.00 12.72 0.00 12.52 0.00 12.50 0.00 11.22 0.02 10.52 0.03 10.25 0.04  11.23 0.02 11.33 0.02  
WISEA J131613.68-223330.0            --- ZTF20aasuiks                   SLSN-II     1.40 0.241 20.95 0.18 ---         18.82 0.01 18.19 0.01 17.75 0.00 17.50 0.01 17.32 0.01 >17.0      >16.4      13.42 0.03* 13.85 0.03 13.11 0.03  
WISEA J115248.81+074049.4            --- ZTF20aaszzez                   Ia          6.80 0.000 20.17 0.10 19.48 0.09  18.99 0.01 18.71 0.02 18.48 0.01 19.10 0.03 19.30 0.06 >17.0      >16.4      16.46 0.12* 16.89 0.12 16.99 0.50  
IC 2560                          0.00976 DLT20h                         Ia          1.71 0.293 15.07 0.01 ---         ---        ---        ---        ---        ---        9.83 0.02  9.11 0.02  8.85 0.03   10.03 0.02 9.39 0.02   
UGC 10528                        0.01425 2020ekk                        II         66.71 0.189 17.47 0.04 16.36 0.01  13.61 0.00 17.04 0.00 16.29 0.00 15.47 0.00 14.64 0.00 >17.0      >16.4      9.06 0.02*  9.49 0.02  9.53 0.02   
IC 1222                          0.03077 XMPGS1                         Ia-99aa    25.57 0.009 15.95 0.01 15.55 0.01  17.43 0.00 15.75 0.00 14.08 0.00 13.30 0.00 14.09 0.00 12.01 0.03 11.40 0.05 11.09 0.07  11.68 0.02 11.52 0.02  
WISEA J161802.44+180238.2        0.04543 ATLAS20hzq                     II          7.15 0.137 18.84 0.04 18.40 0.03  18.34 0.01 17.79 0.01 17.54 0.01 17.26 0.01 17.32 0.02 >17.0      >16.4      14.92 0.04* 15.35 0.04 15.14 0.07  
VCC 0528                         0.02348 2020epi                        Ic         17.20 0.000 18.52 0.05 17.21 0.01  16.11 0.00 15.54 0.00 15.26 0.00 15.11 0.00 14.88 0.00 13.93 0.07 13.28 0.08 13.12 0.14  13.52 0.03 13.39 0.04  
WISEA J091427.17-101552.0        0.05072 ATLAS20ibe                     Ia          5.30 0.133 19.51 0.10 ---         15.93 0.00 15.21 0.00 14.75 0.00 14.49 0.00 14.17 0.00 13.02 0.03 12.23 0.04 11.79 0.06  11.85 0.02 11.65 0.02  
WISEA J142058.41-224523.7        0.02600 ATLAS20ibn                     Ia          4.70 0.341 18.27 0.06 16.82 0.01  15.44 0.00 14.78 0.00 14.45 0.00 14.22 0.00 13.90 0.00 12.74 0.03 12.02 0.03 11.64 0.05  11.46 0.02 11.28 0.02  
WISEA J081844.81+524947.0        0.03384 TMTS-20A                       II          1.80 0.125 ---        18.65 0.03  17.63 0.01 17.31 0.00 17.13 0.00 16.97 0.01 16.98 0.01 >17.0      >16.4      14.70 0.04* 15.13 0.04 15.04 0.07  
WISEA J170117.96+025440.7            --- ATLAS20idt                     Ia          8.60 0.341 18.65 0.04 ---         16.52 0.00 16.02 0.00 15.79 0.00 15.64 0.00 15.50 0.01 14.76 0.10 14.32 0.15 13.79 0.14  13.56 0.03 13.37 0.03  
WISEA J090347.85+290936.4        0.02265 ATLAS20iey                     Ia          3.18 0.065 18.78 0.07 18.61 0.04  17.06 0.00 16.66 0.00 16.40 0.00 16.28 0.01 16.27 0.01 >17.0      >16.4      14.16 0.03* 14.59 0.03 14.41 0.06  
SDSS J111147.15+292305.9             --- ATLAS20hxk                     Ia          0.70 0.027 21.83 0.28 20.79 0.10  20.50 0.03 20.22 0.03 19.98 0.02 19.90 0.05 20.05 0.10 >17.0      >16.4      >15.6       ---        ---         
WISEA J131843.89+503717.2            --- ATLAS20ivn                     Ia         14.30 0.053 ---        22.40 0.25  22.27 0.09 21.15 0.05 20.74 0.04 20.86 0.09 20.80 0.21 >17.0      >16.4      16.96 0.14* 17.39 0.14 17.24 0.46  
WISEA J153215.95-200509.9            --- Gaia20bmx                      II          1.14 0.601 ---        ---         17.72 0.00 17.28 0.00 17.18 0.01 17.05 0.01 16.93 0.01 >17.0      >16.4      14.50 0.04* 14.93 0.04 14.77 0.07  
ARP 299                          0.01040 ZTF18aarlpzd                   Ib/c       23.20 0.000 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
NGC 5635                         0.01440 ZTF20aattotq                   Ia          3.97 0.000 ---        15.11 0.01  14.42 0.00 12.47 0.00 12.13 0.00 11.78 0.00 11.56 0.00 10.07 0.01 9.35 0.01  9.08 0.02   9.99 0.02  10.00 0.02  
CGCG 108-053                     0.01438 ATLAS20jhi                     Ia-91bg    12.28 0.061 19.71 0.09 16.30 0.01  14.54 0.00 13.86 0.00 13.51 0.00 13.25 0.00 12.98 0.00 12.12 0.02 11.44 0.03 11.20 0.06  11.46 0.02 11.54 0.02  
CGCG 235-032                     0.03151 ZTF20aatvzmm                   Ia         14.33 0.201 ---        17.92 0.02  16.00 0.00 15.19 0.00 14.86 0.00 14.51 0.00 14.30 0.00 13.27 0.03 12.54 0.04 12.25 0.06  12.29 0.02 12.32 0.02  
WISEA J151736.58+571106.4            --- ATLAS20jjg                     Ia          0.30 0.025 20.36 0.06 21.89 0.33  17.36 0.01 16.72 0.01 16.30 0.00 16.15 0.00 15.97 0.01 14.96 0.08 14.27 0.09 13.76 0.10  13.75 0.03 13.64 0.03  
NGC 4568                         0.00745 ZTF20aatzhhl                   IIb        29.89 0.011 ---        13.73 0.00  12.97 0.00 16.28 0.00 15.50 0.00 15.39 0.00 12.36 0.00 8.64 0.02  7.93 0.02  7.63 0.02   9.32 0.02  9.09 0.02   
2MASS J11242441-0816093              --- ZTF20aaullwp                   Ia          0.10 0.085 20.76 0.13 19.91 0.05  17.86 0.01 17.47 0.01 16.93 0.01 17.08 0.01 16.99 0.02 >17.0      >16.4      >15.6       ---        ---         
ESO 515- G 004                   0.00752 ZTF20aaunfpj                   II          5.31 0.589 ---        ---         14.10 0.00 13.68 0.00 13.30 0.00 13.03 0.00 13.50 0.00 >17.0      >16.4      11.65 0.02* 12.08 0.02 12.00 0.03  
NGC 4277                         0.00730 SNhunt428                      Ia          7.10 0.000 19.29 0.16 15.38 0.01  14.14 0.00 13.56 0.00 13.39 0.00 12.90 0.00 12.85 0.00 11.82 0.04 11.21 0.05 10.85 0.08  11.83 0.02 11.95 0.02  
WISEA J125303.79-152701.4        0.04299 ZTF20aaummmc                   Ia         11.70 0.009 ---        ---         16.05 0.00 15.15 0.00 14.82 0.00 14.60 0.00 14.31 0.00 13.20 0.04 12.48 0.04 12.13 0.08  12.25 0.02 12.24 0.02  
WISEA J123157.79-203303.8        0.04467 ZTF20aaumnfl                   Ia          2.80 0.117 18.58 0.04 ---         16.10 0.00 15.53 0.00 15.24 0.00 15.09 0.00 14.87 0.00 13.85 0.05 13.19 0.06 12.72 0.10  12.77 0.02 12.72 0.03  
WISEA J201542.92-061859.6        0.01893 ATLAS20jnf                     II          1.90 0.213 17.86 0.06 ---         16.30 0.00 15.88 0.00 15.56 0.00 15.43 0.00 15.39 0.01 >17.0      >16.4      13.63 0.03* 14.06 0.03 13.94 0.04  
WISEA J075108.93+224426.9        0.02882 ZTF20aaupkac                   Ia          0.70 0.221 20.95 0.18 19.71 0.05  18.27 0.01 17.57 0.01 17.34 0.01 17.04 0.01 16.90 0.02 >17.0      >16.4      13.70 0.03* 14.13 0.03 13.45 0.03  
WISEA J122946.18+424356.1        0.03863 ZTF20aauqhka                   II          2.20 0.000 18.61 0.07 18.00 0.02  16.91 0.00 16.56 0.00 16.25 0.00 16.19 0.00 15.92 0.01 >17.0      >16.4      13.88 0.03* 14.31 0.03 14.04 0.04  
WISEA J195356.53+020405.3        0.02523 ZTF20aauqtcp                   Ia          2.30 1.053 17.76 0.03 ---         15.15 0.00 14.51 0.00 14.21 0.00 14.06 0.00 14.03 0.00 12.58 0.04 11.90 0.05 11.54 0.05  11.31 0.02 11.07 0.02  
CGCG 401-029                     0.02840 ATLAS20jrp                     II          9.60 0.137 17.45 0.02 16.61 0.03  15.22 0.00 14.68 0.00 14.37 0.00 14.27 0.00 13.99 0.00 13.00 0.05 12.37 0.08 12.07 0.10  12.67 0.02 12.69 0.03  
LCRS B110507.0-051604            0.05000 ATLAS20jsv                     Ia          0.50 0.101 20.70 0.12 ---         16.65 0.00 15.88 0.00 15.49 0.00 15.29 0.00 15.14 0.00 >17.0      >16.4      12.28 0.02* 12.71 0.02 12.51 0.02  
NGC 5110                         0.01840 2020gdw                        Ia        175.18 0.093 ---        ---         13.05 0.00 12.29 0.00 11.92 0.00 11.63 0.00 11.46 0.00 10.09 0.02 9.42 0.02  9.12 0.03   10.05 0.02 10.08 0.02  
WISEA J122800.53+410715.4        0.03789 PS20byg                        Ia          4.80 0.000 19.52 0.11 18.73 0.03  17.65 0.00 17.21 0.01 16.96 0.00 16.92 0.01 16.77 0.01 >17.0      >16.4      14.31 0.03* 14.74 0.03 14.57 0.05  
NGC 6214                         0.02541 2020gpe                        II          9.85 0.077 16.21 0.02 ---         13.92 0.00 13.30 0.00 12.98 0.00 12.77 0.00 12.53 0.00 11.41 0.02 10.72 0.03 10.41 0.04  10.72 0.02 10.67 0.02  
2MASX J17012234+2018549          0.03523 ZTF20aaurfhs                   II          3.90 0.317 ---        18.52 0.03  16.63 0.00 15.89 0.00 15.44 0.00 15.12 0.00 14.87 0.00 13.63 0.04 12.82 0.05 12.50 0.07  13.00 0.03 12.96 0.03  
WISEA J160051.89+562110.7            --- ZTF18aaoxrup                   Ia          1.98 0.013 20.96 0.03 ---         15.95 0.00 15.16 0.00 14.76 0.00 14.54 0.00 14.34 0.00 13.21 0.04 12.50 0.05 12.16 0.06  12.29 0.02 12.34 0.02  
CGCG 112-050                     0.03335 ZTF20aaurhzc                   Ia         18.50 0.357 ---        ---         15.47 0.00 14.62 0.00 14.17 0.00 13.91 0.00 13.65 0.00 12.35 0.03 11.66 0.04 11.31 0.06  11.50 0.02 11.51 0.02  
WISEA J135328.00+075434.7        0.03737 ATLAS20kca                     Ia          2.40 0.010 19.83 0.13 18.33 0.02  16.72 0.00 16.09 0.00 15.76 0.00 15.46 0.00 15.26 0.00 14.21 0.06 13.63 0.07 13.15 0.09  12.98 0.02 12.91 0.03  
2MASX J11033713+2159082          0.05922 ZTF20aautscv                   Ia          3.50 0.000 20.61 0.27 17.75 0.02  16.07 0.00 15.35 0.00 14.98 0.00 14.74 0.00 14.53 0.00 13.48 0.04 12.74 0.05 12.33 0.06  12.82 0.03 12.81 0.04  
WISEA J141819.08+385545.6        0.04319 ZTF20aaurjbj                   II          0.40 0.000 ---        17.97 0.02  17.35 0.00 17.26 0.00 17.22 0.00 17.17 0.00 17.12 0.01 >17.0      >16.4      14.92 0.04* 15.35 0.04 15.24 0.06  
WISEA J072622.16+361400.6            --- ZTF20aaurwes                   Ia          1.30 0.233 20.16 0.12 19.35 0.07  18.17 0.01 17.63 0.01 17.48 0.01 17.57 0.01 17.35 0.02 >17.0      >16.4      15.46 0.06* 15.89 0.06 15.78 0.14  
WISEA J083511.96+605015.1        0.02742 ZTF20aaurzce                   Ia          6.30 0.125 ---        17.97 0.02  17.14 0.00 16.63 0.00 16.39 0.00 16.19 0.00 16.09 0.01 15.22 0.10 14.42 0.13 14.27 0.16  14.14 0.03 13.99 0.04  
MCG -3-50-3                      0.02001 ATLAS20kcx                     II         62.94 0.425 ---        ---         15.10 0.00 14.38 0.00 13.53 0.00 13.67 0.00 14.49 0.00 >17.0      >16.4      10.87 0.02* 11.30 0.02 11.28 0.02  
NGC 3643                         0.00581 ATLAS20ktq                     Ia         22.03 0.085 19.19 0.09 15.80 0.01  14.38 0.00 13.74 0.00 13.39 0.00 13.11 0.00 12.98 0.00 12.02 0.04 11.41 0.05 11.21 0.09  12.01 0.02 12.08 0.02  
NGC 6118                         0.00525 ATLAS20ktt                     Ib         52.64 0.453 ---        15.38 0.01  10.09 0.00 17.63 0.00 17.25 0.00 12.55 0.00 15.98 0.00 9.72 0.02  9.02 0.03  8.70 0.04   11.09 0.02 11.16 0.02  
UGC 10561                        0.01904 ATLAS20kts                     Ia         17.04 0.029 ---        16.82 0.02  14.75 0.00 13.87 0.00 13.46 0.00 13.06 0.00 12.86 0.00 11.34 0.02 10.44 0.03 10.08 0.03  11.11 0.02 11.02 0.02  
MCG +07-34-111                   0.03221 ZTF20aavnnat                   Ia         14.00 0.000 ---        17.16 0.02  17.78 0.00 14.87 0.00 14.34 0.00 13.93 0.00 13.68 0.00 12.80 0.04 12.13 0.06 11.76 0.08  12.19 0.02 12.21 0.02  
ESO 531- G 023                   0.03084 ATLAS20kxa                     Ia          8.63 0.089 17.46 0.03 ---         15.27 0.00 14.72 0.00 14.47 0.00 14.35 0.00 14.32 0.00 13.39 0.05 12.69 0.07 12.51 0.10  13.18 0.03 13.09 0.03  
MAPS-NGP O_215_0037253               --- ZTF20aawdjlp                   Ia          6.06 0.000 ---        21.57 0.85  19.48 0.01 18.91 0.01 18.89 0.00 17.16 0.01 15.63 0.01 >17.0      >16.4      >15.6       ---        ---         
CGCG 012-072 NED03               0.04710 PTSS-20hk                      Ibn         3.50 0.045 18.74 0.08 18.51 0.04  17.22 0.00 16.85 0.00 16.64 0.00 16.61 0.01 16.62 0.01 >17.0      >16.4      >15.6       ---        ---         
WISEA J111214.74-020006.1        0.04670 ATLAS20leh                     II          2.30 0.081 19.84 0.09 19.11 0.05  19.25 0.01 19.06 0.01 19.01 0.02 19.50 0.03 19.67 0.07 >17.0      >16.4      16.63 0.13* 17.06 0.13 16.48 ---   
WISEA J233543.24+471508.9            --- ATLAS20lge                     Ia          4.20 0.689 19.99 0.14 17.93 0.04  16.37 0.00 15.53 0.00 15.12 0.00 14.84 0.00 14.55 0.00 13.46 0.06 12.79 0.08 12.46 0.09  12.51 0.02 12.54 0.02  
IC 2497                          0.05000 ZTF20aawqywr                   Ia          3.80 0.000 19.86 0.19 17.28 0.02  15.61 0.00 14.80 0.00 14.41 0.00 14.17 0.00 13.90 0.00 12.77 0.03 11.97 0.05 11.56 0.05  11.46 0.02 11.15 0.02  
IC 1528                          0.01270 MASTER OT J000502.49-070602.6  II         50.28 0.172 15.52 0.02 14.63 0.01  18.45 0.00 15.14 0.00 14.64 0.00 13.72 0.00 13.47 0.00 11.33 0.03 10.67 0.04 10.39 0.06  11.53 0.02 11.48 0.02  
2MFGC 16277                      0.05152 ATLAS20lqv                     Ia          2.30 0.117 19.52 0.13 18.41 0.04  16.72 0.00 16.01 0.00 15.57 0.00 15.53 0.00 15.45 0.01 13.99 0.06 13.41 0.09 13.02 0.11  13.27 0.03 13.16 0.03  
IC 1050                          0.03215 ZTF20aayqjpv                   Ia          2.19 0.091 17.45 0.05 16.54 0.01  14.90 0.00 14.33 0.00 14.03 0.00 13.83 0.00 13.61 0.00 12.52 0.03 11.77 0.04 11.48 0.06  11.36 0.02 11.30 0.02  
CGCG 097-064                     0.01978 ZTF20aayknlo                   Ia          1.58 0.000 20.33 0.14 16.98 0.02  15.50 0.00 14.87 0.00 16.12 0.00 16.09 0.00 14.16 0.00 13.29 0.05 12.58 0.06 12.28 0.09  12.92 0.02 12.96 0.03  
WISEA J230635.97+003641.9        0.01623 ATLAS20lsf                     IIb         2.80 0.153 18.85 0.08 17.94 0.05  16.79 0.00 16.39 0.00 16.17 0.00 16.07 0.00 15.99 0.01 >17.0      >16.4      14.32 0.03* 14.75 0.03 14.65 0.07  
MESSIER 061                      0.00522 ZTF20aaynrrh                   IIP        72.21 0.000 ---        ---         11.07 0.00 7.63 0.00  9.68 0.00  10.20 0.00 10.17 0.00 7.90 0.02  7.25 0.02  6.99 0.02   9.02 0.02  8.99 0.02   
UGC 08325                        0.01544 ATLAS20lts                     Ia          1.91 0.029 ---        17.10 0.02  15.39 0.00 14.69 0.00 14.32 0.00 14.11 0.00 13.96 0.00 12.91 0.03 12.11 0.04 11.79 0.05  12.11 0.02 12.14 0.02  
WISEA J120258.54+200506.9        0.02371 ZTF20aazgtmp                   Ia          0.93 0.038 20.51 0.25 18.79 0.04  17.27 0.00 16.70 0.00 16.40 0.00 16.20 0.00 16.05 0.01 15.37 0.09 14.69 0.11 14.31 0.14  14.27 0.03 14.20 0.05  
WISEA J102721.08+002520.3        0.02170 ATLAS20lwr                     Ia          1.00 0.113 19.49 0.10 18.40 0.02  17.46 0.00 17.07 0.00 16.93 0.00 16.81 0.00 16.72 0.01 >17.0      >16.4      14.45 0.03* 14.88 0.03 14.79 0.07  
IC 0564                          0.01998 ZTF20aazlvht                   Ia          8.65 0.121 ---        16.25 0.01  14.62 0.00 13.35 0.00 13.04 0.00 12.77 0.00 13.04 0.00 11.25 0.02 10.51 0.03 10.15 0.04  10.79 0.02 10.56 0.02  
LSBC F821-01                     0.03093 Gaia20cht                      Ia          2.70 0.201 19.10 0.08 16.91 0.01  14.91 0.00 15.70 0.00 13.83 0.00 13.65 0.00 13.39 0.00 12.11 0.03 11.43 0.03 11.09 0.05  11.36 0.02 11.30 0.02  
2MASX J15013785+7818432              --- ZTF20aazymxi                   Ia         12.80 0.081 21.38 0.23 ---         17.42 0.01 16.67 0.01 16.34 0.01 16.06 0.01 15.89 0.01 14.70 0.09 13.88 0.10 13.47 0.10  13.69 0.03 13.56 0.03  
CGCG 050-050                     0.02291 ATLAS20ngg                     Ia          7.95 0.129 17.38 0.04 16.52 0.02  15.65 0.00 18.42 0.01 14.27 0.00 18.73 0.01 14.51 0.00 13.17 0.05 12.43 0.06 12.26 0.11  13.27 0.03 13.19 0.03  
CGCG 137-064                     0.03192 ZTF20abbhyxu                   Ia          9.15 0.169 19.15 0.07 16.67 0.01  14.92 0.00 14.13 0.00 13.74 0.00 13.48 0.00 13.23 0.00 12.06 0.02 11.35 0.03 11.02 0.04  11.29 0.02 11.24 0.02  
CGCG 169-041                     0.03081 ZTF20abbplei                   Ic-BL       6.30 0.217 17.38 0.03 16.28 0.01  14.44 0.00 13.81 0.00 13.51 0.00 13.31 0.00 13.09 0.00 12.09 0.02 11.41 0.03 11.10 0.05  11.37 0.02 11.42 0.02  
KUG 1429+334                     0.02261 PS20dnq                        II          3.70 0.000 16.15 0.01 15.25 0.01  17.48 0.00 14.48 0.00 14.37 0.00 15.82 0.00 15.55 0.00 13.32 0.04 12.64 0.05 12.47 0.06  12.50 0.02 12.32 0.02  
2MASX J14375965+0923153          0.03072 ZTF20abcsjtx                   Ia          2.60 0.029 18.82 0.04 17.76 0.03  16.57 0.00 16.03 0.00 15.80 0.00 15.50 0.00 15.34 0.01 15.09 0.14 14.64 0.20 13.96 0.20  14.18 0.03 14.09 0.04  
MCG -01-02-001                   0.01237 ATLAS20off                     Ib         11.20 0.110 16.46 0.02 15.45 0.01  14.81 0.00 13.89 0.00 13.60 0.00 13.38 0.00 13.14 0.00 12.22 0.03 11.51 0.05 11.38 0.09  12.25 0.02 12.26 0.02  
NGC 0582                         0.01450 2020lkb                        II         40.02 0.157 ---        15.69 0.01  15.08 0.00 14.65 0.00 14.13 0.00 13.69 0.00 12.19 0.00 10.94 0.02 10.19 0.02 9.88 0.03   10.90 0.02 10.82 0.02  
UGC 10287                        0.03028 ZTF20abdzrxo                   Ia          7.02 0.089 17.01 0.02 15.69 0.01  16.17 0.00 13.70 0.00 13.02 0.00 12.90 0.00 12.76 0.00 11.39 0.02 10.68 0.04 10.36 0.05  10.94 0.02 10.85 0.02  
ESO 501- G 075                   0.01749 ATLAS20otg                     Ia         41.70 0.285 15.87 0.02 ---         18.76 0.00 16.65 0.00 17.40 0.00 12.46 0.00 16.92 0.00 10.97 0.03 10.29 0.04 10.02 0.06  11.97 0.02 11.91 0.02  
CGCG 135-044                         --- ATLAS20ovi                     Ia         10.93 0.177 ---        17.51 0.02  15.88 0.00 14.99 0.00 14.30 0.00 14.06 0.00 13.80 0.00 12.90 0.04 12.27 0.04 11.87 0.07  12.34 0.02 12.38 0.02  
WISEA J003608.66+254504.3        0.03317 ATLAS20ovo                     Ia          1.00 0.081 21.81 0.33 18.23 0.02  16.32 0.00 15.55 0.00 15.14 0.00 14.91 0.00 14.67 0.00 13.59 0.04 12.91 0.06 12.53 0.06  12.68 0.03 12.72 0.03  
ARK 491                          0.03044 ZTF18aaiykoz                   Ia          0.72 0.033 17.09 0.03 16.43 0.01  15.15 0.00 14.73 0.00 14.54 0.00 14.42 0.00 14.31 0.00 13.40 0.04 12.74 0.06 12.43 0.07  12.50 0.02 12.38 0.02  
WISEA J202332.22+194236.1        0.04735 ATLAS20owd                     Ia          7.90 0.957 ---        ---         16.07 0.00 14.58 0.00 14.10 0.00 13.75 0.00 13.58 0.00 12.23 0.04 11.43 0.06 11.13 0.08  11.77 0.02 11.83 0.02  
UGC 09299                        0.00515 ZTF20abeohfn                   II         79.98 0.093 15.60 0.02 15.37 0.01  10.82 0.00 14.52 0.00 12.02 0.00 19.40 0.02 14.77 0.01 >17.0      >16.4      13.35 0.03* 13.78 0.03 13.66 0.04  
WISEA J143702.38+233738.3        0.03923 ZTF20abeoicg                   Ia          2.10 0.083 21.15 0.33 19.54 0.06  18.19 0.01 17.53 0.00 17.20 0.00 17.03 0.01 16.82 0.01 >17.0      >16.4      14.37 0.03* 14.80 0.03 14.65 0.05  
NGC 2814                         0.00531 ZTF20abevbxv                   II          2.83 0.145 ---        15.09 0.01  14.62 0.00 18.19 0.00 13.81 0.00 13.63 0.00 14.10 0.00 12.20 0.03 11.50 0.04 11.26 0.06  11.95 0.02 11.74 0.02  
WISEA J000527.62+323201.4            --- ZTF20abfcshg                   Ia          4.20 0.149 19.81 0.08 19.45 0.09  18.18 0.01 17.93 0.01 17.86 0.01 17.62 0.02 17.88 0.03 >17.0      >16.4      15.26 0.04* 15.69 0.04 15.87 0.14  
2MFGC 13351                      0.02589 ATLAS20oyk                     Ia          4.00 0.017 20.23 0.12 18.29 0.03  16.61 0.00 15.92 0.00 15.52 0.00 15.23 0.00 15.00 0.00 13.87 0.05 13.03 0.05 12.66 0.07  12.50 0.25 12.54 0.02  
WISEA J144044.28+035028.3            --- ZTF20abfehpe                   II          1.40 0.065 20.71 0.14 20.90 0.15  19.38 0.01 19.08 0.01 18.91 0.01 18.81 0.02 18.96 0.04 >17.0      >16.4      16.35 0.08* 16.78 0.08 16.87 ---   
WISEA J120547.82-314615.3        0.02341 ATLAS20pmb                     Ia          0.60 0.325 18.19 0.03 ---         ---        ---        ---        ---        ---        14.12 0.06 13.38 0.05 13.18 0.09  13.40 0.04 13.17 0.04  
ESO 444- G 075                   0.01504 ATLAS20pqr                     II         18.99 0.121 16.09 0.01 ---         ---        ---        ---        ---        ---        12.22 0.06 11.56 0.07 11.40 0.13  12.51 0.02 12.42 0.03  
UGC 07104                        0.02190 Gaia20cuy                      II          4.60 0.122 ---        22.69 4.02  17.08 0.00 16.87 0.01 16.45 0.00 16.34 0.01 16.24 0.01 >17.0      >16.4      >15.6       ---        ---         
UGC 00460                        0.01739 ZTF20abgbxvb                   Ib         12.80 1.089 ---        ---         14.99 0.00 14.43 0.00 13.69 0.00 13.60 0.00 13.40 0.00 12.21 0.04 11.50 0.05 11.20 0.07  11.92 0.02 11.77 0.02  
WISEA J135939.02+294236.7            --- ZTF20abgfekk                   Ia          0.40 0.000 20.77 0.19 20.24 0.08  19.15 0.02 18.81 0.01 18.58 0.01 18.59 0.02 18.64 0.03 >17.0      >16.4      16.04 0.06* 16.47 0.06 16.54 0.21  
WISEA J151959.13+204247.4        0.04095 ZTF19aamdmcs                   Ia          0.20 0.181 21.10 0.24 17.56 0.02  15.70 0.00 14.91 0.00 14.53 0.00 14.26 0.00 14.02 0.00 13.04 0.03 12.27 0.03 11.99 0.06  11.97 0.02 11.99 0.02  
WISEA J000818.95+080715.5        0.01708 ZTF20abgtvhl                   II          1.10 0.305 19.57 0.16 17.10 0.02  15.73 0.00 15.05 0.00 14.76 0.00 14.47 0.00 14.24 0.00 13.30 0.05 12.52 0.06 12.23 0.08  11.98 0.03 11.80 0.02  
NGC 0997                         0.02170 MASTER OT J023717.57+071736.1  Ia         63.50 0.241 ---        23.58 0.77  ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
VCC 1152                         0.02485 PS20eml                        IIn         8.10 0.000 17.40 0.04 16.23 0.01  14.82 0.00 14.18 0.00 13.88 0.00 13.72 0.00 13.46 0.00 12.53 0.06 11.71 0.07 11.47 0.11  12.49 0.02 12.52 0.03  
UGC 11088                        0.03846 ZTF20abhmqdn                   Ia         31.01 0.137 ---        ---         ---        ---        ---        ---        ---        12.37 0.03 11.70 0.04 11.30 0.06  ---        ---         
WISEA J082104.49-223051.3            --- Gaia20cxs                      IIn         3.10 0.105 ---        ---         16.24 0.00 15.71 0.00 15.48 0.00 15.31 0.00 15.09 0.01 14.17 0.08 13.44 0.08 13.16 0.13  13.66 0.05 13.52 0.06  
NGC 4939                         0.01038 ZTF20abhjwvh                   II         42.07 0.113 14.12 0.01 ---         16.01 0.00 12.91 0.00 12.88 0.00 12.05 0.00 12.43 0.00 9.62 0.02  8.95 0.02  8.68 0.02   10.05 0.02 9.69 0.02   
MCG -02-06-017                   0.01571 ATLAS20qok                     Ic          9.16 0.011 15.84 0.01 ---         9.49 0.00  17.99 0.00 11.20 0.00 13.16 0.00 17.67 0.01 12.33 0.04 11.69 0.05 11.50 0.10  12.79 0.03 12.66 0.03  
MESSIER 085                      0.00243 ATLAS20qoq                     Ia         43.14 0.028 14.84 0.01 12.84 0.00  10.38 0.00 11.28 0.00 10.05 0.00 10.23 0.00 9.77 0.00  7.17 0.02  6.51 0.02  6.26 0.02   8.38 0.02  8.33 0.02   
UGC 05567                        0.01555 ZTF20abismub                   IIP         5.10 0.000 17.82 0.05 17.31 0.02  21.81 0.05 21.58 0.05 17.07 0.00 17.52 0.02 20.62 0.10 >17.0      >16.4      15.60 0.05* 16.03 0.05 16.45 0.23  
2MFGC 02125                          --- MASTER OT J024103.98+165813.0  Ia         14.50 0.241 19.99 0.15 ---         17.07 0.01 16.22 0.00 17.01 0.00 16.74 0.01 14.89 0.01 13.51 0.04 12.53 0.04 12.04 0.06  12.16 0.02 11.88 0.02  
GALEXASC J233317.41-674249.0         --- MASTER OT J233317.85-674248.4  Ia          2.50 0.005 21.96 0.31 ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
UGC 11814                        0.02726 GOTO20abj                      II          8.40 0.169 16.39 0.01 16.40 0.01  14.37 0.00 13.89 0.00 13.67 0.00 13.54 0.00 13.64 0.00 12.22 0.04 11.55 0.05 11.30 0.08  11.73 0.02 11.59 0.02  
UGC 02394                            --- ATLAS20rtz                     Ia         25.40 0.325 ---        ---         17.90 0.01 16.92 0.01 16.49 0.00 15.93 0.01 15.58 0.01 14.23 0.07 13.32 0.07 12.89 0.09  12.76 0.03 12.62 0.03  
WISEA J024605.78+375828.9            --- ATLAS20ruv                     Ia         11.70 0.193 ---        ---         16.53 0.00 15.90 0.00 15.56 0.00 15.34 0.00 15.08 0.01 14.15 0.06 13.45 0.08 13.04 0.10  13.25 0.03 13.24 0.03  
NGC 4457                         0.00294 2020nvb                        Ia          8.65 0.035 15.16 0.01 13.26 0.00  12.10 0.00 11.15 0.00 10.78 0.00 10.49 0.00 10.32 0.00 8.76 0.01  8.10 0.01  7.85 0.02   8.66 0.02  8.63 0.02   
SDSS J151419.62+395548.6         0.02995 ATLAS20rxn                     II          3.20 0.033 19.21 0.07 ---         17.75 0.01 17.46 0.00 17.58 0.01 17.51 0.01 17.28 0.02 >17.0      >16.4      >15.6       ---        ---         
WISEA J014349.89+302113.7            --- ZTF20abjkxwa                   Ia          0.60 0.125 20.71 0.14 19.62 0.06  18.57 0.01 18.01 0.01 17.78 0.00 17.67 0.01 17.50 0.02 >17.0      >16.4      14.94 0.04* 15.37 0.04 15.31 0.09  
WISEA J031225.57+191510.0            --- Gaia20dcg                      Ia          0.60 0.365 ---        21.67 0.27  19.78 0.02 19.04 0.02 18.52 0.01 18.33 0.02 18.11 0.03 >17.0      >16.4      14.69 0.04* 15.12 0.04 14.72 0.06  
UGC 01285                        0.01553 ZTF20abjonjs                   II         10.70 0.405 16.69 0.02 ---         15.55 0.00 14.80 0.00 13.15 0.00 12.84 0.00 12.67 0.00 11.48 0.03 10.74 0.05 10.41 0.06  11.10 0.02 11.00 0.02  
WISEA J223736.70+350006.5            --- ATLAS20rzv                     Ibn         4.50 0.317 18.68 0.04 17.42 0.03  16.10 0.00 15.52 0.00 15.43 0.00 15.17 0.00 14.94 0.01 14.10 0.06 13.40 0.08 13.21 0.12  13.69 0.03 13.59 0.04  
NGC 0945                         0.01496 ATLAS20say                     II         20.26 0.029 15.26 0.01 ---         17.36 0.00 13.06 0.00 13.20 0.00 12.66 0.00 11.75 0.00 10.54 0.03 9.89 0.03  9.61 0.05   11.15 0.02 11.18 0.02  
UGCA 103                         0.00324 Gaia20ddq                      II         37.39 0.000 ---        ---         ---        ---        ---        ---        ---        12.79 0.06 12.20 0.07 12.02 0.14  13.51 0.03 13.50 0.03  
WISEA J021705.48+334443.7            --- ATLAS20sfe                     Ia          6.00 0.269 ---        ---         16.14 0.00 15.25 0.00 14.84 0.00 14.61 0.00 14.28 0.00 13.46 0.03 12.69 0.04 12.36 0.06  12.24 0.02 12.18 0.02  
ESO 597- G 036                   0.02816 ATLAS20sew                     Ia          2.30 0.205 ---        ---         ---        ---        ---        ---        ---        11.50 0.02 10.67 0.03 10.35 0.04  11.38 0.03 11.45 0.02  
IC 4654                          0.01724 MSOSSP_06                      Ia         13.50 0.333 16.50 0.03 ---         ---        ---        ---        ---        ---        10.46 0.03 9.59 0.03  9.44 0.04   11.26 0.02 11.27 0.02  
WISEA J112409.71+611008.1        0.04721 ZTF20abkdxng                   Ia         11.55 0.000 19.28 0.10 18.99 0.05  17.31 0.01 16.83 0.01 16.60 0.00 16.57 0.01 16.48 0.01 >17.0      >16.4      14.32 0.03* 14.75 0.03 14.63 0.05  
WISEA J011128.17-172156.1        0.04353 ATLAS20sln                     Ia         10.90 0.011 20.71 0.16 ---         15.44 0.00 15.18 0.00 14.29 0.00 13.97 0.00 13.75 0.00 12.59 0.05 11.87 0.06 11.44 0.08  11.72 0.02 11.73 0.02  
WISEA J231646.31-231839.9            --- ATLAS20slo                     Ia-CSM      4.60 0.075 20.89 0.18 ---         18.66 0.01 18.15 0.01 17.75 0.01 17.36 0.01 17.15 0.02 >17.0      >16.4      14.22 0.03* 14.65 0.03 14.23 0.05  
NGC 0392                         0.01528 ZTF20ableiem                   Ia          1.93 0.181 18.73 0.08 15.37 0.01  13.56 0.00 12.86 0.00 12.47 0.00 12.15 0.00 12.05 0.00 10.64 0.02 9.95 0.02  9.67 0.03   10.26 0.02 10.31 0.02  
WISEA J180404.65+220214.4            --- ZTF18aavwurv                   II          1.80 0.433 ---        ---         15.59 0.00 15.13 0.00 14.99 0.00 14.84 0.00 14.65 0.00 13.69 0.03 13.01 0.04 12.78 0.06  12.48 0.03 12.25 0.03  
WISEA J003936.06+063951.2        0.03886 ZTF20ablxtlp                   Ia          1.10 0.061 ---        17.86 0.03  15.97 0.00 15.19 0.00 14.71 0.00 14.48 0.00 14.30 0.00 13.28 0.04 12.51 0.05 12.18 0.07  12.40 0.02 12.48 0.03  
UGC 09684                        0.01687 ZTF20ablygyy                   II          7.66 0.013 16.73 0.02 16.09 0.01  14.43 0.00 13.86 0.00 13.60 0.00 13.42 0.00 13.24 0.00 12.22 0.03 11.59 0.04 11.28 0.06  11.94 0.02 11.92 0.02  
UGC 00768                        0.04604 ZTF20abmudrv                   Ia          5.20 0.037 20.98 0.18 18.54 0.03  16.55 0.00 16.01 0.00 16.23 0.00 15.65 0.00 15.28 0.00 14.29 0.05 13.69 0.07 13.32 0.07  13.20 0.03 13.03 0.03  
GALEXASC J103735.23-224218.4         --- MASTER OT J103735.45-224219.8  II          3.30 0.245 18.65 0.05 ---         17.02 0.00 16.73 0.00 16.56 0.00 17.96 0.01 16.47 0.01 >17.0      >16.4      >15.6       ---        ---         
WISEA J025439.61+142952.3        0.04474 Gaia20dio                      Ia          5.70 0.277 ---        ---         17.31 0.00 16.71 0.00 16.37 0.00 16.25 0.00 15.72 0.01 15.16 0.10 14.43 0.12 14.17 0.15  13.98 0.03 13.92 0.04  
WISEA J013353.69-130448.7            --- ATLAS20txu                     Ic          4.38 0.000 17.37 0.03 ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.51 0.04* 14.94 0.04 14.89 0.08  
WISEA J190749.56+625750.2            --- ZTF20abobpcb                   SLSN-I      0.70 0.257 ---        24.42 1.16  21.23 0.07 22.33 0.15 22.08 0.10 22.19 0.19 22.02 0.41 >17.0      >16.4      17.48 0.14* 17.91 0.14 17.45 0.32  
GALEXASC J015043.21-214624.2         --- ATLAS20ugl                     Ia          3.50 0.000 18.40 0.04 ---         16.57 0.00 16.14 0.00 15.98 0.00 15.99 0.01 16.35 0.01 >17.0      >16.4      14.84 0.04* 15.27 0.04 15.07 0.08  
UGC 07125                        0.00357 PGIR20eid                      II         26.42 0.012 ---        20.60 0.08  22.32 0.11 14.54 0.00 16.27 0.00 20.56 0.05 14.29 0.00 >17.0      >16.4      13.97 0.03* 14.40 0.03 14.26 0.05  
WISEA J010851.44+170309.8            --- GOTO20auq                      Ia          1.90 0.113 ---        18.67 0.03  16.88 0.00 16.13 0.00 15.77 0.00 15.56 0.00 15.35 0.00 14.55 0.06 13.77 0.06 13.70 0.12  13.39 0.02 13.37 0.03  
NGC 6365A                        0.02822 GOTO20avm                      II         18.20 0.093 ---        16.11 0.01  14.70 0.00 14.16 0.00 17.39 0.00 17.06 0.00 16.88 0.01 12.34 0.05 11.70 0.06 11.42 0.10  12.48 0.02 12.45 0.02  
WISEA J153243.24+273120.3        0.06778 ZTF20aboytzr                   Ia          2.20 0.105 ---        18.91 0.18  17.46 0.00 16.98 0.00 16.76 0.00 16.59 0.01 16.51 0.01 >17.0      >16.4      14.07 0.03* 14.50 0.03 14.35 0.04  
WISEA J042922.82+163411.8        0.01379 ZTF20abnbilr                   Ia         44.88 1.097 21.11 0.33 ---         16.10 0.00 15.07 0.00 14.42 0.00 14.05 0.00 13.76 0.00 12.33 0.03 11.51 0.04 11.20 0.05  11.51 0.02 11.54 0.02  
CGCG 225-091                     0.02639 ZTF20abqbzuv                   Ia          1.90 0.049 20.52 0.21 16.66 0.01  14.89 0.00 14.13 0.00 13.73 0.00 13.51 0.00 13.30 0.00 12.18 0.03 11.50 0.04 11.28 0.05  11.52 0.02 11.57 0.02  
UGC 06930                        0.00259 ZTF20abqvsik                   Ia         42.01 0.054 14.29 0.01 24.63 15.28 14.86 0.00 18.64 0.01 18.44 0.00 14.31 0.00 17.84 0.01 12.45 0.04 12.28 0.08 11.76 0.09  13.11 0.03 13.17 0.03  
WISEA J032348.79-142457.6        0.04201 Gaia20dtd                      Ia          2.10 0.141 17.88 0.04 17.09 0.02  15.65 0.00 15.04 0.00 14.79 0.00 14.57 0.00 14.41 0.00 13.58 0.05 12.94 0.06 12.67 0.09  12.77 0.02 12.72 0.03  
WISEA J181201.42+514329.2            --- ZTF18aatrkga                   Ia          3.30 0.161 17.59 0.03 ---         15.53 0.00 15.11 0.00 14.93 0.00 14.76 0.00 14.63 0.00 13.62 0.05 12.93 0.06 12.62 0.10  12.63 0.02 12.48 0.02  
WISEA J181106.10+532757.5            --- ZTF20abszyjg                   Ia         41.88 0.113 20.72 0.18 ---         15.94 0.00 15.12 0.00 14.69 0.00 14.46 0.00 14.20 0.00 13.14 0.04 12.49 0.05 12.10 0.08  12.25 0.02 12.24 0.02  
WISEA J154908.48+680233.2            --- ATLAS20xru                     Ia          3.54 0.045 19.64 0.13 ---         18.52 0.02 18.23 0.01 18.12 0.02 17.98 0.02 18.33 0.05 >17.0      >16.4      15.70 0.04* 16.13 0.04 15.98 0.09  
UGC 10157                        0.02389 ATLAS20xrs                     Ia         12.60 0.049 ---        ---         14.93 0.00 14.74 0.00 14.02 0.00 13.86 0.00 13.66 0.00 12.66 0.04 12.06 0.05 11.73 0.08  11.78 0.02 11.60 0.02  
KUG 0325-054                         --- PS20gun                        II          2.90 0.081 ---        ---         15.61 0.00 15.21 0.00 15.04 0.00 14.89 0.00 14.67 0.00 13.71 0.05 13.11 0.07 12.73 0.08  12.82 0.03 12.76 0.03  
SDSS J071800.86+395005.5             --- Gaia20dwz                      II          7.40 0.245 ---        23.64 0.82  ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
NGC 2782                         0.00853 2020scc                        Ia        135.96 0.000 14.54 0.01 13.55 0.00  12.63 0.00 9.36 0.00  10.92 0.00 10.95 0.00 10.91 0.00 9.95 0.01  9.27 0.01  9.00 0.02   9.47 0.02  8.99 0.02   
WISEA J032630.59+334504.4            --- ZTF20abvtozi                   Ia         14.94 0.857 ---        ---         22.79 0.18 21.10 0.05 20.25 0.03 20.21 0.06 19.73 0.09 >17.0      >16.4      15.74 0.06* 16.17 0.06 16.01 0.19  
WISEA J033656.52+024639.1            --- ZTF20abvycao                   Ia          9.48 0.445 ---        ---         16.71 0.00 16.17 0.00 15.96 0.00 15.85 0.00 15.75 0.00 >17.0      >16.4      13.81 0.03* 14.24 0.03 14.25 0.05  
WISEA J033959.13-040404.8            --- ZTF20abvykmy                   Ia          6.00 0.129 19.76 0.16 ---         17.94 0.01 17.36 0.01 17.33 0.01 17.00 0.01 17.19 0.02 >17.0      >16.4      14.86 0.13* 15.29 0.13 15.14 0.09  
CGCG 254-016                     0.02704 ZTF20abwktfx                   Ia          4.20 0.129 20.50 0.29 ---         14.98 0.00 14.20 0.00 13.75 0.00 13.59 0.00 13.21 0.00 12.19 0.03 11.49 0.03 11.23 0.05  11.38 0.02 11.41 0.02  
WISEA J174753.68+170303.4            --- ATLAS20yri                     II          3.10 0.373 18.04 0.05 ---         16.38 0.00 15.95 0.00 15.80 0.00 15.68 0.00 15.60 0.01 14.82 0.07 14.26 0.10 14.00 0.13  13.75 0.03 13.57 0.03  
NGC 1716                         0.02274 ATLAS20ymv                     Ia         22.01 0.033 ---        ---         13.91 0.00 15.80 0.00 12.89 0.00 12.71 0.00 12.52 0.00 11.29 0.03 10.62 0.03 10.27 0.05  10.99 0.02 10.79 0.02  
NGC 1575                         0.03127 ZTF20abydkrl                   Ia         20.60 0.193 16.19 0.02 ---         16.09 0.00 15.54 0.00 12.16 0.00 13.84 0.00 14.48 0.00 10.90 0.02 10.21 0.02 9.89 0.04   11.05 0.02 10.95 0.02  
CGMW 1-2109                          --- Gaia20ecb                      Ia         10.00 0.070 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J024420.64+145508.5            --- ZTF20abylbuf                   Ia          8.20 0.385 ---        ---         17.67 0.01 16.84 0.00 16.39 0.00 16.13 0.00 15.92 0.01 14.77 0.05 14.00 0.05 13.52 0.08  13.17 0.02 12.68 0.03  
ESO 427- G 006                   0.00930 ATLAS20zbm                     Ia         20.84 0.509 ---        ---         ---        ---        ---        ---        ---        12.09 0.03 11.44 0.04 11.10 0.07  11.22 0.02 10.94 0.02  
NGC 7722                         0.01335 ZTF20abyptpc                   Ia          5.21 0.077 ---        14.94 0.01  13.36 0.00 12.47 0.00 11.99 0.00 11.68 0.00 11.46 0.00 9.97 0.02  9.22 0.02  8.92 0.02   9.84 0.02  9.83 0.02   
WISEA J201031.10-165138.8            --- ZTF20abysqxw                   Ia          4.10 0.345 ---        ---         17.62 0.01 17.14 0.00 19.25 0.00 17.37 0.01 16.71 0.02 15.42 0.14 14.61 0.17 14.17 0.20  14.47 0.03 14.49 0.06  
WISEA J035810.42-084916.5        0.02891 ATLAS20zgr                     IIn        15.60 0.141 18.53 0.07 ---         15.65 0.00 14.97 0.00 14.66 0.00 14.42 0.00 14.24 0.00 13.43 0.05 12.75 0.07 12.46 0.10  12.45 0.14 12.55 0.03  
ESO 296-IG 017                   0.03201 ATLAS20zid                     Ia          6.63 0.017 18.25 0.06 ---         ---        ---        ---        ---        ---        13.86 0.06 13.11 0.08 12.70 0.10  12.96 0.02 12.79 0.03  
MCG -02-15-004                   0.02897 ZTF20abyxcib                   Ia          1.39 0.417 18.18 0.08 ---         15.25 0.00 14.44 0.00 14.02 0.00 13.80 0.00 13.55 0.00 12.39 0.03 11.68 0.03 11.32 0.05  11.20 0.02 10.69 0.02  
CGCG 402-005                     0.02182 ATLAS20znf                     II          4.60 0.133 ---        15.95 0.01  15.17 0.00 14.83 0.00 14.72 0.00 14.57 0.00 14.46 0.00 13.67 0.06 12.99 0.08 12.68 0.10  12.67 0.02 12.48 0.03  
UGC 12395                        0.02529 ATLAS20zne                     Ia         25.25 0.193 ---        17.09 0.02  15.77 0.00 15.36 0.00 15.11 0.00 14.82 0.00 14.13 0.00 12.74 0.04 11.98 0.04 11.71 0.08  12.24 0.02 12.18 0.02  
WISEA J152817.16+395650.3        0.06447 ATLAS20zst                     SLSN-I      1.00 0.045 19.21 0.06 18.57 0.03  18.10 0.01 18.41 0.01 17.90 0.01 18.41 0.02 18.35 0.03 >17.0      >16.4      14.99 0.06* 15.42 0.06 14.04 0.04  
WISEA J011054.44-185749.8        0.05318 PS20hlf                        Ia          0.40 0.025 ---        ---         17.07 0.00 14.93 0.00 14.18 0.00 13.79 0.00 13.49 0.00 12.46 0.03 11.72 0.04 11.42 0.06  11.57 0.02 11.60 0.02  
GALEXASC J054605.12-233357.5         --- ATLAS20bbff                    IIb         1.90 0.021 20.40 0.29 ---         19.54 0.02 19.49 0.02 19.28 0.02 19.12 0.03 20.55 0.21 >17.0      >16.4      >15.6       ---        ---         
NGC 5731                         0.00838 ATLAS20bbft                    IIn        11.31 0.014 15.78 0.01 15.13 0.01  14.61 0.00 13.88 0.00 13.74 0.00 13.61 0.00 13.54 0.00 12.71 0.04 12.13 0.05 11.86 0.07  12.45 0.02 12.36 0.02  
WISEA J052506.90-211447.0        0.02887 ATLAS20bbio                    Ia          0.90 0.129 ---        ---         16.25 0.00 15.90 0.00 15.68 0.00 15.55 0.00 15.39 0.00 14.49 0.07 13.88 0.08 13.48 0.10  13.11 0.02 12.92 0.03  
MCG -03-21-003                       --- ATLAS20bbix                    Ic-BL       5.43 0.079 ---        ---         16.46 0.00 16.41 0.00 16.41 0.00 16.89 0.01 18.26 0.04 >17.0      >16.4      >15.6       ---        ---         
WISEA J082423.32-032918.6            --- ATLAS20bbsz                    IIn-pec     8.10 0.137 ---        ---         16.62 0.00 16.22 0.00 15.83 0.00 15.72 0.01 15.68 0.01 >17.0      >16.4      14.19 0.03* 14.62 0.03 14.39 0.05  
WISEA J210948.75+150847.2            --- ZTF20acdafau                   Ia          8.60 0.333 ---        ---         17.30 0.00 16.29 0.00 15.96 0.00 15.72 0.00 15.62 0.01 14.54 0.07 13.90 0.07 13.73 0.13  13.46 0.03 13.32 0.03  
ESO 411- G 028                   0.03194 ATLAS20bbsx                    Ia         12.90 0.015 18.99 0.09 ---         ---        ---        ---        ---        ---        11.15 0.02 10.48 0.04 10.18 0.04  10.66 0.02 10.72 0.02  
WISEA J091212.76+145640.1        0.02965 ATLAS20bcak                    II          1.30 0.101 ---        ---         18.26 0.01 17.76 0.00 17.71 0.00 17.43 0.01 17.36 0.02 >17.0      >16.4      14.97 0.04* 15.40 0.04 15.35 0.10  
UGC 10138                        0.03217 ATLAS20bceu                    Ia         11.76 0.149 18.57 0.05 16.05 0.01  14.45 0.00 13.41 0.00 13.06 0.00 12.77 0.00 12.40 0.00 11.11 0.02 10.36 0.03 10.02 0.04  10.62 0.02 10.63 0.02  
ESO 283- G 004                   0.01656 ATLAS20bcev                    Ia         18.90 0.253 ---        ---         ---        ---        ---        ---        ---        11.66 0.02 10.90 0.03 10.60 0.04  10.81 0.02 10.71 0.02  
WISEA J230706.16-491855.2            --- ATLAS20bcge                    Ia         30.24 0.000 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      12.97 0.02* 13.40 0.02 13.20 0.03  
CGCG 234-056                     0.02072 ZTF20acfkyll                   II          1.00 0.317 17.26 0.03 ---         15.16 0.00 14.70 0.00 14.50 0.00 14.38 0.00 14.16 0.00 13.30 0.04 12.67 0.06 12.42 0.07  12.28 0.02 12.14 0.02  
WISEA J075355.50+643259.5            --- ZTF20acfvltv                   Ia          6.10 0.105 ---        ---         17.10 0.00 16.21 0.00 16.89 0.00 15.59 0.00 15.27 0.01 14.25 0.05 13.47 0.06 13.38 0.08  13.15 0.02 13.11 0.03  
NGC 2856                         0.00892 ZTF20acfvqjl                   Ia          3.68 0.017 16.58 0.02 15.05 0.01  13.50 0.00 10.38 0.00 10.18 0.00 11.88 0.00 12.01 0.00 10.82 0.01 10.07 0.02 9.77 0.03   10.20 0.02 9.95 0.02   
CGCG 137-064                     0.03192 ATLAS20bcgx                    Ia-91T      3.70 0.169 19.15 0.07 16.67 0.01  14.92 0.00 14.13 0.00 13.74 0.00 13.48 0.00 13.23 0.00 12.06 0.02 11.35 0.03 11.02 0.04  11.29 0.02 11.24 0.02  
UGC 11812                        0.01730 ZTF20acgided                   II          7.70 0.589 ---        ---         19.17 0.01 17.00 0.00 18.79 0.01 20.67 0.04 20.36 0.11 >17.0      >16.4      15.22 0.04* 15.65 0.04 15.49 0.09  
WISEA J080636.85+102727.8        0.04183 ZTF19aarmtgu                   Ia          0.10 0.033 19.16 0.07 18.12 0.03  16.77 0.00 16.19 0.00 15.85 0.00 15.66 0.00 15.48 0.01 14.72 0.07 13.97 0.08 13.82 0.10  13.82 0.04 13.54 0.05  
SBS 1000+535                     0.04460 ZTF20acgkbjz                   Ia          9.20 0.000 19.27 0.12 17.59 0.02  15.93 0.00 15.24 0.00 14.88 0.00 14.64 0.00 14.41 0.00 13.47 0.04 12.85 0.06 12.39 0.07  12.60 0.02 12.56 0.02  
WISEA J221140.96-185921.4            --- ATLAS20bcib                    II         19.60 0.045 ---        ---         18.85 0.01 18.21 0.01 17.81 0.01 17.75 0.01 17.49 0.03 >17.0      >16.4      15.01 0.05* 15.44 0.05 15.75 0.19  
CGCG 149-037                     0.01828 ATLAS20bchv                    II          3.66 0.121 ---        15.90 0.01  14.57 0.00 13.93 0.00 13.61 0.00 13.39 0.00 13.16 0.00 12.05 0.02 11.33 0.03 11.05 0.04  11.19 0.02 11.20 0.02  
WISEA J191025.19+474001.0            --- TMTS-2020B                     Ia-91T      2.50 0.233 18.10 0.05 ---         16.15 0.00 15.61 0.00 15.33 0.00 15.14 0.00 15.19 0.01 14.11 0.05 13.42 0.06 13.15 0.08  13.05 0.02 12.98 0.03  
NGC 0514                         0.00825 2020uxz                        Ia         46.11 0.073 14.64 0.01 14.27 0.01  17.65 0.00 12.37 0.00 12.76 0.00 14.00 0.00 14.19 0.00 10.55 0.03 9.91 0.03  9.65 0.06   11.90 0.02 11.95 0.02  
MCG -02-60-001                   0.01150 ATLAS20bcmt                    II          1.20 0.068 16.98 0.02 ---         14.98 0.00 14.49 0.00 14.21 0.00 14.06 0.00 13.83 0.00 13.22 0.04 12.57 0.05 12.35 0.07  12.06 0.02 12.04 0.02  
WISEA J195036.80+103507.7        0.01683 ATLAS20bcqb                    Ia         18.20 0.312 ---        17.30 0.03  15.45 0.00 14.49 0.00 13.88 0.00 13.69 0.00 13.23 0.00 11.72 0.04 10.96 0.05 10.70 0.07  11.21 0.02 11.24 0.02  
ESO 601- G 013                   0.03653 ATLAS20bcpa                    Ia          2.30 0.065 20.01 0.11 ---         15.36 0.00 14.66 0.00 14.23 0.00 13.97 0.00 13.72 0.00 12.46 0.03 11.66 0.05 11.38 0.06  11.56 0.02 11.52 0.02  
WISEA J040116.60+314356.0        0.01787 ZTF20achtzug                   Ia         10.00 0.429 ---        ---         15.58 0.00 14.83 0.00 14.36 0.00 13.96 0.00 13.65 0.00 12.57 0.03 11.75 0.04 11.44 0.04  11.60 0.02 11.48 0.02  
WISEA J083716.21-055516.9        0.04082 ZTF20achvmoj                   Ia          9.20 0.097 ---        ---         15.35 0.00 14.74 0.00 14.25 0.00 14.12 0.00 14.02 0.00 13.23 0.04 12.44 0.04 12.28 0.09  12.53 0.02 12.53 0.02  
WISEA J230340.56-360142.7            --- ATLAS20bcya                    II          2.46 0.014 18.29 0.05 ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.61 0.04* 15.04 0.04 14.95 0.07  
WISEA J065520.41-362245.8            --- ATLAS20bdft                    Ia          4.90 0.693 20.21 0.27 ---         ---        ---        ---        ---        ---        >17.0      >16.4      14.66 0.04* 15.09 0.04 14.94 0.06  
CGCG 004-010 NED01               0.03496 ZTF20aciuakv                   Ia          6.70 0.161 18.10 0.05 16.54 0.01  15.03 0.00 14.16 0.00 13.79 0.00 13.71 0.00 13.41 0.00 12.08 0.03 11.33 0.04 10.99 0.07  11.38 0.02 11.29 0.02  
WISEA J231337.27+040857.3            --- ZTF20acizliy                   Ia          2.50 0.137 ---        18.52 0.06  16.83 0.00 16.23 0.00 15.82 0.00 15.64 0.00 15.39 0.00 14.47 0.06 13.65 0.06 13.28 0.07  13.12 0.03 12.78 0.03  
WISEA J034638.04+431348.3            --- ZTF20acjeflr                   I           3.20 0.408 ---        ---         21.14 0.05 19.60 0.02 19.11 0.02 19.16 0.03 19.01 0.05 >17.0      >16.4      15.80 0.07* 16.23 0.07 15.78 0.15  
WISEA J092849.94+463912.1        0.06410 ZTF20ackhzba                   Ia          0.10 0.029 ---        19.99 0.07  18.40 0.01 17.83 0.00 17.51 0.00 17.31 0.01 17.23 0.01 >17.0      >16.4      14.58 0.03* 15.01 0.03 15.02 0.07  
WISEA J100807.95+192533.9            --- ZTF20acifwef                   Ia          0.54 0.065 21.32 0.30 20.07 0.07  19.26 0.01 18.69 0.01 18.46 0.01 18.35 0.01 18.38 0.02 >17.0      >16.4      15.71 0.07* 16.14 0.07 15.94 0.17  
UGC 07041                        0.01057 Gaia20evm                      II          6.23 0.008 17.66 0.04 24.64 0.93  20.40 0.02 15.34 0.00 15.00 0.00 16.63 0.01 14.83 0.01 13.93 0.06 13.02 0.05 12.89 0.09  13.43 0.03 13.38 0.03  
NGC 6574                         0.00764 ZTF20aclwclm                   Ia          3.10 0.829 16.13 0.01 ---         16.82 0.00 11.90 0.00 11.45 0.00 11.18 0.00 11.02 0.00 9.53 0.01  8.76 0.01  8.44 0.01   9.17 0.02  8.65 0.02   
UGC 12218                        0.02137 ATLAS20befn                    II          7.13 0.353 17.08 0.02 16.02 0.01  16.61 0.00 14.22 0.00 13.96 0.00 13.79 0.00 13.73 0.00 12.54 0.04 11.94 0.05 11.60 0.08  12.24 0.02 12.03 0.02  
WISEA J072758.75+530407.2            --- ATLAS20beks                    Ia          2.60 0.217 ---        ---         17.08 0.00 16.36 0.00 15.99 0.00 15.80 0.00 15.59 0.01 14.38 0.07 13.73 0.08 13.51 0.10  13.48 0.02 13.45 0.03  
IC 2200A                         0.01081 DLT20q                         Ia         21.52 0.657 18.47 0.08 ---         ---        ---        ---        ---        ---        10.56 0.01 9.84 0.02  9.55 0.02   9.79 0.02  9.75 0.02   
WISEA J074837.12-601935.8        0.03489 Gaia20eyy                      Ia          2.00 0.765 ---        ---         ---        ---        ---        ---        ---        12.95 0.05 12.24 0.07 11.91 0.09  12.06 0.02 12.12 0.02  
WISEA J094235.77-032920.4            --- ZTF20acnyxln                   Ia          5.70 0.117 20.34 0.15 ---         19.14 0.03 18.48 0.01 18.24 0.01 18.22 0.02 18.66 0.04 >17.0      >16.4      16.09 0.08* 16.52 0.08 16.61 0.29  
NGC 3347A                        0.00911 Gaia20ezt                      II          8.20 0.193 ---        ---         ---        ---        ---        ---        ---        10.69 0.02 9.99 0.03  9.68 0.04   11.04 0.02 10.96 0.02  
ALFAZOA J2045+3029               0.01406 ATLAS20beum                    II         20.64 0.626 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      >15.6       ---        ---         
WISEA J080541.58-094900.6        0.03642 ATLAS20bevi                    Ia         11.80 0.441 ---        ---         15.04 0.00 14.05 0.00 13.58 0.00 15.89 0.00 14.72 0.00 11.89 0.03 11.15 0.03 10.87 0.06  11.16 0.02 11.23 0.02  
WISEA J230100.68+405434.7            --- ATLAS20bevw                    Ia          9.80 0.549 ---        ---         15.94 0.00 15.38 0.00 15.20 0.00 14.98 0.00 14.78 0.00 14.29 0.07 13.60 0.08 13.38 0.12  13.34 0.03 13.33 0.03  
UGC 05408                        0.01000 ZTF19aanbpus                   IIb         0.40 0.005 16.25 0.02 15.34 0.01  14.45 0.00 13.93 0.00 13.70 0.00 13.55 0.00 13.39 0.00 12.35 0.02 11.69 0.03 11.40 0.04  11.37 0.02 11.23 0.02  
WISEA J115357.67+223944.8        0.04755 ZTF18abaeqpf                   II          1.70 0.050 19.83 0.14 18.25 0.02  16.86 0.00 16.21 0.00 15.87 0.00 15.62 0.00 15.34 0.00 14.38 0.05 13.59 0.06 13.20 0.07  13.00 0.02 12.85 0.03  
WISEA J115326.45+105347.2        0.02174 ATLAS20bewg                    IIn         4.00 0.000 17.82 0.05 17.33 0.02  16.65 0.00 16.38 0.00 16.19 0.00 16.17 0.01 16.17 0.01 >17.0      >16.4      14.35 0.03* 14.78 0.03 14.48 0.06  
NGC 6628                         0.01482 PSP20B                         II         22.25 0.693 ---        ---         13.89 0.00 13.04 0.00 12.54 0.00 12.19 0.00 11.85 0.00 10.49 0.02 9.74 0.02  9.41 0.02   10.11 0.02 10.00 0.02  
UGC 11118                        0.02417 ATLAS20bezi                    Ia         13.60 0.285 ---        ---         18.53 0.01 17.87 0.00 15.10 0.00 16.57 0.00 16.27 0.00 13.39 0.04 12.69 0.05 12.43 0.07  ---        ---         
WISEA J071224.03+153530.3            --- ZTF20acpvxmk                   Ia          0.36 0.485 ---        ---         17.95 0.00 17.12 0.00 16.73 0.00 16.49 0.00 16.23 0.01 >17.0      >16.4      13.10 0.03* 13.53 0.03 13.13 0.03  
WISEA J195954.38-330733.8            --- Gaia20ffa                      Ia          5.50 0.401 20.35 0.24 ---         ---        ---        ---        ---        ---        >17.0      >16.4      11.72 0.02* 12.15 0.02 12.18 0.02  
MCG +07-39-002                   0.05399 ZTF20acoxtxr                   Ia          9.80 0.345 ---        17.29 0.03  15.87 0.00 14.90 0.00 14.39 0.00 17.07 0.00 14.00 0.00 12.73 0.04 12.06 0.05 11.62 0.07  12.07 0.02 12.02 0.02  
MRK 1131                         0.00772 ZTF20acpjqxp                   Ib-pec      1.77 0.173 17.86 0.05 16.55 0.01  15.50 0.00 14.94 0.00 14.68 0.00 14.48 0.00 14.29 0.00 13.43 0.03 12.85 0.05 12.53 0.07  12.41 0.02 12.40 0.02  
KUG 1000+455                     0.04136 ZTF20acphdbu                   Ia          1.60 0.000 18.67 0.04 17.69 0.02  16.55 0.00 16.06 0.00 15.77 0.00 15.61 0.00 15.41 0.01 14.59 0.06 13.91 0.06 13.48 0.09  13.82 0.04 13.65 0.05  
WISEA J095748.99-133742.5            --- ZTF20acpyaap                   Ia          4.20 0.177 19.39 0.08 ---         17.71 0.01 17.19 0.01 16.91 0.00 16.83 0.01 16.93 0.02 >17.0      >16.4      14.94 0.04* 15.37 0.04 15.23 0.10  
WISEA J061318.01-155337.9            --- MASTER OT J061317.78-155331.4  II          6.72 1.001 ---        ---         22.54 0.23 20.42 0.03 19.78 0.02 19.46 0.03 19.27 0.07 >17.0      >16.4      15.58 0.05* 16.01 0.05 15.80 0.12  
WISEA J025459.33+040339.8        0.02632 ZTF20acqzjqz                   Ia          5.20 0.209 17.69 0.04 17.34 0.02  15.86 0.00 15.34 0.00 15.13 0.00 15.02 0.00 14.89 0.01 14.05 0.06 13.37 0.08 13.18 0.11  13.21 0.03 13.14 0.03  
WISEA J005708.87+544449.6            --- ATLAS20bfpj                    II          5.20 0.290 ---        ---         17.55 0.00 16.92 0.00 16.54 0.00 16.36 0.00 16.35 0.01 >17.0      >16.4      13.88 0.03* 14.31 0.03 14.35 0.04  
LCRS B113647.4-114915            0.07394 ATLAS20bfoq                    II          8.30 0.021 20.08 0.09 ---         17.44 0.01 16.86 0.00 16.45 0.00 16.20 0.00 16.04 0.01 15.10 0.08 14.27 0.09 13.81 0.13  14.15 0.05 13.96 0.06  
LCRS B120214.3-051913            0.02693 ATLAS20bfop                    II         13.30 0.077 17.91 0.05 ---         15.54 0.00 14.98 0.00 14.60 0.00 14.54 0.00 14.21 0.00 13.22 0.04 12.47 0.04 12.17 0.09  12.56 0.02 12.43 0.03  
WISEA J014525.18-161857.3            --- ZTF20acrudzk                   Ia          1.80 0.009 20.71 0.18 23.38 3.46  19.21 0.02 18.96 0.02 18.63 0.02 18.97 0.03 19.26 0.08 >17.0      >16.4      16.91 0.14* 17.34 0.14 16.87 ---   
PSO J112.0178+66.3745                --- ATLAS20bftz                    II          1.18 0.149 ---        20.76 0.13  19.84 0.02 19.30 0.02 19.30 0.02 19.42 0.05 19.58 0.11 >17.0      >16.4      >15.6       ---        ---         
NGC 3697                         0.02089 2020aavb                       Ia         29.48 0.000 15.84 0.01 15.56 0.01  14.32 0.00 14.10 0.00 13.15 0.00 13.07 0.00 12.70 0.00 11.21 0.02 10.48 0.03 10.21 0.04  11.27 0.02 11.32 0.02  
MCG -02-08-007                   0.01525 ZTF20actddoh                   Ia         14.95 0.013 16.85 0.02 ---         15.34 0.00 15.60 0.00 15.13 0.00 15.30 0.00 15.16 0.01 14.24 0.08 13.59 0.10 13.12 0.14  13.88 0.03 13.74 0.03  
NGC 1906                         0.00995 ZTF20acrzwvx                   II         10.90 0.257 15.32 0.02 ---         15.49 0.00 18.49 0.01 13.23 0.00 13.03 0.00 17.57 0.01 11.83 0.03 11.23 0.03 10.90 0.07  11.82 0.02 11.65 0.02  
WISEA J081750.69-054305.6        0.03943 ZTF20actiymd                   Ia          5.50 0.253 17.42 0.04 16.42 0.01  15.46 0.00 15.07 0.00 14.77 0.00 14.75 0.00 14.52 0.00 13.60 0.06 12.97 0.07 12.78 0.12  12.66 0.02 12.48 0.03  
WISEA J123409.70-061850.4            --- ZTF20actoakx                   Ia          0.20 0.045 ---        ---         19.67 0.02 19.29 0.02 19.21 0.02 18.99 0.02 19.03 0.04 >17.0      >16.4      16.68 0.13* 17.11 0.13 16.82 0.37  
NGC 5394                         0.01150 ZTF20acqvwzm                   Ib          3.57 0.000 16.32 0.02 15.34 0.01  14.08 0.00 14.91 0.00 14.30 0.00 14.02 0.00 12.62 0.00 11.33 0.01 10.59 0.02 10.23 0.02  10.12 0.02 9.83 0.02   
WISEA J030720.39+042326.9        0.02865 ZTF20actskcf                   Ia          3.20 0.405 ---        18.23 0.02  16.13 0.00 15.24 0.00 14.75 0.00 14.41 0.00 14.11 0.00 12.85 0.03 12.04 0.03 11.66 0.05  11.59 0.02 11.54 0.02  
KUG 1010+362                     0.03887 ZTF20acucbek                   Ia          8.90 0.005 17.40 0.04 17.00 0.02  15.24 0.00 14.74 0.00 14.51 0.00 14.40 0.00 14.17 0.00 13.26 0.04 12.55 0.05 12.29 0.09  12.76 0.03 12.68 0.03  
UM 009                           0.01767 ZTF20acuaqlf                   II          1.10 0.217 18.49 0.06 17.87 0.02  16.41 0.00 16.06 0.00 15.87 0.00 15.79 0.00 15.61 0.01 14.98 0.09 14.37 0.13 14.00 0.15  14.34 0.04 14.21 0.06  
ESO 534-IG 016                   0.05103 ATLAS20bgff                    Ia         36.27 0.017 ---        ---         16.36 0.00 15.45 0.00 15.09 0.00 14.86 0.00 14.71 0.00 13.55 0.04 12.89 0.06 12.65 0.09  12.62 0.02 12.56 0.03  
AM 0508-373 NED01                0.05219 ATLAS20bgfc                    Ia         23.00 0.081 20.93 0.23 ---         ---        ---        ---        ---        ---        12.94 0.04 12.22 0.04 11.87 0.07  11.98 0.02 11.95 0.02  
CGCG 044-044 NED02               0.02384 ATLAS20bgey                    Ia          2.10 0.000 18.86 0.07 17.78 0.02  17.17 0.00 16.79 0.00 16.69 0.00 16.67 0.00 16.62 0.01 >17.0      >16.4      14.34 0.03* 14.77 0.03 14.63 0.06  
WISEA J133523.87+285704.3            --- ATLAS20bgfh                    Ia         29.82 0.010 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      16.83 0.14* 17.26 0.14 16.62 0.28  
WISEA J034247.41-121648.8            --- ZTF20acufmte                   II          2.10 0.141 21.19 0.26 ---         20.11 0.02 19.85 0.02 19.53 0.02 19.69 0.04 19.66 0.08 >17.0      >16.4      16.81 0.13* 17.24 0.13 16.77 ---   
WISEA J011136.28-151251.9        0.04311 PS20lwr                        Ia          0.50 0.015 20.68 0.22 ---         15.51 0.00 14.73 0.00 14.39 0.00 14.10 0.00 13.88 0.00 12.75 0.05 11.98 0.06 11.67 0.09  11.97 0.02 12.00 0.02  
NGC 4454                         0.00803 2020abgq                       Ia         19.24 0.057 16.70 0.02 14.62 0.01  14.39 0.00 13.47 0.00 12.80 0.00 12.19 0.00 11.73 0.00 10.18 0.02 9.50 0.02  9.24 0.04   10.60 0.02 10.69 0.02  
NGC 5331 NED02                   0.03306 ZTF20actocyw                   Ia          5.67 0.029 17.41 0.03 16.46 0.01  14.75 0.00 14.16 0.00 13.83 0.00 13.69 0.00 13.43 0.00 12.12 0.03 11.44 0.03 11.02 0.05  11.06 0.02 10.86 0.02  
WISEA J125457.68-133225.5            --- ZTF20actodrq                   II          5.80 0.057 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      15.43 0.05* 15.86 0.05 15.96 0.19  
WISEA J130520.23-103630.7        0.04255 ZTF20acukxat                   Ia         14.50 0.097 18.38 0.06 ---         15.22 0.00 14.59 0.00 14.31 0.00 14.02 0.00 13.81 0.00 12.78 0.04 12.06 0.04 11.67 0.07  11.83 0.02 11.77 0.02  
UGC 00678                        0.01843 ATLAS20bgkm                    II          9.17 0.073 16.48 0.02 16.14 0.02  14.97 0.00 14.54 0.00 14.23 0.00 13.88 0.00 13.71 0.00 12.92 0.05 12.27 0.07 12.01 0.11  13.44 0.03 13.36 0.04  
2MASX J14005146-0011141          0.08175 ZTF20acusylb                   Ia          6.50 0.097 19.55 0.07 18.77 0.04  17.14 0.01 16.57 0.00 16.25 0.00 16.07 0.00 15.91 0.01 15.35 0.11 14.71 0.16 14.20 0.14  14.55 0.05 14.38 0.07  
WISEA J063824.54-351320.0            --- ATLAS20bgoz                    Ic-BL      13.26 0.293 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      15.99 0.06* 16.42 0.06 16.64 0.24  
NGC 3080                         0.03524 ZTF20acvagdq                   Ia         12.40 0.053 16.41 0.02 15.14 0.01  15.12 0.00 14.21 0.00 13.82 0.00 13.65 0.00 13.47 0.00 12.47 0.03 11.73 0.04 11.42 0.05  11.21 0.02 10.65 0.02  
ESO 509- G 045                   0.01687 ATLAS20bhby                    Ia         20.94 0.245 ---        ---         15.49 0.00 15.26 0.00 14.66 0.00 14.69 0.00 14.68 0.00 13.09 0.07 12.60 0.09 12.17 0.13  13.30 0.03 13.29 0.03  
UGC 09625                        0.02147 ZTF20acwfftd                   Ia         18.20 0.077 17.29 0.03 15.94 0.01  14.27 0.00 13.46 0.00 13.11 0.00 12.82 0.00 12.60 0.00 11.37 0.03 10.65 0.03 10.37 0.05  11.10 0.02 11.11 0.02  
APMUKS(BJ) B042021.32-251522.1       --- 10LYSEnhv                      Ia-91T      1.20 0.037 ---        ---         20.22 0.03 19.49 0.03 19.17 0.02 19.07 0.03 19.45 0.10 >17.0      >16.4      >15.6       ---        ---         
LSBC F831-08                     0.02160 ZTF20acwgxhk                   II          2.93 0.053 ---        16.66 0.01  15.39 0.00 15.07 0.00 14.95 0.00 14.83 0.00 14.73 0.00 14.02 0.05 13.38 0.07 13.08 0.10  13.70 0.03 13.55 0.04  
UGC 01161                        0.01707 ZTF20acvziuf                   Ia          7.52 0.149 19.85 0.16 ---         14.77 0.00 14.03 0.00 13.67 0.00 13.43 0.00 13.22 0.00 12.34 0.03 11.64 0.03 11.46 0.05  11.69 0.02 11.78 0.02  
WISEA J141731.90+034948.3        0.03620 ZTF20acxtewc                   Ia          7.60 0.037 21.70 0.27 18.76 0.03  17.16 0.00 16.48 0.00 16.13 0.00 15.93 0.00 15.78 0.01 14.77 0.08 13.98 0.08 13.79 0.14  13.74 0.03 13.68 0.03  
UGC 08825                        0.04580 ZTF20acxsxac                   Ia         12.41 0.000 17.64 0.03 16.05 0.01  14.40 0.00 13.96 0.00 13.69 0.00 13.57 0.00 13.67 0.00 >17.0      >16.4      10.96 0.03* 11.39 0.03 11.37 0.03  
ESO 437- G 019                   0.01392 ATLAS20bhnw                    Ia         22.17 0.141 19.85 0.11 ---         14.25 0.00 13.57 0.00 13.09 0.00 12.78 0.00 13.06 0.00 11.45 0.03 10.74 0.03 10.48 0.05  11.14 0.02 11.24 0.02  
WISEA J150423.48+355353.2        0.04530 ZTF20aczgoml                   Ia-91T      5.80 0.000 18.74 0.03 17.51 0.02  16.54 0.00 16.02 0.00 15.73 0.00 15.55 0.00 15.45 0.00 14.56 0.06 13.81 0.07 13.45 0.09  13.50 0.03 13.29 0.04  
WISEA J024736.66-282654.1        0.04254 ATLAS20birg                    Ia          4.20 0.008 ---        ---         19.06 0.01 18.72 0.01 18.49 0.01 18.45 0.01 18.41 0.03 >17.0      >16.4      15.98 0.06* 16.41 0.06 16.37 0.16  
UGC 05877                        0.02211 ZTF20acyqzeu                   II          3.42 0.037 ---        16.45 0.01  16.51 0.00 14.86 0.00 14.59 0.00 14.27 0.00 14.25 0.00 13.20 0.05 12.43 0.06 12.11 0.08  12.34 0.02 12.18 0.02  
WISEA J110226.12+453620.4        0.05456 ZTF20acyvzbr                   Ia          2.50 0.000 18.05 0.05 18.31 0.03  16.77 0.00 16.42 0.00 16.17 0.00 16.09 0.01 15.99 0.01 >17.0      >16.4      14.09 0.03* 14.52 0.03 14.43 0.05  
WISEA J105953.46+595715.5        0.04519 ZTF20acywbes                   Ia          0.20 0.000 20.30 0.16 17.83 0.02  16.30 0.00 15.61 0.00 15.22 0.00 15.00 0.00 14.83 0.00 13.70 0.05 12.90 0.06 12.52 0.06  12.32 0.02 11.74 0.02  
WISEA J025942.97+330936.0            --- ZTF20aczacag                   Ia          1.50 0.457 20.87 0.18 ---         17.37 0.00 16.69 0.00 16.29 0.00 16.08 0.00 15.81 0.01 14.89 0.06 14.12 0.07 13.82 0.08  13.55 0.03 13.39 0.03  
WISEA J110857.34-264124.3        0.03394 ATLAS20biwy                    Ia         13.40 0.189 ---        ---         16.47 0.00 15.50 0.00 14.97 0.00 14.75 0.00 14.48 0.00 13.87 0.05 13.16 0.06 12.75 0.08  12.73 0.02 12.68 0.03  
ESO 320- G 031                   0.00964 ATLAS20bivy                    Ib          3.67 0.457 17.84 0.05 ---         ---        ---        ---        ---        ---        >17.0      >16.4      10.82 0.03* 11.25 0.03 10.95 0.02  
WISEA J141324.40+062304.8        0.03590 ATLAS20bjgs                    Ia          3.40 0.037 ---        17.21 0.01  15.38 0.00 14.60 0.00 14.23 0.00 14.14 0.00 13.77 0.00 12.75 0.04 12.03 0.04 11.70 0.07  11.82 0.02 11.87 0.02  
UGC 02528                        0.02100 MASTER OT J030555.49+413631.1  II         60.25 0.473 ---        20.35 0.06  16.70 0.00 15.73 0.00 12.92 0.00 12.42 0.00 14.70 0.00 10.83 0.02 10.12 0.03 9.80 0.03   10.48 0.04 10.23 0.04  
WISEA J223111.61-150138.3            --- ATLAS20bjig                    Ia          9.30 0.089 ---        ---         ---        ---        ---        ---        ---        >17.0      >16.4      15.16 0.05* 15.59 0.05 15.42 0.12  
WISEA J122921.50+311518.3            --- ATLAS20bjuc                    Ia          3.70 0.019 20.62 0.16 20.02 0.09  19.07 0.02 18.63 0.01 18.50 0.01 18.61 0.02 18.49 0.03 >17.0      >16.4      16.15 0.08* 16.58 0.08 17.20 0.47  
NGC 3500                         0.02468 ZTF20adadshh                   Ia          3.10 0.137 17.08 0.03 ---         14.99 0.00 14.08 0.00 13.75 0.00 13.60 0.00 13.33 0.00 12.16 0.03 11.39 0.04 11.08 0.05  11.07 0.02 10.94 0.02  
WISEA J155216.58+335629.4        0.04901 Gaia20fxv                      Ia          2.20 0.069 21.61 0.39 17.65 0.02  15.85 0.00 15.13 0.00 14.69 0.00 14.49 0.00 14.29 0.00 13.30 0.04 12.62 0.06 12.22 0.06  12.28 0.02 12.32 0.02  
MCG -02-09-007                   0.03060 ATLAS20bjua                    II         18.40 0.181 17.27 0.04 ---         17.17 0.00 14.50 0.00 14.17 0.00 14.04 0.00 13.93 0.00 12.79 0.04 12.06 0.05 11.65 0.07  12.32 0.02 12.24 0.02  
KUG 1206+328                     0.02439 XM25HT                         Ia          7.48 0.000 17.92 0.03 17.19 0.01  16.15 0.00 15.76 0.00 15.62 0.00 15.61 0.00 15.48 0.01 >17.0      >16.4      13.75 0.03* 14.18 0.03 14.04 0.04  
KUG 2352+346                     0.01647 ATLAS20bjwe                    II          1.20 0.273 18.02 0.04 ---         16.37 0.00 16.01 0.00 15.92 0.00 15.84 0.00 15.66 0.01 >17.0      >16.4      13.86 0.03* 14.29 0.03 14.07 0.04  
WISEA J074655.86+811137.1            --- ATLAS20bjwc                    Ia          3.40 0.109 ---        ---         16.32 0.00 15.67 0.00 15.36 0.00 15.13 0.00 14.98 0.01 13.89 0.05 13.31 0.06 12.78 0.07  12.57 0.02 12.47 0.02  

